Partial-Revelation Panel Forecasting: Predictive Information Gain, Allocation, and Coarsening-Consistent Operators

We study partial-revelation panel forecasting: given $k$ of $n$ annotator votes on the previous dialogue turn, predict the full count distribution of the next turn's panel. This cross-turn predictive information differs from same-item annotation value. Under any nested revelation mechanism, the population decrement satisfies $V(k)-V(k+1)=I(Y;R_{k+1}\mid X_k)$; a fitted model also contributes adjacent excess-risk differences. Coarsened-completely-at-random (CCAR) masking supplies the exchangeable random-rater interpretation used in our operators. We define coarsening-consistent panel operators with a closed-form Dirichlet-multinomial realization, learned completion, and rater-count transfer. Against per-level lookup, cold-start count negative log-likelihood differences are -0.422/-0.166/-0.014 nats on IEMOCAP/M3ED/EmoWOZ. A held-out rater experiment measures same-item value: first and second additional votes reduce NLL by 0.583/0.221, 0.578/0.184, and 0.180/0.069 nats, respectively. Cross-turn and same-item gains are not interchangeable, and CCAR masks are controlled interventions rather than observed arrival processes. Consistency is auditable but does not guarantee predictive improvement; per-level marginalization can outperform a shared table. Target-free allocation beats uniform only where row-level signal is predictable: at budget one it recovers 83--93% of retrospective feature class headroom on IEMOCAP/M3ED but does not improve EmoWOZ. Gains are modest and corpus-dependent, with several small or null partial-revelation differences. Code and aggregate result artifacts accompany the preprint.

==> anc/MANIFEST.json <==
{
  "public_commit": "e15768031fc05c3a4b7e988489705122fca305c6",
  "local_revision_source": "locally preserved package-verify-final artifact",
  "excluded_aggregate_fields": [
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json/folds/gru/nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/support/counts/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json/support/feature/rows",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/flat_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/flat_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/flat_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/flat_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/flat_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/support/counts/rows",
    "iemocap_future_panel_flat_loso_panel_state_text_visual.json/support/feature/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/support/counts/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json/support/feature/rows",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/ccprJ_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/ccprL",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/ccprL_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/ccprL_noctx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/ccprL_noctx_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/inconsistent",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/entropy_k0",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/feat0",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/test_idx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/0/series",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/ccprJ_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/ccprL",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/ccprL_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/ccprL_noctx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/ccprL_noctx_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/inconsistent",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/test_idx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/1/series",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/ccprJ_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/ccprL",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/ccprL_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/ccprL_noctx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/ccprL_noctx_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/inconsistent",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/test_idx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/2/series",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/ccprJ_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/ccprL",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/ccprL_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/ccprL_noctx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/ccprL_noctx_head",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/inconsistent",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/test_idx",
    "m3ed_ccpr_neural_official.json/row_nll_by_k/3/series",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_devoffset1.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/group_support_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/support_bucket_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/group_support_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/support_bucket_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/group_support_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/support_bucket_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/group_support_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/support_bucket_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/group_support_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual.json/folds/support_bucket_by_row",
    "m3ed_ccpr_official.json/row_nll_by_k/0/ccprJ",
    "m3ed_ccpr_official.json/row_nll_by_k/0/ccprD",
    "m3ed_ccpr_official.json/row_nll_by_k/0/lookup",
    "m3ed_ccpr_official.json/row_nll_by_k/0/ccpr2",
    "m3ed_ccpr_official.json/row_nll_by_k/0/inconsistent",
    "m3ed_ccpr_official.json/row_nll_by_k/0/ccprJ_eq",
    "m3ed_ccpr_official.json/row_nll_by_k/0/ccprS",
    "m3ed_ccpr_official.json/row_nll_by_k/0/entropy_k0",
    "m3ed_ccpr_official.json/row_nll_by_k/0/test_idx",
    "m3ed_ccpr_official.json/row_nll_by_k/1/ccprJ",
    "m3ed_ccpr_official.json/row_nll_by_k/1/ccprD",
    "m3ed_ccpr_official.json/row_nll_by_k/1/lookup",
    "m3ed_ccpr_official.json/row_nll_by_k/1/ccpr2",
    "m3ed_ccpr_official.json/row_nll_by_k/1/inconsistent",
    "m3ed_ccpr_official.json/row_nll_by_k/1/ccprJ_eq",
    "m3ed_ccpr_official.json/row_nll_by_k/1/ccprS",
    "m3ed_ccpr_official.json/row_nll_by_k/1/entropy_k0",
    "m3ed_ccpr_official.json/row_nll_by_k/1/test_idx",
    "m3ed_ccpr_official.json/row_nll_by_k/2/ccprJ",
    "m3ed_ccpr_official.json/row_nll_by_k/2/ccprD",
    "m3ed_ccpr_official.json/row_nll_by_k/2/lookup",
    "m3ed_ccpr_official.json/row_nll_by_k/2/ccpr2",
    "m3ed_ccpr_official.json/row_nll_by_k/2/inconsistent",
    "m3ed_ccpr_official.json/row_nll_by_k/2/ccprJ_eq",
    "m3ed_ccpr_official.json/row_nll_by_k/2/ccprS",
    "m3ed_ccpr_official.json/row_nll_by_k/2/entropy_k0",
    "m3ed_ccpr_official.json/row_nll_by_k/2/test_idx",
    "m3ed_ccpr_official.json/row_nll_by_k/3/ccprJ",
    "m3ed_ccpr_official.json/row_nll_by_k/3/ccprD",
    "m3ed_ccpr_official.json/row_nll_by_k/3/lookup",
    "m3ed_ccpr_official.json/row_nll_by_k/3/ccpr2",
    "m3ed_ccpr_official.json/row_nll_by_k/3/inconsistent",
    "m3ed_ccpr_official.json/row_nll_by_k/3/ccprJ_eq",
    "m3ed_ccpr_official.json/row_nll_by_k/3/ccprS",
    "m3ed_ccpr_official.json/row_nll_by_k/3/entropy_k0",
    "m3ed_ccpr_official.json/row_nll_by_k/3/test_idx",
    "m3ed_ccpr_official.json/dialogue_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json/folds/gru/nll_by_row",
    "emowoz_ccpr_official.json/row_nll_by_k/0/ccprJ",
    "emowoz_ccpr_official.json/row_nll_by_k/0/ccprD",
    "emowoz_ccpr_official.json/row_nll_by_k/0/lookup",
    "emowoz_ccpr_official.json/row_nll_by_k/0/ccpr2",
    "emowoz_ccpr_official.json/row_nll_by_k/0/inconsistent",
    "emowoz_ccpr_official.json/row_nll_by_k/0/ccprJ_eq",
    "emowoz_ccpr_official.json/row_nll_by_k/0/ccprS",
    "emowoz_ccpr_official.json/row_nll_by_k/0/entropy_k0",
    "emowoz_ccpr_official.json/row_nll_by_k/0/test_idx",
    "emowoz_ccpr_official.json/row_nll_by_k/1/ccprJ",
    "emowoz_ccpr_official.json/row_nll_by_k/1/ccprD",
    "emowoz_ccpr_official.json/row_nll_by_k/1/lookup",
    "emowoz_ccpr_official.json/row_nll_by_k/1/ccpr2",
    "emowoz_ccpr_official.json/row_nll_by_k/1/inconsistent",
    "emowoz_ccpr_official.json/row_nll_by_k/1/ccprJ_eq",
    "emowoz_ccpr_official.json/row_nll_by_k/1/ccprS",
    "emowoz_ccpr_official.json/row_nll_by_k/1/entropy_k0",
    "emowoz_ccpr_official.json/row_nll_by_k/1/test_idx",
    "emowoz_ccpr_official.json/row_nll_by_k/2/ccprJ",
    "emowoz_ccpr_official.json/row_nll_by_k/2/ccprD",
    "emowoz_ccpr_official.json/row_nll_by_k/2/lookup",
    "emowoz_ccpr_official.json/row_nll_by_k/2/ccpr2",
    "emowoz_ccpr_official.json/row_nll_by_k/2/inconsistent",
    "emowoz_ccpr_official.json/row_nll_by_k/2/ccprJ_eq",
    "emowoz_ccpr_official.json/row_nll_by_k/2/ccprS",
    "emowoz_ccpr_official.json/row_nll_by_k/2/entropy_k0",
    "emowoz_ccpr_official.json/row_nll_by_k/2/test_idx",
    "emowoz_ccpr_official.json/row_nll_by_k/3/ccprJ",
    "emowoz_ccpr_official.json/row_nll_by_k/3/ccprD",
    "emowoz_ccpr_official.json/row_nll_by_k/3/lookup",
    "emowoz_ccpr_official.json/row_nll_by_k/3/ccpr2",
    "emowoz_ccpr_official.json/row_nll_by_k/3/inconsistent",
    "emowoz_ccpr_official.json/row_nll_by_k/3/ccprJ_eq",
    "emowoz_ccpr_official.json/row_nll_by_k/3/ccprS",
    "emowoz_ccpr_official.json/row_nll_by_k/3/entropy_k0",
    "emowoz_ccpr_official.json/row_nll_by_k/3/test_idx",
    "emowoz_ccpr_official.json/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/support/counts/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json/support/feature/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/support/counts/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json/support/feature/rows",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprJ_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprL",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprL_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprL_noctx",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprL_noctx_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprE",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/ccprE_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/inconsistent",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/entropy_k0",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/feat0",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/test_idx",
    "iemocap_ccpr_neural.json/row_nll_by_k/0/session",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprJ_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprL",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprL_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprL_noctx",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprL_noctx_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprE",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/ccprE_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/inconsistent",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/test_idx",
    "iemocap_ccpr_neural.json/row_nll_by_k/1/session",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprJ_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprL",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprL_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprL_noctx",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprL_noctx_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprE",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/ccprE_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/inconsistent",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/test_idx",
    "iemocap_ccpr_neural.json/row_nll_by_k/2/session",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprJ_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprL",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprL_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprL_noctx",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprL_noctx_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprE",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/ccprE_head",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/inconsistent",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/test_idx",
    "iemocap_ccpr_neural.json/row_nll_by_k/3/session",
    "m3ed_future_panel_anchor_cv_text.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/gru/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/anchor/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/blend/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/context/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/flat/nll_by_row",
    "m3ed_future_panel_anchor_cv_text.json/folds/gru/nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/support/counts/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json/support/feature/rows",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/ccprJ_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/ccprL",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/ccprL_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/ccprL_noctx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/ccprL_noctx_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/inconsistent",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/entropy_k0",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/feat0",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/test_idx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/0/dialogue",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/ccprJ_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/ccprL",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/ccprL_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/ccprL_noctx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/ccprL_noctx_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/inconsistent",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/test_idx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/1/dialogue",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/ccprJ_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/ccprL",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/ccprL_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/ccprL_noctx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/ccprL_noctx_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/inconsistent",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/test_idx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/2/dialogue",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/ccprJ_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/ccprL",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/ccprL_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/ccprL_noctx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/ccprL_noctx_head",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/inconsistent",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/test_idx",
    "emowoz_ccpr_neural_official.json/row_nll_by_k/3/dialogue",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/anchor_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/blend_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/context_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/dialogue_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_nll_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/gru_probability_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/folds/position_by_row",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/support/counts/rows",
    "iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json/support/feature/rows",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/ccprJ",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/lookup",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/flat",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/inconsistent",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/ccprJ_eq",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/entropy_k0",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/test_idx",
    "iemocap_ccpr_loso.json/row_nll_by_k/0/session",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/ccprJ",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/lookup",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/flat",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/inconsistent",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/ccprJ_eq",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/entropy_k0",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/test_idx",
    "iemocap_ccpr_loso.json/row_nll_by_k/1/session",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/ccprJ",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/lookup",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/flat",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/inconsistent",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/ccprJ_eq",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/entropy_k0",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/test_idx",
    "iemocap_ccpr_loso.json/row_nll_by_k/2/session",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/ccprJ",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/lookup",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/flat",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/inconsistent",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/ccprJ_eq",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/entropy_k0",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/test_idx",
    "iemocap_ccpr_loso.json/row_nll_by_k/3/session"
  ],
  "files": {
    "README.md": "079ad40c529de1b9dc5362a073b0198417255bd7a9fa6558869de8a880914d53",
    "output/m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json": "e28445a85772bf7464c1477c405756e29b512fb7272e2f0a0c3dc7d682d81645",
    "output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json": "95bddb1834ab1f360af9db6b23072f7becae355afebf58d242ec5f41fd43b6d3",
    "output/iemocap_future_panel_flat_loso_panel_state_text_visual.json": "f9177f536530cf7a9ed34647ce0789dad119af1bd6b78f096b269b80510e6f1a",
    "output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json": "04744ec37368012948625849ce12701d2d216d2865b8d7777eec79d90ea2ea70",
    "output/m3ed_ccpr_neural_official.json": "b8d1edcaf5f1b0c8d74cf5f2d3494852b82f92093f2317b559828a21a6860ec2",
    "output/emotionlines_ccpr_n_mixed.json": "30794da9160c1df91623efe3e1c35eb2b908e0d84ac78afd504b87c87042684f",
    "output/m3ed_future_panel_anchor_cv_text_visual_devoffset1.json": "c71c110ed58615ccb2f511137470028e84b6ad78968f90d78e46c7dd5855f843",
    "output/ccpr_l_context_control.json": "7320fb43845178b4e2ce4bd1059b05ca0298ab5aa05e8acfaf58a11d60e4e81f",
    "output/reviewer_synthetic_sensitivity.json": "0b2b4cfd8f0747144bae9ffb832dffc0c3071c727fe4cb129d887077771dd36b",
    "output/panel_calibration_diagnostics.json": "df3d4d0498a7e3ecceaabef136192cc207cc81925a86c74a5f5844db5dda85e6",
    "output/reviewer_allocation_baselines.json": "283d60726cd6d0d9b85ea1e150962e5fd073bfbaac26d0bc1c4bea1f2a7c0b58",
    "output/reviewer_revision_experiments.json": "9510e33657673e99584a6e70628291f6b05edf70bd0a588aff4da552676f5a75",
    "output/emotionlines_ccpr_n_inconsistent.json": "d5ab4e52c07fd4ac0467ee3fec0f47d33357d2087ad4f431decb0a6871746eb2",
    "output/reviewer_identity_resolved.json": "f5a13002234f9fe0b63f832568d1127a8f9549bbd228e705eebb39c4881952c8",
    "output/iemocap_ccpr_loso_rater_diag.json": "c255aabdf125a7e444bdefa824b4a8d1e1d802b7bd2bd76104fa82f75232d60e",
    "output/emotionlines_ccpr_n_gold.json": "be42f14d1984e9385cb3bce54a8c19b48fb1d84b3fa39fc97b0d0d3d430007b1",
    "output/m3ed_future_panel_anchor_cv_text_visual.json": "20004800c427d5d554745da2f0645331a846b6898778f5b7aa96b83850ec14b3",
    "output/emowoz_ccpr_neural.json": "ac074953666a501c128e78181984e7fd8da2600fd64dd0a9e179793bdd37e9de",
    "output/emotionlines_ccpr_n_neural.json": "98eb05802937498659abf3c92b54275fc43e73041afb1049babf1ed37579fe0a",
    "output/ccpr_budget_real.json": "719b4d2cf71df639645f4e1b41bed9acd62235a409c7a9ebb36ba8abd7a250ba",
    "output/m3ed_ccpr_official.json": "de609a119645c1f535a93cf4c2c736bc933087a7f3c5edc12c62989ad0fad731",
    "output/m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json": "aa609177cf77c5d6b90fba615cb266d877eddbaf726ad84843faa682f58802a3",
    "output/m3ed_ccpr_neural.json": "598bef3f2444b476460e9933bfb1c275ab0e8ccf2d3ccf922d115196277e91aa",
    "output/emowoz_ccpr_official.json": "4ebacab2523f615da9206040df7920e13ccb8458a050eb532077915ff0899134",
    "output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json": "0c8f6e2900cf2adee88fe16c58d6c94462916ef76ea5a78830ba7ee77fcf05b4",
    "output/ccpr_data_scan.json": "01b10e6a9961502cd554feca76427f42a9d401747389ace82952955997b7eef3",
    "output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json": "bc68704126d2792f8422d9db4e218cbc87d7f3760ae20ff56f71c74eef239fa9",
    "output/iemocap_ccpr_ce_baseline.json": "03aa28a4eebf68dd75bf65e29dfc942c6a824e7262c8dd3096152aaae8458132",
    "output/emotionlines_ccpr_n.json": "afa0c87c8ac248e02a769634738f9a9224ddb54db78b9a3d928c0d7236fc15ca",
    "output/emotionlines_ccpr_n_calibration.json": "e6267f6a9dab7c6819652464ec5c9e5b9ed5a7d41c2ee1b90ed377059d0ebec0",
    "output/iemocap_ccpr_neural.json": "d379ca3d785cf3cb4792240869603384e00524a43d05a52a19e4f027dce16267",
    "output/m3ed_future_panel_anchor_cv_text.json": "eeb22722d0da4f45daf88e74bde2cf60626167e30745e2233f2493a74b7533e8",
    "output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json": "2da09e45d21fad839006da789625a6d89cdfc46ccec800942e7ec615a206e7b7",
    "output/emowoz_ccpr_neural_official.json": "65d63916e00f349a1503fd84ff2fcd38665e494c8271d61cb3949e716ed6d681",
    "output/ccpr_active_acquisition.json": "275e864c1876c257f32f4e0b9b21f3cc047b8c52a044dd683ae4c6c822ad561d",
    "output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json": "879b8422a54effec3afb03e93ed8be99d1186ef332a5dba9fbc0fac62d1266ff",
    "output/iemocap_ccpr_loso.json": "0587e6981e17f355f10ec8e9ea644315463895bcd4da4facbd89de79cbb952c8",
    "scripts/reviewer_identity_resolved.py": "31181fb3d13e96ee493ce3ba6fbbe9bb8e5ab18f9235e564fcb75bbfab5c4924",
    "scripts/m3ed_common.py": "44b56e4e22fc9636af2196ff5e494316dd5fc22747681ca0f4771c5516c8487d",
    "scripts/audit_manuscript_numbers.py": "7ba25f57757a6b628633b628675c5b881081d2332803a922307f80c351a5135d",
    "scripts/m3ed_ccpr_cv.py": "895c0d8cb2ea747b2049fedc63dbc91657851658745d9310df36ce593e66404e",
    "scripts/iemocap_future_panel_anchor_loso.py": "e918fb18e2842e76247fdac3a16d1c45071d8a0d4a09689ecffd89775f88174c",
    "scripts/iemocap_ccpr_rater_resolved.py": "cd97d65a73555b06a10c52866b413b88a94ac4653267526003982d09d71be4f4",
    "scripts/ccpr_common.py": "8732aacead8ca74abba65d6cdd4933edd345a4750b231335019eba12fcfb6a80",
    "scripts/audit_ccpr_manuscript_numbers.py": "b9cb7bebf3ec0db74597369fd53ed7ecc8d1fff436f858ece673cf806817d6cc",
    "scripts/ccpr_audit_monotonicity.py": "ddd81224466efeaae68f1babdb7daa1bc96cc7d305f704929a23827d8dfdbfc9",
    "scripts/audit_ccpr_active.py": "f8ba5817223a5904f2b1901d2ec514129a138355cfa98bc00497ad806aca1ebd",
    "scripts/emotionlines_ccpr_n_mixed_inconsistent.py": "fcde47e49b05ac9aa987d824df6d773c8633a03c95bf0970b7fa307261853040",
    "scripts/emowoz_ccpr.py": "224c2942390d84f5c77284f7996c6afa1f074b6d36bd4c5ddaa42517cf000a49",
    "scripts/ccpr_synthetic_validation.py": "857552464230da9fe426f27df4e89b2a243159030e3f8f737c455e8f94e46688",
    "scripts/iemocap_ccpr_ce_baseline.py": "ecb7f2882fcf43bbd23c61d18556d2b8c5427f31413db2b58f87510503c08d00",
    "scripts/ccpr_annotation_budget.py": "a86778ba289e948df31c8cdeb5ca6002c9416f30aebabda1391285c957aff933",
    "scripts/iemocap_future_panel_crossmodal_loso.py": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "scripts/emotionlines_ccpr_n_neural.py": "6af9920f56932137e55743b8ede0826647e59bb75f2e358d0152214f98bb624f",
    "scripts/iemocap_future_annotator_distribution_gate.py": "7cb065e0adcfe12ee093b9d87375946912432891c88e95ae81125fd84a0228b6",
    "scripts/iemocap_future_panel_crossmodal_gate.py": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "scripts/emowoz_ccpr_neural.py": "9803441ba6e7d240ffe167c260084b5dc0edcc740c5ecbd158af8b8964cf5c78",
    "scripts/reviewer_revision_experiments.py": "1c1294ab0fb9a27bebf528ef9962e406c2ac3eafde3891c9d3d5b1a20249f4a5",
    "scripts/reviewer_synthetic_sensitivity.py": "e1138162a1109b808edbad9de4ac6586ff2ba056d25e5813f3f5ae74a7fda446",
    "scripts/emotionlines_ccpr_n_mixed.py": "23919324d4f0273339940f132df79427b1f884e91336615f105eaf5eee6943a9",
    "scripts/emotionlines_ccpr_n_gold.py": "70b3e4d4ed5fe884a3562bbb57ed9a4acd1bb074e158c7ae986833e5a60d5ad3",
    "scripts/ccpr_budget_real.py": "ded9cbe117976d97572a4621b270a912f6da5ad5a18527b3a956b1646e98e612",
    "scripts/ccpr_revelation_curve.py": "c4d7de42a97ddb1e30d7f1a898feb2361fd27718caeb50af538d209158e79095",
    "scripts/audit_reviewer_revision.py": "d5f06795a6f1ae1c5750739ac80b3923b929eea86b8568ddfa8af94111eedc72",
    "scripts/iemocap_future_annotation_count_gate.py": "fe87854f40b97a2478893891cd0a2cc61d862a8cb4e5a1d646e2642f26bebe59",
    "scripts/m3ed_ccpr_neural.py": "83b15ccefe2984ff9b2565bfb2611d1caef124175b74097b52a24c1b652a8a90",
    "scripts/audit_ccpr_l.py": "2d42ec753eb34613d0eeb1a386df935aca42421509a6c61d22835d425a649597",
    "scripts/iemocap_ccpr_loso.py": "39087814e8175c24a639e4251ee48abaaeed3d30683b50b146027afaf77802eb",
    "scripts/ccpr_active_acquisition.py": "2d669b1864944cffba46905ce8a8919d94eba76535c6601cb3905200d4e15426",
    "scripts/ccpr_data_scan_aggregate.py": "dd38891b6ddc3071062535c7ca46c80d4cae0e06489b318cb71c102580709c4d",
    "scripts/emotionlines_ccpr_n.py": "9e9e9a834ccbfa06be868dc350b872d18faa30971b59476367f58a3d43dc6372",
    "scripts/ccpr_rater_routing.py": "94cedf0cf6e2abdff31c679223ec2205623bf47b94ead5df9d8299a20ad5b394",
    "scripts/reviewer_allocation_baselines.py": "f00ec674aca264a45934a4ab8edf1d053cce5e91bd98e557cdab3c556b8fa92f",
    "scripts/audit_ccpr_l_context_control.py": "fb91a39df26d745dfb439f5f64d3c03fd3b9bbbfc9ba1d3efc4b70c98acb77f0",
    "scripts/audit_ccpr_session_results.py": "3fae11671fdfa8cbc500053b22f8c0c45fb7cd1861bda91bab53623595ebfe42",
    "scripts/emotionlines_common.py": "e5841482d1e38895eea12c7d61ac9f1810c50d83315e8cdd863e99ec64dff853",
    "scripts/emotionlines_ccpr_n_calibration.py": "bb3ab404a3ef5bed2a964adfec12ff7dc47e52518b76df097ef0fe4732e125d9",
    "scripts/iemocap_ccpr_neural.py": "219309646973d6b4886c5231e8b1743210efc8368dd4262746518b1089a2086a",
    "scripts/emotionlines_ccpr_n_inconsistent.py": "5892d7669320bf351986cae79b6df4581b3d300e6100383ed77b8f75209fdde3",
    "scripts/audit_ccpr_logic.py": "91c586efa169f03be1d91f07517c31e410602eeabc9364d7840e6a006f14ae01"
  }
}


==> anc/README.md <==
# Partial-Revelation Panel Forecasting: accompanying reproducibility materials

Prepared 2026-10-15 for the corrected arXiv author manuscript.

## Included

- `scripts/`: original public implementation plus locally preserved additional validation/audit scripts. The public implementation snapshot is commit `e15768031fc05c3a4b7e988489705122fca305c6` of https://github.com/xiukkie/cpr-panel-forecasting . Locally preserved files take precedence where filenames overlap.
- `output/`: stored aggregate result summaries from the local revision artifact. Original corpora, audio, text, per-item annotations, checkpoints, NPZ files and large row-level arrays are excluded. These summaries support inspection of reported effects, not retraining by themselves.
- `MANIFEST.json`: file hashes and provenance.

## Mathematical/reporting corrections

The accompanying manuscript corrects the telescoped mutual-information identity to condition on initial information, restricts the KL mixture bound to a common completion kernel and one constant weight, and describes the implementation's weighted-count update as posterior-weighted moment estimation. Historical function names such as `fit_em_table` are retained for import compatibility: they do not imply exact fixed-concentration Dirichlet-multinomial maximum likelihood or likelihood monotonicity. No model or experimental predictions were changed by these prose corrections.

## Dataset and feature dependencies

Obtain IEMOCAP under the USC academic licence, M3ED under its source release terms, EmoWOZ under its source terms (DialMAGE CC BY-NC 4.0), and EmotionLines from the original release. Dataset source locations and expected directory layouts are documented in the loaders. Multimodal scripts additionally require the source text/visual feature files. These licensed/source assets are not supplied here. Do not redistribute restricted datasets by copying them into a public archive.

Python dependencies used by the scripts include numpy, scipy, scikit-learn and torch. Run from the archive root after configuring the required data inputs; each producer's main block identifies its output. Table-based scripts include iemocap_ccpr_loso.py, m3ed_ccpr_cv.py and emowoz_ccpr.py. Additional same-item/inertia analyses are in reviewer_revision_experiments.py; they have separately described cross-validation splits, not the same official-test protocol as all primary experiments. Scripts may write output files: preserve the supplied summaries before rerunning.

## Verification boundaries

This preparation inspected the current source, corrected mathematical and reporting errors, compared headline values with stored summaries, and checked selected implementation details. It did not rerun every training pipeline from the original licensed datasets. Fixed seeds do not prove bit-identical reproduction across systems. Existing historical audit scripts contain hard-coded expected values and some manuscript wording/version checks; those checks are supporting implementation artifacts, not independent validation, and may not pass against the reformatted/corrected preprint or the reduced aggregate-only archive.

The original code repository predates the newer validation files; it is an earlier implementation rather than a complete mirror of this archive. See the manuscript's AI-assistance acknowledgement; actual assistance has not been concealed.


==> anc/output/ccpr_active_acquisition.json <==
{
  "as_of": "2026-09-09",
  "protocol": "greedy water-filling by calibrated marginal value (bins of the context-conditioned k=0 forecast entropy, curves fit on a disjoint calibration block); seeded floor/ceil uniform, concentrated, random, and oracle-greedy baselines; the feature-bound field is a retrospective feature-class headroom, not a deployable bound; diminishing_return_rate uses non-increasing marginal gains for the decreasing NLL cost; deltas are per-row mean NLL (positive = greedy worse)",
  "iemocap": {
    "n_calib": 1880,
    "n_eval": 3003,
    "diminishing_return_rate": 0.09490509490509491,
    "0.5": {
      "policies": {
        "greedy": 7324.0429005240685,
        "uniform": 7451.137218359827,
        "concentrated": 7448.168659532332,
        "random": 7464.443106940058,
        "greedy_learned": 7246.87742402499,
        "feature_bound": 7166.5552923233745,
        "retrospective_feature_headroom": 7166.5552923233745,
        "oracle_greedy": 6745.2139795180665
      },
      "greedy_minus_uniform": -0.04232245016175774,
      "greedy_minus_uniform_ci95": [
        -0.053114794882598175,
        -0.020605999000804606
      ],
      "mean_nll_greedy": 2.4389087247832397,
      "mean_nll_uniform": 2.4812311749449973,
      "learned_minus_uniform": -0.06801857953208022,
      "learned_minus_uniform_ci95": [
        -0.09304494868456349,
        -0.04940805750887989
      ],
      "learned_minus_greedy": -0.02569612937032249,
      "mean_nll_learned": 2.4132125954129173
    },
    "1.0": {
      "policies": {
        "greedy": 7264.21123458515,
        "uniform": 7341.933401712085,
        "concentrated": 7388.2800483246465,
        "random": 7345.38909377792,
        "greedy_learned": 7060.44857361369,
        "feature_bound": 7002.078880629367,
        "retrospective_feature_headroom": 7002.078880629367,
        "oracle_greedy": 6538.807043799305
      },
      "greedy_minus_uniform": -0.02588150753477665,
      "greedy_minus_uniform_ci95": [
        -0.029099730641971976,
        -0.02202845485010636
      ],
      "mean_nll_greedy": 2.418984760101615,
      "mean_nll_uniform": 2.444866267636392,
      "learned_minus_uniform": -0.09373454149130711,
      "learned_minus_uniform_ci95": [
        -0.13501521339146186,
        -0.05723390880079787
      ],
      "learned_minus_greedy": -0.06785303395653046,
      "mean_nll_learned": 2.351131726145085
    },
    "1.5": {
      "policies": {
        "greedy": 7217.459043085029,
        "uniform": 7257.193316217085,
        "concentrated": 7334.959321561879,
        "random": 7262.257937683411,
        "greedy_learned": 7021.285472251664,
        "feature_bound": 6969.083012661157,
        "retrospective_feature_headroom": 6969.083012661157,
        "oracle_greedy": 6490.179958704788
      },
      "greedy_minus_uniform": -0.01323152618450078,
      "greedy_minus_uniform_ci95": [
        -0.02626215912119031,
        0.0006068677343941512
      ],
      "mean_nll_greedy": 2.4034162647635795,
      "mean_nll_uniform": 2.4166477909480806,
      "learned_minus_uniform": -0.07855739059787578,
      "learned_minus_uniform_ci95": [
        -0.11106282412962662,
        -0.056753638379215016
      ],
      "learned_minus_greedy": -0.06532586441337501,
      "mean_nll_learned": 2.3380904003502043
    },
    "2.0": {
      "policies": {
        "greedy": 7152.216268805563,
        "uniform": 7162.045426104132,
        "concentrated": 7206.736901108263,
        "random": 7215.588794549683,
        "greedy_learned": 7057.197509362818,
        "feature_bound": 6967.505796764204,
        "retrospective_feature_headroom": 6967.505796764204,
        "oracle_greedy": 6542.309854187446
      },
      "greedy_minus_uniform": -0.0032731126535362138,
      "greedy_minus_uniform_ci95": [
        -0.010473154803670713,
        0.0036545974785166645
      ],
      "mean_nll_greedy": 2.3816903992026517,
      "mean_nll_uniform": 2.384963511856188,
      "learned_minus_uniform": -0.03491439118924902,
      "learned_minus_uniform_ci95": [
        -0.053213180902087584,
        -0.00871227024170968
      ],
      "learned_minus_greedy": -0.03164127853571281,
      "mean_nll_learned": 2.350049120666939
    },
    "2.5": {
      "policies": {
        "greedy": 7095.246341919766,
        "uniform": 7096.153365565209,
        "concentrated": 7127.3035871002085,
        "random": 7128.107827945473,
        "greedy_learned": 7053.239178245336,
        "feature_bound": 7008.230415281137,
        "retrospective_feature_headroom": 7008.230415281137,
        "oracle_greedy": 6697.534795588725
      },
      "greedy_minus_uniform": -0.00030203917597186033,
      "greedy_minus_uniform_ci95": [
        -0.010828292431667318,
        0.011999004782531034
      ],
      "mean_nll_greedy": 2.3627193945786766,
      "mean_nll_uniform": 2.3630214337546485,
      "learned_minus_uniform": -0.014290438667956278,
      "learned_minus_uniform_ci95": [
        -0.022682347243154984,
        -0.004629159790099018
      ],
      "learned_minus_greedy": -0.013988399491984415,
      "mean_nll_learned": 2.348730995086692
    }
  },
  "m3ed": {
    "n_calib": 740,
    "n_eval": 1267,
    "diminishing_return_rate": 0.4940805051302289,
    "0.5": {
      "policies": {
        "greedy": 2663.1270309715155,
        "uniform": 2696.237468358724,
        "concentrated": 2834.006423970449,
        "random": 2754.6460578286897,
        "greedy_learned": 2579.1926145138514,
        "feature_bound": 2542.3564564301714,
        "retrospective_feature_headroom": 2542.3564564301714,
        "oracle_greedy": 2265.070065418769
      },
      "greedy_minus_uniform": -0.02613294189992827,
      "greedy_minus_uniform_ci95": [
        -0.08204751947681761,
        0.038424710514912
      ],
      "mean_nll_greedy": 2.1019155729846215,
      "mean_nll_uniform": 2.1280485148845494,
      "learned_minus_uniform": -0.09237952158237814,
      "learned_minus_uniform_ci95": [
        -0.149500719905903,
        -0.024294408411905152
      ],
      "learned_minus_greedy": -0.06624657968244987,
      "mean_nll_learned": 2.0356689933021714
    },
    "1.0": {
      "policies": {
        "greedy": 2392.81898837218,
        "uniform": 2434.6186082375198,
        "concentrated": 2644.768257144726,
        "random": 2547.893480335645,
        "greedy_learned": 2283.7959039246603,
        "feature_bound": 2272.432269939577,
        "retrospective_feature_headroom": 2272.432269939577,
        "oracle_greedy": 2068.29873647419
      },
      "greedy_minus_uniform": -0.03299101804683534,
      "greedy_minus_uniform_ci95": [
        -0.07450177617647556,
        -0.0027975656596861643
      ],
      "mean_nll_greedy": 1.888570630128003,
      "mean_nll_uniform": 1.921561648174838,
      "learned_minus_uniform": -0.11903922992333045,
      "learned_minus_uniform_ci95": [
        -0.15085173330414128,
        -0.07738132407252041
      ],
      "learned_minus_greedy": -0.0860482118764951,
      "mean_nll_learned": 1.8025224182515076
    },
    "1.5": {
      "policies": {
        "greedy": 2212.7424921926067,
        "uniform": 2284.711564777733,
        "concentrated": 2506.5692454488412,
        "random": 2346.6482454661664,
        "greedy_learned": 2149.748007655558,
        "feature_bound": 2083.28356416716,
        "retrospective_feature_headroom": 2083.28356416716,
        "oracle_greedy": 1973.576392305819
      },
      "greedy_minus_uniform": -0.05680274079331253,
      "greedy_minus_uniform_ci95": [
        -0.09406596882726814,
        -0.03139346548462016
      ],
      "mean_nll_greedy": 1.7464423774211577,
      "mean_nll_uniform": 1.8032451182144698,
      "learned_minus_uniform": -0.10652214453210386,
      "learned_minus_uniform_ci95": [
        -0.1272587142633019,
        -0.08073490011095957
      ],
      "learned_minus_greedy": -0.04971940373879131,
      "mean_nll_learned": 1.6967229736823661
    },
    "2.0": {
      "policies": {
        "greedy": 2113.0556723826303,
        "uniform": 2133.569513294653,
        "concentrated": 2282.010064551525,
        "random": 2230.8697223300774,
        "greedy_learned": 2027.1651396659536,
        "feature_bound": 1978.520704348597,
        "retrospective_feature_headroom": 1978.520704348597,
        "oracle_greedy": 1905.9623858267705
      },
      "greedy_minus_uniform": -0.016190876805069008,
      "greedy_minus_uniform_ci95": [
        -0.07315359855956399,
        0.028586881515252113
      ],
      "mean_nll_greedy": 1.667762961627964,
      "mean_nll_uniform": 1.6839538384330333,
      "learned_minus_uniform": -0.08398135250883929,
      "learned_minus_uniform_ci95": [
        -0.12569869183515736,
        -0.038868630402514065
      ],
      "learned_minus_greedy": -0.06779047570377025,
      "mean_nll_learned": 1.5999724859241937
    },
    "2.5": {
      "policies": {
        "greedy": 2041.2866390606205,
        "uniform": 2079.7783630617214,
        "concentrated": 2163.5027415728264,
        "random": 2125.030753667417,
        "greedy_learned": 2020.6270533975783,
        "feature_bound": 1978.0039569394444,
        "retrospective_feature_headroom": 1978.0039569394444,
        "oracle_greedy": 1879.9705732878656
      },
      "greedy_minus_uniform": -0.030380208367088418,
      "greedy_minus_uniform_ci95": [
        -0.054064454590913344,
        -0.002823323121677477
      ],
      "mean_nll_greedy": 1.6111181050202215,
      "mean_nll_uniform": 1.6414983133873098,
      "learned_minus_uniform": -0.04668611654628507,
      "learned_minus_uniform_ci95": [
        -0.07139096225173779,
        -0.023043077869538717
      ],
      "learned_minus_greedy": -0.016305908179196662,
      "mean_nll_learned": 1.5948121968410247
    }
  },
  "emowoz": {
    "n_calib": 577,
    "n_eval": 585,
    "diminishing_return_rate": 0.2564102564102564,
    "0.5": {
      "policies": {
        "greedy": 1110.1955463812692,
        "uniform": 1108.4212257127258,
        "concentrated": 1115.6351345300827,
        "random": 1116.698839055331,
        "greedy_learned": 1112.6302033178472,
        "feature_bound": 1101.0233846249637,
        "retrospective_feature_headroom": 1101.0233846249637,
        "oracle_greedy": 1041.9367105294257
      },
      "greedy_minus_uniform": 0.0030330267838346915,
      "greedy_minus_uniform_ci95": [
        -0.015319227547939282,
        0.023282079808099935
      ],
      "mean_nll_greedy": 1.8977701647543064,
      "mean_nll_uniform": 1.8947371379704714,
      "learned_minus_uniform": 0.007194833513027921,
      "learned_minus_uniform_ci95": [
        -0.012448036023623267,
        0.026244823538872957
      ],
      "learned_minus_greedy": 0.00416180672919323,
      "mean_nll_learned": 1.9019319714834995
    },
    "1.0": {
      "policies": {
        "greedy": 1095.2260720658949,
        "uniform": 1088.4371041050726,
        "concentrated": 1096.9306652745577,
        "random": 1105.4070294498106,
        "greedy_learned": 1100.5141020173287,
        "feature_bound": 1084.4573310090661,
        "retrospective_feature_headroom": 1084.4573310090661,
        "oracle_greedy": 1016.2251473434119
      },
      "greedy_minus_uniform": 0.011605073437303104,
      "greedy_minus_uniform_ci95": [
        -0.008746047123219927,
        0.03424514026463469
      ],
      "mean_nll_greedy": 1.8721813197707604,
      "mean_nll_uniform": 1.8605762463334574,
      "learned_minus_uniform": 0.02064444087565129,
      "learned_minus_uniform_ci95": [
        0.005516185524489327,
        0.037150533372111536
      ],
      "learned_minus_greedy": 0.009039367438348187,
      "mean_nll_learned": 1.8812206872091088
    },
    "1.5": {
      "policies": {
        "greedy": 1083.314270061633,
        "uniform": 1083.0301566568653,
        "concentrated": 1091.7024914187477,
        "random": 1081.157355677979,
        "greedy_learned": 1089.0852666878,
        "feature_bound": 1075.1638747238321,
        "retrospective_feature_headroom": 1075.1638747238321,
        "oracle_greedy": 1007.6995024011112
      },
      "greedy_minus_uniform": 0.0004856639397738596,
      "greedy_minus_uniform_ci95": [
        -0.02396964669608875,
        0.027070496782587068
      ],
      "mean_nll_greedy": 1.8518192650626204,
      "mean_nll_uniform": 1.8513336011228467,
      "learned_minus_uniform": 0.010350615437495554,
      "learned_minus_uniform_ci95": [
        -0.00774785026372814,
        0.028608533475199316
      ],
      "learned_minus_greedy": 0.00986495149772169,
      "mean_nll_learned": 1.8616842165603418
    },
    "2.0": {
      "policies": {
        "greedy": 1068.11465638921,
        "uniform": 1075.3231290801941,
        "concentrated": 1086.5573452973929,
        "random": 1081.5587990407735,
        "greedy_learned": 1079.9539286156619,
        "feature_bound": 1067.9710126236598,
        "retrospective_feature_headroom": 1067.9710126236598,
        "oracle_greedy": 1009.9173975746594
      },
      "greedy_minus_uniform": -0.012322175540143488,
      "greedy_minus_uniform_ci95": [
        -0.02725170315232977,
        0.002690249382715098
      ],
      "mean_nll_greedy": 1.825837019468735,
      "mean_nll_uniform": 1.838159195008879,
      "learned_minus_uniform": 0.007915896641825496,
      "learned_minus_uniform_ci95": [
        -0.011666679159245621,
        0.02728478943234473
      ],
      "learned_minus_greedy": 0.020238072181968988,
      "mean_nll_learned": 1.846075091650704
    },
    "2.5": {
      "policies": {
        "greedy": 1064.5835395229071,
        "uniform": 1064.1469437807064,
        "concentrated": 1076.7832139666448,
        "random": 1065.3926253658317,
        "greedy_learned": 1069.9973870626154,
        "feature_bound": 1064.4121752414399,
        "retrospective_feature_headroom": 1064.4121752414399,
        "oracle_greedy": 1022.4669068715118
      },
      "greedy_minus_uniform": 0.0007463175080355337,
      "greedy_minus_uniform_ci95": [
        -0.012628285384036375,
        0.015234915522693737
      ],
      "mean_nll_greedy": 1.8198009222613798,
      "mean_nll_uniform": 1.8190546047533442,
      "learned_minus_uniform": 0.010000757746852478,
      "learned_minus_uniform_ci95": [
        -0.0027207386236101075,
        0.02356631205813202
      ],
      "learned_minus_greedy": 0.009254440238816945,
      "mean_nll_learned": 1.8290553625001973
    }
  }
}


==> anc/output/ccpr_budget_real.json <==
{
  "IEMOCAP": {
    "0.5": {
      "uniform": 2.971539673096424,
      "concentrated": 3.1390429629939844,
      "saving": 0.16750328989756058,
      "ci95": [
        0.14437343273082534,
        0.19015169579117178
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "1.0": {
      "uniform": 2.691376122105201,
      "concentrated": 3.032115251137063,
      "saving": 0.34073912903186176,
      "ci95": [
        0.3283515837984213,
        0.3502141953472317
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "1.5": {
      "uniform": 2.6122997869485443,
      "concentrated": 2.9091969293957423,
      "saving": 0.296897142447198,
      "ci95": [
        0.2817694026579192,
        0.31104689877267677
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "2.0": {
      "uniform": 2.545319953813245,
      "concentrated": 2.78445970702118,
      "saving": 0.2391397532079349,
      "ci95": [
        0.2096889501855641,
        0.2608352876801731
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "2.5": {
      "uniform": 2.551162956645293,
      "concentrated": 2.660031124674952,
      "saving": 0.10886816802965926,
      "ci95": [
        0.07540506323356776,
        0.14081752949430174
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    }
  },
  "M3ED official": {
    "0.5": {
      "uniform": 2.2376643387763226,
      "concentrated": 2.370656248919756,
      "saving": 0.13299191014343315,
      "ci95": [
        0.09411950951580096,
        0.17355448544378185
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "1.0": {
      "uniform": 1.972097570385832,
      "concentrated": 2.2196056664871073,
      "saving": 0.24750809610127522,
      "ci95": [
        0.19577881692521112,
        0.30014022214953423
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "1.5": {
      "uniform": 1.849257800889729,
      "concentrated": 2.057238927755315,
      "saving": 0.20798112686558623,
      "ci95": [
        0.15562191740313852,
        0.26013246088812453
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "2.0": {
      "uniform": 1.7191508100239337,
      "concentrated": 1.9083833052158432,
      "saving": 0.18923249519190954,
      "ci95": [
        0.1379140668724574,
        0.24141070789727692
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "2.5": {
      "uniform": 1.6577561053235577,
      "concentrated": 1.7458028084345785,
      "saving": 0.08804670311102081,
      "ci95": [
        0.04806716016090238,
        0.13057517438804536
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    }
  },
  "EmoWOZ official": {
    "0.5": {
      "uniform": 2.0012642357529296,
      "concentrated": 2.0162246142974105,
      "saving": 0.014960378544480957,
      "ci95": [
        -0.009226705225303613,
        0.039906657658753945
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "1.0": {
      "uniform": 1.9573228593723169,
      "concentrated": 1.9992482953568866,
      "saving": 0.04192543598456977,
      "ci95": [
        0.013878632002187329,
        0.0701764596511481
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "1.5": {
      "uniform": 1.9450675849834609,
      "concentrated": 1.9862968425868592,
      "saving": 0.04122925760339835,
      "ci95": [
        0.0061447860734203125,
        0.07745983324783363
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "2.0": {
      "uniform": 1.931807022316737,
      "concentrated": 1.961369429926305,
      "saving": 0.029562407609567964,
      "ci95": [
        0.0018058808901992476,
        0.056740831745473355
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    },
    "2.5": {
      "uniform": 1.9192569194696223,
      "concentrated": 1.950678325424225,
      "saving": 0.031421405954602744,
      "ci95": [
        0.013696209634464577,
        0.05068819116922495
      ],
      "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap"
    }
  }
}


==> anc/output/ccpr_data_scan.json <==
{
  "as_of": "2026-08-05",
  "protocol": "shared consistent table minus per-level inconsistent marginalizer (nats), by training data fraction; positive = shared worse; overall = equal-weight mean over k; CIs: session/fold bootstrap (IEMOCAP, n5) or dialogue bootstrap (M3ED, EmoWOZ)",
  "iemocap": {
    "0.25": {
      "per_k": {
        "0": {
          "shared": 3.2359209132565403,
          "inconsistent": 3.1940170962522205,
          "delta": 0.04190381700431924,
          "ci95": [
            0.03339651678035658,
            0.053660284471905496
          ],
          "delta_ccprJ": 0.06633169859820524
        },
        "1": {
          "shared": 2.7005299061408348,
          "inconsistent": 2.675509518628992,
          "delta": 0.02502038751184248,
          "ci95": [
            0.011015266110252586,
            0.035742397557009656
          ],
          "delta_ccprJ": 0.04493255344356184
        },
        "2": {
          "shared": 2.5936135763765527,
          "inconsistent": 2.609484818991604,
          "delta": -0.015871242615050463,
          "ci95": [
            -0.024783569760059444,
            -0.006958915470041483
          ],
          "delta_ccprJ": -0.003058393056200881
        },
        "3": {
          "shared": 2.7003567485279936,
          "inconsistent": 2.665751834257019,
          "delta": 0.034604914270974785,
          "ci95": [
            0.0162433354000167,
            0.05296649314193287
          ],
          "delta_ccprJ": 0.07146358965560555
        }
      },
      "overall": {
        "delta": 0.021414469043021512,
        "ci95": [
          0.013694329298177866,
          0.02928353218157098
        ],
        "delta_ccprJ": 0.04491736216029294,
        "ci95_ccprJ": [
          0.036499709829339165,
          0.056453116556135476
        ]
      }
    },
    "0.5": {
      "per_k": {
        "0": {
          "shared": 3.2271735509048556,
          "inconsistent": 3.181604978684711,
          "delta": 0.045568572220144786,
          "ci95": [
            0.040829573950982745,
            0.05026313650834009
          ],
          "delta_ccprJ": 0.06654682937043743
        },
        "1": {
          "shared": 2.6834685151553983,
          "inconsistent": 2.6585789051566406,
          "delta": 0.024889609998757667,
          "ci95": [
            0.015362630333916983,
            0.034416589663598354
          ],
          "delta_ccprJ": 0.042772895398492675
        },
        "2": {
          "shared": 2.564980275924702,
          "inconsistent": 2.5558287983453574,
          "delta": 0.009151477579344914,
          "ci95": [
            -0.00021942817802615976,
            0.018074799943382125
          ],
          "delta_ccprJ": 0.02770511669087581
        },
        "3": {
          "shared": 2.5710911466488318,
          "inconsistent": 2.540647977599946,
          "delta": 0.030443169048885554,
          "ci95": [
            0.022084994864363862,
            0.039009938736130144
          ],
          "delta_ccprJ": 0.032954813632401866
        }
      },
      "overall": {
        "delta": 0.02751320721178323,
        "ci95": [
          0.023391974578045205,
          0.03317665007065573
        ],
        "delta_ccprJ": 0.042494913773051944,
        "ci95_ccprJ": [
          0.0370341808311903,
          0.04970629348540865
        ]
      }
    },
    "1.0": {
      "per_k": {
        "0": {
          "shared": 3.2243778090097295,
          "inconsistent": 3.1765026837347428,
          "delta": 0.047875125274986094,
          "ci95": [
            0.0439179695048499,
            0.051832281045122296
          ],
          "delta_ccprJ": 0.07168431184905763
        },
        "1": {
          "shared": 2.672948486965898,
          "inconsistent": 2.6390077434061787,
          "delta": 0.03394074355971952,
          "ci95": [
            0.028718872674862173,
            0.03839107028621349
          ],
          "delta_ccprJ": 0.05130505111608619
        },
        "2": {
          "shared": 2.532498575508857,
          "inconsistent": 2.5265268576928333,
          "delta": 0.005971717816023681,
          "ci95": [
            -0.0003298340142679379,
            0.011414204138971762
          ],
          "delta_ccprJ": 0.018120035258293043
        },
        "3": {
          "shared": 2.5508478462028075,
          "inconsistent": 2.522581253195707,
          "delta": 0.028266593007100126,
          "ci95": [
            0.016853606574257274,
            0.041786128004646185
          ],
          "delta_ccprJ": 0.018006525706248146
        }
      },
      "overall": {
        "delta": 0.029013544914457356,
        "ci95": [
          0.025813983137424844,
          0.03202491310487687
        ],
        "delta_ccprJ": 0.039778980982421254,
        "ci95_ccprJ": [
          0.034927239489352925,
          0.04604597393867456
        ]
      }
    }
  },
  "m3ed_official": {
    "0.25": {
      "per_k": {
        "0": {
          "shared": 2.5192245784660745,
          "inconsistent": 2.4854600912636022,
          "delta": 0.03376448720247253,
          "delta_ccprJ": 0.045874165212621616,
          "ci95": [
            0.02059520489317361,
            0.047562178737069104
          ]
        },
        "1": {
          "shared": 1.9764116019943734,
          "inconsistent": 1.9694051357625881,
          "delta": 0.007006466231784938,
          "delta_ccprJ": 0.013394895932533162,
          "ci95": [
            0.0007110151219104314,
            0.013570874883897716
          ]
        },
        "2": {
          "shared": 1.7400115855487281,
          "inconsistent": 1.7426720535913502,
          "delta": -0.0026604680426215005,
          "delta_ccprJ": 0.0018230749426399059,
          "ci95": [
            -0.014629121458299888,
            0.008982661632774714
          ]
        },
        "3": {
          "shared": 1.6661082600793464,
          "inconsistent": 1.6587956715560266,
          "delta": 0.007312588523319662,
          "delta_ccprJ": 0.034290890951892666,
          "ci95": [
            -0.004020923866185316,
            0.018766152700589265
          ]
        }
      },
      "overall": {
        "delta": 0.011355768478738905,
        "ci95": [
          0.005800336600518646,
          0.016896511631286717
        ],
        "delta_ccprJ": 0.023845756759921836,
        "ci95_ccprJ": [
          0.01616536608327696,
          0.03169011068184225
        ]
      }
    },
    "0.5": {
      "per_k": {
        "0": {
          "shared": 2.5188837663214514,
          "inconsistent": 2.4793254224892545,
          "delta": 0.039558343832196835,
          "delta_ccprJ": 0.05203118331995456,
          "ci95": [
            0.027154857464066432,
            0.05247420816504922
          ]
        },
        "1": {
          "shared": 1.9698162323592985,
          "inconsistent": 1.9606857963186421,
          "delta": 0.009130436040656458,
          "delta_ccprJ": 0.01593390833161074,
          "ci95": [
            0.0019189966147129603,
            0.016299316308565532
          ]
        },
        "2": {
          "shared": 1.7276561641384296,
          "inconsistent": 1.721254961848636,
          "delta": 0.006401202289793553,
          "delta_ccprJ": 0.014408041565992144,
          "ci95": [
            0.00038181187572766814,
            0.01242802683104974
          ]
        },
        "3": {
          "shared": 1.6727167622617574,
          "inconsistent": 1.65931400730998,
          "delta": 0.013402754951777344,
          "delta_ccprJ": 0.03551913523183198,
          "ci95": [
            0.0016892795652665457,
            0.02565040415270357
          ]
        }
      },
      "overall": {
        "delta": 0.017123184278606048,
        "ci95": [
          0.012257765667289831,
          0.022103577431090968
        ],
        "delta_ccprJ": 0.029473067112347352,
        "ci95_ccprJ": [
          0.023364579717384044,
          0.035661018279307635
        ]
      }
    },
    "1.0": {
      "per_k": {
        "0": {
          "shared": 2.5154099856985694,
          "inconsistent": 2.474048451564388,
          "delta": 0.041361534134181276,
          "delta_ccprJ": 0.05256407211477699,
          "ci95": [
            0.02928127161115626,
            0.05400108366711384
          ]
        },
        "1": {
          "shared": 1.9640926693048053,
          "inconsistent": 1.94866397513989,
          "delta": 0.015428694164915272,
          "delta_ccprJ": 0.023433595245941963,
          "ci95": [
            0.008925060926040758,
            0.02182340040780559
          ]
        },
        "2": {
          "shared": 1.714739999122905,
          "inconsistent": 1.711818930751116,
          "delta": 0.0029210683717888412,
          "delta_ccprJ": 0.007331879272817367,
          "ci95": [
            -0.001936920629477566,
            0.007579400036004152
          ]
        },
        "3": {
          "shared": 1.5971097145269515,
          "inconsistent": 1.5967691545084866,
          "delta": 0.0003405600184649526,
          "delta_ccprJ": 0.0034329445239173165,
          "ci95": [
            -0.008064362404840687,
            0.008362316285332055
          ]
        }
      },
      "overall": {
        "delta": 0.015012964172337587,
        "ci95": [
          0.010831819147272728,
          0.019142785090180865
        ],
        "delta_ccprJ": 0.021690622789363408,
        "ci95_ccprJ": [
          0.016666553736439358,
          0.026677724895010343
        ]
      }
    }
  },
  "emowoz_official": {
    "0.25": {
      "per_k": {
        "0": {
          "shared": 2.040223084315873,
          "inconsistent": 2.0353266601302904,
          "delta": 0.00489642418558266,
          "delta_ccprJ": 0.005882574995509042,
          "ci95": [
            -0.0020121406973153733,
            0.012326408136369049
          ]
        },
        "1": {
          "shared": 1.9622368402654329,
          "inconsistent": 1.9656854382878237,
          "delta": -0.0034485980223908416,
          "delta_ccprJ": -0.0034079945748776057,
          "ci95": [
            -0.007737660038487053,
            0.0005169507179454139
          ]
        },
        "2": {
          "shared": 1.9573156142219086,
          "inconsistent": 1.9593515637048458,
          "delta": -0.0020359494829372974,
          "delta_ccprJ": -0.0031145079860586153,
          "ci95": [
            -0.006853190033293386,
            0.0025142637972589573
          ]
        },
        "3": {
          "shared": 1.9188855622482826,
          "inconsistent": 1.922194244045223,
          "delta": -0.0033086817969405027,
          "delta_ccprJ": 0.00043928028281611136,
          "ci95": [
            -0.00817314025324616,
            0.0017513159418671494
          ]
        }
      },
      "overall": {
        "delta": -0.0009742012791714953,
        "ci95": [
          -0.003607622029219597,
          0.0017298455708179199
        ],
        "delta_ccprJ": -5.016182065276686e-05,
        "ci95_ccprJ": [
          -0.003429695821668525,
          0.0033600390689478366
        ]
      }
    },
    "0.5": {
      "per_k": {
        "0": {
          "shared": 2.041503712548706,
          "inconsistent": 2.039038092635568,
          "delta": 0.002465619913138261,
          "delta_ccprJ": 0.0035210534024419,
          "ci95": [
            -0.005233351209370728,
            0.010885031560059348
          ]
        },
        "1": {
          "shared": 1.9536538109890977,
          "inconsistent": 1.9551679473841412,
          "delta": -0.0015141363950432905,
          "delta_ccprJ": -0.0011842526738992522,
          "ci95": [
            -0.005326592155774119,
            0.0017282723760392532
          ]
        },
        "2": {
          "shared": 1.9362961664498874,
          "inconsistent": 1.9390888913763926,
          "delta": -0.0027927249265050657,
          "delta_ccprJ": -0.003955150366942789,
          "ci95": [
            -0.006590466782927196,
            0.0011802722219014876
          ]
        },
        "3": {
          "shared": 1.9364811708929734,
          "inconsistent": 1.9392363791640341,
          "delta": -0.0027552082710604634,
          "delta_ccprJ": 0.0066020844544200045,
          "ci95": [
            -0.008775054962322342,
            0.003284337914681644
          ]
        }
      },
      "overall": {
        "delta": -0.0011491124198676397,
        "ci95": [
          -0.003934853370692058,
          0.0017932701569210118
        ],
        "delta_ccprJ": 0.0012459337040049657,
        "ci95_ccprJ": [
          -0.0022587577229336523,
          0.005044305008295935
        ]
      }
    },
    "1.0": {
      "per_k": {
        "0": {
          "shared": 2.0419813609106408,
          "inconsistent": 2.0382536522144,
          "delta": 0.003727708696241279,
          "delta_ccprJ": 0.004634237014439846,
          "ci95": [
            -0.0032779799334726628,
            0.011197281127748385
          ]
        },
        "1": {
          "shared": 1.9568871104663705,
          "inconsistent": 1.9579428442680746,
          "delta": -0.0010557338017040065,
          "delta_ccprJ": -0.0006199848957575987,
          "ci95": [
            -0.003636358710695514,
            0.0024111166238231663
          ]
        },
        "2": {
          "shared": 1.932534561618033,
          "inconsistent": 1.9343111948950804,
          "delta": -0.0017766332770476373,
          "delta_ccprJ": -0.002504172578343399,
          "ci95": [
            -0.0044581108880639335,
            0.0010800745933403156
          ]
        },
        "3": {
          "shared": 1.9139186390577618,
          "inconsistent": 1.914528601031791,
          "delta": -0.0006099619740288051,
          "delta_ccprJ": 0.0013165495092009303,
          "ci95": [
            -0.004986120155884713,
            0.00373131847791499
          ]
        }
      },
      "overall": {
        "delta": 7.134491086520763e-05,
        "ci95": [
          -0.002237870724738226,
          0.0025748424530714705
        ],
        "delta_ccprJ": 0.0007066572623849447,
        "ci95_ccprJ": [
          -0.0019383859854857513,
          0.003502518615906635
        ]
      }
    }
  },
  "emotionlines_n5": {
    "0.25": {
      "per_k": {
        "0": {
          "shared": 4.814152412155209,
          "inconsistent": 4.786290697989232,
          "delta": 0.027861714165978137,
          "ci95": [
            0.019950238047751513,
            0.03577319028420476
          ]
        },
        "1": {
          "shared": 4.745152760374152,
          "inconsistent": 4.72205968939989,
          "delta": 0.02309307097426334,
          "ci95": [
            0.01879061497916279,
            0.027377271364228583
          ]
        },
        "2": {
          "shared": 4.715236751177818,
          "inconsistent": 4.701638691494137,
          "delta": 0.013598059683681463,
          "ci95": [
            0.010071834334619823,
            0.017699545548052954
          ]
        },
        "3": {
          "shared": 4.705524654283559,
          "inconsistent": 4.700970987295326,
          "delta": 0.004553666988233296,
          "ci95": [
            -0.0031477273680994957,
            0.012255061344566087
          ]
        },
        "4": {
          "shared": 4.715815567627154,
          "inconsistent": 4.727484822789391,
          "delta": -0.01166925516223607,
          "ci95": [
            -0.017539422077678956,
            -0.005799088246793182
          ]
        },
        "5": {
          "shared": 4.7813691656837065,
          "inconsistent": 4.7813691656837065,
          "delta": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        }
      },
      "overall": {
        "delta": 0.009572876108320028,
        "ci95": [
          0.008223788081308896,
          0.011759419187221896
        ]
      }
    },
    "0.5": {
      "per_k": {
        "0": {
          "shared": 4.814998826994168,
          "inconsistent": 4.786001512508957,
          "delta": 0.02899731448521159,
          "ci95": [
            0.02118108093426798,
            0.03692325991836718
          ]
        },
        "1": {
          "shared": 4.742404422903885,
          "inconsistent": 4.720195638454989,
          "delta": 0.022208784448895357,
          "ci95": [
            0.01818910334621702,
            0.025132037998289468
          ]
        },
        "2": {
          "shared": 4.706615301483785,
          "inconsistent": 4.691852907084085,
          "delta": 0.01476239439969973,
          "ci95": [
            0.009674086558877448,
            0.019709204511809908
          ]
        },
        "3": {
          "shared": 4.692855463989041,
          "inconsistent": 4.689609815895702,
          "delta": 0.0032456480933383603,
          "ci95": [
            -0.00336705572075946,
            0.009924709401911435
          ]
        },
        "4": {
          "shared": 4.69344456396484,
          "inconsistent": 4.704054522994083,
          "delta": -0.010609959029243398,
          "ci95": [
            -0.021451770964755035,
            -0.0005264348376030625
          ]
        },
        "5": {
          "shared": 4.752827339166939,
          "inconsistent": 4.752827339166939,
          "delta": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        }
      },
      "overall": {
        "delta": 0.009767363732983607,
        "ci95": [
          0.006819298156419211,
          0.012541868982458185
        ]
      }
    },
    "1.0": {
      "per_k": {
        "0": {
          "shared": 4.814121252975097,
          "inconsistent": 4.782378631322385,
          "delta": 0.03174262165271209,
          "ci95": [
            0.02637077743701255,
            0.03762181270637317
          ]
        },
        "1": {
          "shared": 4.736022066496612,
          "inconsistent": 4.713276446855996,
          "delta": 0.022745619640616256,
          "ci95": [
            0.01913137108170222,
            0.02613079979993298
          ]
        },
        "2": {
          "shared": 4.698708842256417,
          "inconsistent": 4.68445399113601,
          "delta": 0.014254851120407253,
          "ci95": [
            0.011533750740749582,
            0.017072163955248777
          ]
        },
        "3": {
          "shared": 4.680246331427876,
          "inconsistent": 4.675802417992797,
          "delta": 0.004443913435078351,
          "ci95": [
            0.001817741162972375,
            0.007070085707184326
          ]
        },
        "4": {
          "shared": 4.670306949225496,
          "inconsistent": 4.676137857447317,
          "delta": -0.005830908221822107,
          "ci95": [
            -0.012742489407262348,
            -0.001487630555900843
          ]
        },
        "5": {
          "shared": 4.701450173644537,
          "inconsistent": 4.701450173644537,
          "delta": 0.0,
          "ci95": [
            0.0,
            0.0
          ]
        }
      },
      "overall": {
        "delta": 0.011226016271165307,
        "ci95": [
          0.009825033532792234,
          0.012688155157595974
        ]
      }
    }
  }
}


==> anc/output/ccpr_l_context_control.json <==
{
  "protocol": "information-set control for CCPR-L",
  "n_boot": 10000,
  "corpora": {
    "IEMOCAP": {
      "0": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.0652502508530172,
          "ci95": [
            -0.10141213865271216,
            -0.037452837154594194
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.060974578255937883,
          "ci95": [
            -0.09687812707373696,
            -0.03327448312565634
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.0042756725970793,
          "ci95": [
            -0.007159938313060932,
            -0.0013440157073478815
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0044
        }
      },
      "1": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.061844245009967096,
          "ci95": [
            -0.08923128474031873,
            -0.03998184854238561
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.040056207286964775,
          "ci95": [
            -0.06163913657315163,
            -0.02186772234048693
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.02178803772300232,
          "ci95": [
            -0.02724661527537168,
            -0.0169944926513911
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        }
      },
      "2": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.033918717926858626,
          "ci95": [
            -0.04786598266344943,
            -0.021779737433507775
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.014735730567775043,
          "ci95": [
            -0.027081388603436875,
            -0.0037466651788703688
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.019182987359083584,
          "ci95": [
            -0.022644539188663385,
            -0.015404120433538877
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        }
      },
      "3": {
        "ccprL+head - ccprJ+head": {
          "mean": 0.005441997295328587,
          "ci95": [
            0.0024318493046523765,
            0.008302204273576008
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "blocks": 5,
          "significant": false,
          "p_boot": 2.0
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": 0.005441997295328587,
          "ci95": [
            0.0024318493046523765,
            0.008302204273576008
          ],
          "blocks": 5,
          "significant": true,
          "p_boot": 0.0001
        }
      }
    },
    "M3ED official": {
      "0": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.09464683033197002,
          "ci95": [
            -0.11702599307747681,
            -0.06868531591346812
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.07351999573067754,
          "ci95": [
            -0.09979490128342007,
            -0.045872203107059306
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.02112683460129249,
          "ci95": [
            -0.03074530379089012,
            -0.012552600966809197
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        }
      },
      "1": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.03599620924995521,
          "ci95": [
            -0.044701044928688476,
            -0.028747578088746558
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.016329915071888898,
          "ci95": [
            -0.026076988309276232,
            -0.00662122763026528
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.001
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.019666294178066313,
          "ci95": [
            -0.029600636669172783,
            -0.009782813864232355
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        }
      },
      "2": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.01380607333727174,
          "ci95": [
            -0.017804777443847498,
            -0.009718802211036225
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.0013761986375069861,
          "ci95": [
            -0.004297139734991487,
            0.0009816389519383642
          ],
          "blocks": 11,
          "significant": false,
          "p_boot": 0.2724
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.012429874699764755,
          "ci95": [
            -0.017488544943649546,
            -0.007432944241820197
          ],
          "blocks": 11,
          "significant": true,
          "p_boot": 0.0001
        }
      },
      "3": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.0029850484128369124,
          "ci95": [
            -0.011339440361246579,
            0.0034532594578144875
          ],
          "blocks": 11,
          "significant": false,
          "p_boot": 0.4842
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "blocks": 11,
          "significant": false,
          "p_boot": 2.0
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.0029850484128369124,
          "ci95": [
            -0.011339440361246579,
            0.0034532594578144875
          ],
          "blocks": 11,
          "significant": false,
          "p_boot": 0.4842
        }
      }
    },
    "EmoWOZ official": {
      "0": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.017141321420189766,
          "ci95": [
            -0.027215706189671188,
            -0.00720161385895859
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0004
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.014634755073677584,
          "ci95": [
            -0.023162496306075014,
            -0.006118833959295032
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0002
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": -0.0025065663465121853,
          "ci95": [
            -0.004786342078598211,
            -0.00021921052838340974
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.033
        }
      },
      "1": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.006427151999285983,
          "ci95": [
            -0.010384057114183503,
            -0.002586380528898057
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0008
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.007294254140977622,
          "ci95": [
            -0.010985397322649705,
            -0.0037865272644423778
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0001
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": 0.0008671021416916395,
          "ci95": [
            -0.00040376694150286483,
            0.00220385404799799
          ],
          "blocks": 100,
          "significant": false,
          "p_boot": 0.1848
        }
      },
      "2": {
        "ccprL+head - ccprJ+head": {
          "mean": -0.0021770129690739425,
          "ci95": [
            -0.006243871194891084,
            0.0018431605332145892
          ],
          "blocks": 100,
          "significant": false,
          "p_boot": 0.2938
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": -0.0038052083803042673,
          "ci95": [
            -0.00713279087156824,
            -0.0005410371233794244
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0246
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": 0.001628195411230325,
          "ci95": [
            -0.0007466192764776012,
            0.0035993130383853676
          ],
          "blocks": 100,
          "significant": false,
          "p_boot": 0.1656
        }
      },
      "3": {
        "ccprL+head - ccprJ+head": {
          "mean": 0.0017747892815256987,
          "ci95": [
            0.0007576000927274394,
            0.0027814851582022575
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0006
        },
        "ccprL+head - ccprL_noctx+head": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "blocks": 100,
          "significant": false,
          "p_boot": 2.0
        },
        "ccprL_noctx+head - ccprJ+head": {
          "mean": 0.0017747892815256987,
          "ci95": [
            0.0007576000927274394,
            0.0027814851582022575
          ],
          "blocks": 100,
          "significant": true,
          "p_boot": 0.0006
        }
      }
    }
  },
  "holm_context_term": {
    "alpha": 0.05,
    "family_size": 9,
    "n_rejected": 8,
    "cells": {
      "EmoWOZ official k=0": {
        "p_boot": 0.0002,
        "reject": true
      },
      "EmoWOZ official k=1": {
        "p_boot": 0.0001,
        "reject": true
      },
      "EmoWOZ official k=2": {
        "p_boot": 0.0246,
        "reject": true
      },
      "IEMOCAP k=0": {
        "p_boot": 0.0001,
        "reject": true
      },
      "IEMOCAP k=1": {
        "p_boot": 0.0001,
        "reject": true
      },
      "IEMOCAP k=2": {
        "p_boot": 0.0001,
        "reject": true
      },
      "M3ED official k=0": {
        "p_boot": 0.0001,
        "reject": true
      },
      "M3ED official k=1": {
        "p_boot": 0.001,
        "reject": true
      },
      "M3ED official k=2": {
        "p_boot": 0.2724,
        "reject": false
      }
    }
  }
}


==> anc/output/emotionlines_ccpr_n.json <==
{
  "as_of": "2026-08-05",
  "dataset": "EmotionLines Friends",
  "protocol": "rater-count-agnostic CCPR-N, 5-fold dialogue CV",
  "n_rows": 13503,
  "k_classes": 7,
  "n_raters_max": 5,
  "conditions": {
    "n3_to_n5": {
      "train_n": 3,
      "test_n": 5,
      "nll": {
        "ccprN": {
          "0": [
            4.838831633746908,
            4.767202552200136,
            4.842447665236423,
            4.800740513158604,
            4.828837055577172
          ],
          "1": [
            4.756141590477782,
            4.677519821286691,
            4.766870045783351,
            4.7214879400191645,
            4.762564631080376
          ],
          "2": [
            4.722398922049033,
            4.650867213058422,
            4.740659070503967,
            4.689195432446278,
            4.730009265301761
          ],
          "3": [
            4.706944872849979,
            4.629100880715587,
            4.7189333434427185,
            4.659588341873996,
            4.710091420371203
          ],
          "4": [
            4.695396917511968,
            4.618778194199953,
            4.715900944786927,
            4.673289176885754,
            4.693971786654685
          ],
          "5": [
            4.7199960795327245,
            4.634180589969549,
            4.7524764144003235,
            4.708477652456244,
            4.706979357681817
          ]
        },
        "lookup": {
          "0": [
            4.854197357112775,
            4.782520656754934,
            4.8507024019610645,
            4.809257393068996,
            4.837729996960797
          ],
          "1": [
            4.758130506779849,
            4.675875052050826,
            4.765334433137925,
            4.719283385201901,
            4.762183757539119
          ],
          "2": [
            4.725183879938402,
            4.661896078960388,
            4.742266597290089,
            4.684566901278476,
            4.7343578509663535
          ],
          "3": [
            4.7140429993592035,
            4.656477330923584,
            4.730823194933091,
            4.6653206896092065,
            4.737662798448723
          ],
          "4": [
            4.743555033185237,
            4.681915655418669,
            4.7270498554009635,
            4.6765624328582795,
            4.761920347540954
          ],
          "5": [
            4.751832530324289,
            4.726504693881581,
            4.7478370284750575,
            4.698982961436089,
            4.803731148297683
          ]
        },
        "flat": {
          "0": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "1": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "2": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "3": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "4": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "5": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ]
        }
      },
      "ccprN_minus_lookup": {
        "0": {
          "mean": -0.011269677187864601,
          "ci95": [
            -0.014052119444991185,
            -0.008487234930738552
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 0.0007553787875488993,
          "ci95": [
            -0.0006762641095372501,
            0.001846852150336531
          ],
          "same_direction": 1
        },
        "2": {
          "mean": -0.003028281014849554,
          "ci95": [
            -0.0077313026969267895,
            0.0014970517538470673
          ],
          "same_direction": 4
        },
        "3": {
          "mean": -0.015933630804065048,
          "ci95": [
            -0.024357101612282328,
            -0.007510159995849364
          ],
          "same_direction": 5
        },
        "4": {
          "mean": -0.03873326087296327,
          "ci95": [
            -0.06206603197664684,
            -0.015400489769278991
          ],
          "same_direction": 5
        },
        "5": {
          "mean": -0.04135565367480822,
          "ci95": [
            -0.08199764796947218,
            -0.0007136593801453373
          ],
          "same_direction": 3
        }
      }
    },
    "n5_to_n5": {
      "train_n": 5,
      "test_n": 5,
      "nll": {
        "ccprN": {
          "0": [
            4.839423285176378,
            4.767657930906177,
            4.843781133154309,
            4.798757739220461,
            4.827067432696526
          ],
          "1": [
            4.755184934258162,
            4.682131359030428,
            4.768617581263912,
            4.724478978836565,
            4.759583403747799
          ],
          "2": [
            4.717717481842531,
            4.650427757245558,
            4.739560550648987,
            4.681584204543991,
            4.7263566046148355
          ],
          "3": [
            4.699762063515248,
            4.625244304128867,
            4.711595032141056,
            4.653710067501338,
            4.7050725176464585
          ],
          "4": [
            4.693011504641809,
            4.608935094431288,
            4.706616348693633,
            4.649360052238585,
            4.6887252977332405
          ],
          "5": [
            4.759136557619405,
            4.6324259265853,
            4.77388972513704,
            4.67619713195486,
            4.701811135366365
          ]
        },
        "lookup": {
          "0": [
            4.854320932398826,
            4.782520656754934,
            4.85083079055392,
            4.809257393068996,
            4.837729996960797
          ],
          "1": [
            4.759201521235338,
            4.675875052050826,
            4.766642686218694,
            4.719283385201901,
            4.762183757539119
          ],
          "2": [
            4.731464060529692,
            4.661896078960388,
            4.753936694475328,
            4.684566901278476,
            4.7343578509663535
          ],
          "3": [
            4.748086383765008,
            4.656477330923584,
            4.769876000573408,
            4.6653206896092065,
            4.737662798448723
          ],
          "4": [
            4.846748960968163,
            4.681915655418669,
            4.80035860352512,
            4.6765624328582795,
            4.761920347540954
          ],
          "5": [
            4.876214135792675,
            4.726504693881581,
            4.871436227085829,
            4.698982961436089,
            4.803731148297683
          ]
        },
        "flat": {
          "0": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "1": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "2": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "3": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "4": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "5": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ]
        }
      },
      "ccprN_minus_lookup": {
        "0": {
          "mean": -0.011594449716724497,
          "ci95": [
            -0.01403666208133636,
            -0.009152237352112458
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 0.0013619709781975686,
          "ci95": [
            -0.0022517972983555623,
            0.004975739254748923
          ],
          "same_direction": 2
        },
        "2": {
          "mean": -0.010114997462867236,
          "ci95": [
            -0.013542753348366965,
            -0.006265096076262466
          ],
          "same_direction": 5
        },
        "3": {
          "mean": -0.03640784367739247,
          "ci95": [
            -0.05031564988627757,
            -0.022877842673618254
          ],
          "same_direction": 5
        },
        "4": {
          "mean": -0.08417154051452584,
          "ci95": [
            -0.12152049371889806,
            -0.04966599153559059
          ],
          "same_direction": 5
        },
        "5": {
          "mean": -0.08668173796617769,
          "ci95": [
            -0.10926514768347761,
            -0.05287125373425727
          ],
          "same_direction": 5
        }
      }
    },
    "n5_to_n3": {
      "train_n": 5,
      "test_n": 3,
      "nll": {
        "ccprN": {
          "0": [
            3.5431427772461146,
            3.5176100409956472,
            3.54515949183235,
            3.5316894433986876,
            3.5262456934560737
          ],
          "1": [
            3.462475030848535,
            3.4458892591939403,
            3.4936246878997284,
            3.4525901293358285,
            3.4695913491980273
          ],
          "2": [
            3.4391304267295606,
            3.414899205596096,
            3.455865396216187,
            3.4226470692509663,
            3.442928590547566
          ],
          "3": [
            3.441509677206613,
            3.424176834514995,
            3.4776621846190934,
            3.4493039432877586,
            3.4714024599973774
          ]
        },
        "lookup": {
          "0": [
            3.5545454924028674,
            3.5256903420886565,
            3.5515967578365375,
            3.540548492400565,
            3.5315839097137722
          ],
          "1": [
            3.4630440459154355,
            3.443043630943679,
            3.494794980811072,
            3.456002544782755,
            3.46682913427753
          ],
          "2": [
            3.4445470554415936,
            3.417202044741048,
            3.4591291760217984,
            3.4286466070749997,
            3.4449371567251474
          ],
          "3": [
            3.4424276796176643,
            3.4305065025900903,
            3.463522980259827,
            3.4441013666206004,
            3.455097717239301
          ]
        },
        "flat": {
          "0": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ],
          "1": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ],
          "2": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ],
          "3": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ]
        }
      },
      "ccprN_minus_lookup": {
        "0": {
          "mean": -0.008023509502705117,
          "ci95": [
            -0.009900892095265235,
            -0.00626219275583173
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 9.122394911749154e-05,
          "ci95": [
            -0.001946886356688271,
            0.002129334254923343
          ],
          "same_direction": 3
        },
        "2": {
          "mean": -0.0037982703328421686,
          "ci95": [
            -0.005219222575548077,
            -0.0023773180901351942
          ],
          "same_direction": 5
        },
        "3": {
          "mean": 0.005679770659670869,
          "ci95": [
            -0.0018585528610266522,
            0.013218094180368567
          ],
          "same_direction": 2
        }
      }
    },
    "n3_to_n3": {
      "train_n": 3,
      "test_n": 3,
      "nll": {
        "ccprN": {
          "0": [
            3.5451264920024266,
            3.518186711269726,
            3.5438485309851693,
            3.5328863266194874,
            3.5296540650537263
          ],
          "1": [
            3.4633024922617617,
            3.444804630440793,
            3.490658174579036,
            3.4548531177108277,
            3.4820104858678134
          ],
          "2": [
            3.437660968302795,
            3.4155553930647664,
            3.450034095176422,
            3.427403290160061,
            3.456076014868278
          ],
          "3": [
            3.4500420737420243,
            3.4645546909456266,
            3.481372727523273,
            3.4623593031651168,
            3.504914894054238
          ]
        },
        "lookup": {
          "0": [
            3.554734473248736,
            3.5258680558213644,
            3.5515967578365375,
            3.540548492400565,
            3.531631811952506
          ],
          "1": [
            3.4634426767115465,
            3.4430118892031185,
            3.494794980811072,
            3.456002544782755,
            3.4673017535602164
          ],
          "2": [
            3.444261321096268,
            3.4198211005437127,
            3.4591291760217984,
            3.4286466070749997,
            3.4530456734539317
          ],
          "3": [
            3.4367284674703447,
            3.4484476262372294,
            3.463522980259827,
            3.4441013666206004,
            3.487631570357337
          ]
        },
        "flat": {
          "0": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ],
          "1": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ],
          "2": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ],
          "3": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ]
        }
      },
      "ccprN_minus_lookup": {
        "0": {
          "mean": -0.006935493065834741,
          "ci95": [
            -0.008833490814328826,
            -0.004268726665756617
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 0.0022150111583045806,
          "ci95": [
            -0.002344378735970931,
            0.00876916560464469
          ],
          "same_direction": 3
        },
        "2": {
          "mean": -0.003634823323677594,
          "ci95": [
            -0.007131314951328793,
            0.0002494709069251755
          ],
          "same_direction": 4
        },
        "3": {
          "mean": 0.016562335696988128,
          "ci95": [
            0.014861164013589612,
            0.01789973826256519
          ],
          "same_direction": 0
        }
      }
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "4e8e83345b3a47437016aff42467e320863a3f378eb0f7329c96b9f8ae8e86bc",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "e8362e751baa043ad7e7c0037860fa1cc58d7858",
  "runtime_seconds": 315.8842809200287
}


==> anc/output/emotionlines_ccpr_n_calibration.json <==
{
  "as_of": "2026-08-05",
  "dataset": "EmotionLines Friends",
  "protocol": "shared-table CCPR-N with per-level kappa calibration, 5-fold dialogue CV; kappa_k selected on inner dev",
  "k_classes": 7,
  "n_raters_max": 5,
  "conditions": {
    "n3_to_n5": {
      "train_n": 3,
      "test_n": 5,
      "nll": {
        "ccprN_single": {
          "0": [
            4.838831633746908,
            4.767202552200136,
            4.842447665236423,
            4.800740513158604,
            4.828837055577172
          ],
          "1": [
            4.756141590477782,
            4.677519821286691,
            4.766870045783351,
            4.7214879400191645,
            4.762564631080376
          ],
          "2": [
            4.722398922049033,
            4.650867213058422,
            4.740659070503967,
            4.689195432446278,
            4.730009265301761
          ],
          "3": [
            4.706944872849979,
            4.629100880715587,
            4.7189333434427185,
            4.659588341873996,
            4.710091420371203
          ],
          "4": [
            4.695396917511968,
            4.618778194199953,
            4.715900944786927,
            4.673289176885754,
            4.693971786654685
          ],
          "5": [
            4.7199960795327245,
            4.634180589969549,
            4.7524764144003235,
            4.708477652456244,
            4.706979357681817
          ]
        },
        "ccprN_cal": {
          "0": [
            4.838831633746908,
            4.767202552200136,
            4.842447665236423,
            4.800740513158604,
            4.828837055577172
          ],
          "1": [
            4.756141590477782,
            4.677519821286691,
            4.766870045783351,
            4.7214879400191645,
            4.762564631080376
          ],
          "2": [
            4.722398922049033,
            4.650867213058422,
            4.740659070503967,
            4.689195432446278,
            4.730009265301761
          ],
          "3": [
            4.706944872849979,
            4.629100880715587,
            4.7189333434427185,
            4.659588341873996,
            4.710091420371203
          ],
          "4": [
            4.695396917511968,
            4.618778194199953,
            4.715900944786927,
            4.673289176885754,
            4.693971786654685
          ],
          "5": [
            4.7199960795327245,
            4.634180589969549,
            4.7524764144003235,
            4.708477652456244,
            4.706979357681817
          ]
        },
        "lookup": {
          "0": [
            4.854197357112775,
            4.782520656754934,
            4.8507024019610645,
            4.809257393068996,
            4.837729996960797
          ],
          "1": [
            4.758130506779849,
            4.675875052050826,
            4.765334433137925,
            4.719283385201901,
            4.762183757539119
          ],
          "2": [
            4.725183879938402,
            4.661896078960388,
            4.742266597290089,
            4.684566901278476,
            4.7343578509663535
          ],
          "3": [
            4.7140429993592035,
            4.656477330923584,
            4.730823194933091,
            4.6653206896092065,
            4.737662798448723
          ],
          "4": [
            4.743555033185237,
            4.681915655418669,
            4.7270498554009635,
            4.6765624328582795,
            4.761920347540954
          ],
          "5": [
            4.751832530324289,
            4.726504693881581,
            4.7478370284750575,
            4.698982961436089,
            4.803731148297683
          ]
        },
        "flat": {
          "0": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "1": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "2": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "3": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "4": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ],
          "5": [
            4.861584855290353,
            4.79973602705528,
            4.862864655350861,
            4.826924217283836,
            4.849110396759072
          ]
        }
      },
      "kappa_k": {
        "0": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "1": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "2": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "3": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "4": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "5": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ]
      },
      "cal_vs_lookup": {
        "0": {
          "mean": -0.011269677187864601,
          "ci95": [
            -0.014052119444991008,
            -0.008487234930738196
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 0.0007553787875488993,
          "ci95": [
            -0.0006762641095361844,
            0.001846852150336531
          ],
          "same_direction": 1
        },
        "2": {
          "mean": -0.003028281014849554,
          "ci95": [
            -0.007731302696926967,
            0.0014970517538481331
          ],
          "same_direction": 4
        },
        "3": {
          "mean": -0.015933630804065048,
          "ci95": [
            -0.024357101612281617,
            -0.0075101599958484755
          ],
          "same_direction": 5
        },
        "4": {
          "mean": -0.03873326087296327,
          "ci95": [
            -0.06206603197664791,
            -0.015400489769278635
          ],
          "same_direction": 5
        },
        "5": {
          "mean": -0.04135565367480822,
          "ci95": [
            -0.081997647969472,
            -0.0007136593801444491
          ],
          "same_direction": 3
        }
      },
      "cal_vs_single": {
        "0": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "1": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "2": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "3": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "4": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "5": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        }
      },
      "monotonicity": {
        "ccprN_single": {
          "curve": {
            "0": 4.815611883983848,
            "1": 4.736916805729473,
            "2": 4.706625980671892,
            "3": 4.684931771850697,
            "4": 4.679467404007857,
            "5": 4.704422018808131
          },
          "violations": [
            4
          ]
        },
        "ccprN_cal": {
          "curve": {
            "0": 4.815611883983848,
            "1": 4.736916805729473,
            "2": 4.706625980671892,
            "3": 4.684931771850697,
            "4": 4.679467404007857,
            "5": 4.704422018808131
          },
          "violations": [
            4
          ]
        },
        "lookup": {
          "curve": {
            "0": 4.826881561171713,
            "1": 4.7361614269419245,
            "2": 4.709654261686742,
            "3": 4.700865402654761,
            "4": 4.71820066488082,
            "5": 4.745777672482939
          },
          "violations": [
            3,
            4
          ]
        }
      }
    },
    "n5_to_n5": {
      "train_n": 5,
      "test_n": 5,
      "nll": {
        "ccprN_single": {
          "0": [
            4.839423285176378,
            4.767657930906177,
            4.843781133154309,
            4.798757739220461,
            4.827067432696526
          ],
          "1": [
            4.755184934258162,
            4.682131359030428,
            4.768617581263912,
            4.724478978836565,
            4.759583403747799
          ],
          "2": [
            4.717717481842531,
            4.650427757245558,
            4.739560550648987,
            4.681584204543991,
            4.7263566046148355
          ],
          "3": [
            4.699762063515248,
            4.625244304128867,
            4.711595032141056,
            4.653710067501338,
            4.7050725176464585
          ],
          "4": [
            4.693011504641809,
            4.608935094431288,
            4.706616348693633,
            4.649360052238585,
            4.6887252977332405
          ],
          "5": [
            4.759136557619405,
            4.6324259265853,
            4.77388972513704,
            4.67619713195486,
            4.701811135366365
          ]
        },
        "ccprN_cal": {
          "0": [
            4.839423285176378,
            4.767657930906177,
            4.843781133154309,
            4.798757739220461,
            4.827067432696526
          ],
          "1": [
            4.755184934258162,
            4.682131359030428,
            4.768617581263912,
            4.724478978836565,
            4.759583403747799
          ],
          "2": [
            4.717717481842531,
            4.650427757245558,
            4.739560550648987,
            4.681584204543991,
            4.7263566046148355
          ],
          "3": [
            4.699762063515248,
            4.625244304128867,
            4.711595032141056,
            4.653710067501338,
            4.7050725176464585
          ],
          "4": [
            4.693011504641809,
            4.608935094431288,
            4.706616348693633,
            4.649360052238585,
            4.6887252977332405
          ],
          "5": [
            4.759136557619405,
            4.6324259265853,
            4.77388972513704,
            4.67619713195486,
            4.701811135366365
          ]
        },
        "lookup": {
          "0": [
            4.854320932398826,
            4.782520656754934,
            4.85083079055392,
            4.809257393068996,
            4.837729996960797
          ],
          "1": [
            4.759201521235338,
            4.675875052050826,
            4.766642686218694,
            4.719283385201901,
            4.762183757539119
          ],
          "2": [
            4.731464060529692,
            4.661896078960388,
            4.753936694475328,
            4.684566901278476,
            4.7343578509663535
          ],
          "3": [
            4.748086383765008,
            4.656477330923584,
            4.769876000573408,
            4.6653206896092065,
            4.737662798448723
          ],
          "4": [
            4.846748960968163,
            4.681915655418669,
            4.80035860352512,
            4.6765624328582795,
            4.761920347540954
          ],
          "5": [
            4.876214135792675,
            4.726504693881581,
            4.871436227085829,
            4.698982961436089,
            4.803731148297683
          ]
        },
        "flat": {
          "0": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "1": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "2": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "3": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "4": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ],
          "5": [
            4.861803628118762,
            4.799238403956763,
            4.862229259378626,
            4.8257653655206285,
            4.848542652417231
          ]
        }
      },
      "kappa_k": {
        "0": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "1": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "2": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "3": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "4": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "5": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ]
      },
      "cal_vs_lookup": {
        "0": {
          "mean": -0.011594449716724497,
          "ci95": [
            -0.01403666208133636,
            -0.009152237352112635
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 0.0013619709781975686,
          "ci95": [
            -0.0022517972983544963,
            0.004975739254749634
          ],
          "same_direction": 2
        },
        "2": {
          "mean": -0.010114997462867236,
          "ci95": [
            -0.013542753348367142,
            -0.006265096076263177
          ],
          "same_direction": 5
        },
        "3": {
          "mean": -0.03640784367739247,
          "ci95": [
            -0.05031564988627846,
            -0.022877842673616477
          ],
          "same_direction": 5
        },
        "4": {
          "mean": -0.08417154051452584,
          "ci95": [
            -0.12152049371889788,
            -0.04966599153559024
          ],
          "same_direction": 5
        },
        "5": {
          "mean": -0.08668173796617769,
          "ci95": [
            -0.10926514768347798,
            -0.05287125373425745
          ],
          "same_direction": 5
        }
      },
      "cal_vs_single": {
        "0": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "1": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "2": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "3": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "4": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "5": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        }
      },
      "monotonicity": {
        "ccprN_single": {
          "curve": {
            "0": 4.8153375042307704,
            "1": 4.7379992514273725,
            "2": 4.703129319779181,
            "3": 4.6790767969865925,
            "4": 4.669329659547711,
            "5": 4.7086920953325935
          },
          "violations": [
            4
          ]
        },
        "ccprN_cal": {
          "curve": {
            "0": 4.8153375042307704,
            "1": 4.7379992514273725,
            "2": 4.703129319779181,
            "3": 4.6790767969865925,
            "4": 4.669329659547711,
            "5": 4.7086920953325935
          },
          "violations": [
            4
          ]
        },
        "lookup": {
          "curve": {
            "0": 4.826931953947495,
            "1": 4.736637280449176,
            "2": 4.713244317242048,
            "3": 4.715484640663986,
            "4": 4.753501200062237,
            "5": 4.795373833298772
          },
          "violations": [
            2,
            3,
            4
          ]
        }
      }
    },
    "n5_to_n3": {
      "train_n": 5,
      "test_n": 3,
      "nll": {
        "ccprN_single": {
          "0": [
            3.5431427772461146,
            3.5176100409956472,
            3.54515949183235,
            3.5316894433986876,
            3.5262456934560737
          ],
          "1": [
            3.462475030848535,
            3.4458892591939403,
            3.4936246878997284,
            3.4525901293358285,
            3.4695913491980273
          ],
          "2": [
            3.4391304267295606,
            3.414899205596096,
            3.455865396216187,
            3.4226470692509663,
            3.442928590547566
          ],
          "3": [
            3.441509677206613,
            3.424176834514995,
            3.4776621846190934,
            3.4493039432877586,
            3.4714024599973774
          ]
        },
        "ccprN_cal": {
          "0": [
            3.5431427772461146,
            3.5176100409956472,
            3.54515949183235,
            3.568423593211381,
            3.5262456934560737
          ],
          "1": [
            3.462475030848535,
            3.4458892591939403,
            3.4936246878997284,
            3.4525901293358285,
            3.4695913491980273
          ],
          "2": [
            3.4391304267295606,
            3.414899205596096,
            3.455865396216187,
            3.4226470692509663,
            3.442928590547566
          ],
          "3": [
            3.441509677206613,
            3.424176834514995,
            3.4776621846190934,
            3.4493039432877586,
            3.4714024599973774
          ]
        },
        "lookup": {
          "0": [
            3.5545454924028674,
            3.5256903420886565,
            3.5515967578365375,
            3.540548492400565,
            3.5315839097137722
          ],
          "1": [
            3.4630440459154355,
            3.443043630943679,
            3.494794980811072,
            3.456002544782755,
            3.46682913427753
          ],
          "2": [
            3.4445470554415936,
            3.417202044741048,
            3.4591291760217984,
            3.4286466070749997,
            3.4449371567251474
          ],
          "3": [
            3.4424276796176643,
            3.4305065025900903,
            3.463522980259827,
            3.4441013666206004,
            3.455097717239301
          ]
        },
        "flat": {
          "0": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ],
          "1": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ],
          "2": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ],
          "3": [
            3.5575837444125593,
            3.540455585031973,
            3.5633326920218,
            3.551476283780992,
            3.5397142054912094
          ]
        }
      },
      "kappa_k": {
        "0": [
          2.0,
          2.0,
          2.0,
          5.0,
          2.0
        ],
        "1": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "2": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "3": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ]
      },
      "cal_vs_lookup": {
        "0": {
          "mean": -0.000676679540166436,
          "ci95": [
            -0.009409266718506703,
            0.014041357016348056
          ],
          "same_direction": 4
        },
        "1": {
          "mean": 9.122394911749154e-05,
          "ci95": [
            -0.001946886356688271,
            0.002129334254923254
          ],
          "same_direction": 3
        },
        "2": {
          "mean": -0.0037982703328421686,
          "ci95": [
            -0.005219222575548787,
            -0.0023773180901355494
          ],
          "same_direction": 5
        },
        "3": {
          "mean": 0.005679770659670869,
          "ci95": [
            -0.0018585528610270074,
            0.013218094180368744
          ],
          "same_direction": 2
        }
      },
      "cal_vs_single": {
        "0": {
          "mean": 0.007346829962538682,
          "ci95": [
            0.0,
            0.022040489887616043
          ],
          "same_direction": 0
        },
        "1": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "2": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "3": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        }
      },
      "monotonicity": {
        "ccprN_single": {
          "curve": {
            "0": 3.5327694893857737,
            "1": 3.4648340912952116,
            "2": 3.435094137668075,
            "3": 3.452811019925168
          },
          "violations": [
            2
          ]
        },
        "ccprN_cal": {
          "curve": {
            "0": 3.540116319348313,
            "1": 3.4648340912952116,
            "2": 3.435094137668075,
            "3": 3.452811019925168
          },
          "violations": [
            2
          ]
        },
        "lookup": {
          "curve": {
            "0": 3.54079299888848,
            "1": 3.4647428673460943,
            "2": 3.4388924080009167,
            "3": 3.447131249265497
          },
          "violations": [
            2
          ]
        }
      }
    },
    "n3_to_n3": {
      "train_n": 3,
      "test_n": 3,
      "nll": {
        "ccprN_single": {
          "0": [
            3.5451264920024266,
            3.518186711269726,
            3.5438485309851693,
            3.5328863266194874,
            3.5296540650537263
          ],
          "1": [
            3.4633024922617617,
            3.444804630440793,
            3.490658174579036,
            3.4548531177108277,
            3.4820104858678134
          ],
          "2": [
            3.437660968302795,
            3.4155553930647664,
            3.450034095176422,
            3.427403290160061,
            3.456076014868278
          ],
          "3": [
            3.4500420737420243,
            3.4645546909456266,
            3.481372727523273,
            3.4623593031651168,
            3.504914894054238
          ]
        },
        "ccprN_cal": {
          "0": [
            3.5451264920024266,
            3.518186711269726,
            3.5438485309851693,
            3.5328863266194874,
            3.5296540650537263
          ],
          "1": [
            3.4633024922617617,
            3.444804630440793,
            3.490658174579036,
            3.4548531177108277,
            3.4820104858678134
          ],
          "2": [
            3.437660968302795,
            3.4155553930647664,
            3.450034095176422,
            3.427403290160061,
            3.456076014868278
          ],
          "3": [
            3.4500420737420243,
            3.4645546909456266,
            3.481372727523273,
            3.4623593031651168,
            3.504914894054238
          ]
        },
        "lookup": {
          "0": [
            3.554734473248736,
            3.5258680558213644,
            3.5515967578365375,
            3.540548492400565,
            3.531631811952506
          ],
          "1": [
            3.4634426767115465,
            3.4430118892031185,
            3.494794980811072,
            3.456002544782755,
            3.4673017535602164
          ],
          "2": [
            3.444261321096268,
            3.4198211005437127,
            3.4591291760217984,
            3.4286466070749997,
            3.4530456734539317
          ],
          "3": [
            3.4367284674703447,
            3.4484476262372294,
            3.463522980259827,
            3.4441013666206004,
            3.487631570357337
          ]
        },
        "flat": {
          "0": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ],
          "1": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ],
          "2": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ],
          "3": [
            3.557189914114426,
            3.540939336975105,
            3.563556324801134,
            3.5521805301143825,
            3.5400028071986682
          ]
        }
      },
      "kappa_k": {
        "0": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "1": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "2": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ],
        "3": [
          2.0,
          2.0,
          2.0,
          2.0,
          2.0
        ]
      },
      "cal_vs_lookup": {
        "0": {
          "mean": -0.006935493065834741,
          "ci95": [
            -0.008833490814328914,
            -0.004268726665757061
          ],
          "same_direction": 5
        },
        "1": {
          "mean": 0.0022150111583045806,
          "ci95": [
            -0.002344378735970931,
            0.008769165604644247
          ],
          "same_direction": 3
        },
        "2": {
          "mean": -0.003634823323677594,
          "ci95": [
            -0.007131314951328971,
            0.0002494709069255308
          ],
          "same_direction": 4
        },
        "3": {
          "mean": 0.016562335696988128,
          "ci95": [
            0.0148611640135905,
            0.01789973826256528
          ],
          "same_direction": 0
        }
      },
      "cal_vs_single": {
        "0": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "1": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "2": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        },
        "3": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "same_direction": 0
        }
      },
      "monotonicity": {
        "ccprN_single": {
          "curve": {
            "0": 3.533940425186107,
            "1": 3.4671257801720463,
            "2": 3.4373459523144647,
            "3": 3.4726487378860553
          },
          "violations": [
            2
          ]
        },
        "ccprN_cal": {
          "curve": {
            "0": 3.533940425186107,
            "1": 3.4671257801720463,
            "2": 3.4373459523144647,
            "3": 3.4726487378860553
          },
          "violations": [
            2
          ]
        },
        "lookup": {
          "curve": {
            "0": 3.540875918251942,
            "1": 3.464910769013742,
            "2": 3.440980775638142,
            "3": 3.456086402189068
          },
          "violations": [
            2
          ]
        }
      }
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "007ad6a330641190c0e80848c4984fc43f62c522895f71889034b33851d0ad20",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "d20614ed189b2c1e7f65773917e0b8e12d7de3d6",
  "runtime_seconds": 602.6390850543976
}


==> anc/output/emotionlines_ccpr_n_gold.json <==
{
  "as_of": "2026-08-05",
  "dataset": "EmotionLines Friends eval-gold (external)",
  "protocol": "zero-shot n3->n5; internal dev selection; official external test",
  "n_test": 3056,
  "nll_by_k": {
    "0": {
      "ccprN": 5.387876231042323,
      "lookup": 5.382907821083091,
      "flat": 5.387411745053841
    },
    "1": {
      "ccprN": 5.325569315947926,
      "lookup": 5.313097065828408,
      "flat": 5.387411745053841
    },
    "2": {
      "ccprN": 5.276198671097432,
      "lookup": 5.261556798809428,
      "flat": 5.387411745053841
    },
    "3": {
      "ccprN": 5.265697904717913,
      "lookup": 5.255774774135944,
      "flat": 5.387411745053841
    },
    "4": {
      "ccprN": 5.2485071672082775,
      "lookup": 5.264094618323753,
      "flat": 5.387411745053841
    },
    "5": {
      "ccprN": 5.263970906406232,
      "lookup": 5.288079110559697,
      "flat": 5.387411745053841
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "b577c96537238d74b0c4bc4e33f5144dd6bff85ed0c846b6ce913557c4f2f50d",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "e8362e751baa043ad7e7c0037860fa1cc58d7858",
  "runtime_seconds": 21.03025507926941
}


==> anc/output/emotionlines_ccpr_n_inconsistent.json <==
{
  "as_of": "2026-08-05",
  "dataset": "EmotionLines Friends (n5->n5 consistency ablation)",
  "protocol": "shared-table CCPR-N vs per-k refit inconsistent marginalizer (same DM completion, 3 EM iterations per level), 5-fold dialogue CV",
  "nll_by_k": {
    "0": {
      "ccprN": [
        4.836617998644388,
        4.767657930906177,
        4.843781133154309,
        4.795481769474083,
        4.827067432696526
      ],
      "inconsistent": [
        4.804962352974624,
        4.743496006494936,
        4.801174370479654,
        4.761130190312591,
        4.801130236350118
      ],
      "ccprS": [
        4.804962895347524,
        4.74349640888264,
        4.801175125811814,
        4.76113080174457,
        4.801130682356236
      ],
      "lookup": [
        4.854197357112775,
        4.782520656754934,
        4.85083079055392,
        4.809257393068996,
        4.837729996960797
      ]
    },
    "1": {
      "ccprN": [
        4.758499471929426,
        4.681511655681359,
        4.761674704609425,
        4.70782127376786,
        4.770603226494992
      ],
      "inconsistent": [
        4.738118361798708,
        4.65858551322841,
        4.73340746657817,
        4.682228735024518,
        4.754042157650175
      ],
      "ccprS": [
        4.738119600391447,
        4.658587492547713,
        4.733409329815391,
        4.682230452374355,
        4.754816639149911
      ],
      "lookup": [
        4.766990881464326,
        4.675763933134452,
        4.757360408421717,
        4.709354609286861,
        4.775734151716018
      ]
    },
    "2": {
      "ccprN": [
        4.718398695064757,
        4.6454424216721595,
        4.732642150067306,
        4.666126543682801,
        4.730934400795062
      ],
      "inconsistent": [
        4.70201406866685,
        4.633099402288391,
        4.718620300885826,
        4.647248819017945,
        4.721287364821038
      ],
      "ccprS": [
        4.702017299567035,
        4.633100932186489,
        4.718617343202624,
        4.647252023157154,
        4.728492626998116
      ],
      "lookup": [
        4.723031954708869,
        4.653203764646115,
        4.757149937808887,
        4.667453166325796,
        4.739322563874402
      ]
    },
    "3": {
      "ccprN": [
        4.692816866127929,
        4.625904799666559,
        4.722883599310353,
        4.6491301673308945,
        4.71049622470364
      ],
      "inconsistent": [
        4.691019548892226,
        4.618319401815062,
        4.72277644111646,
        4.641680228392266,
        4.7052164697479695
      ],
      "ccprS": [
        4.689525516575579,
        4.618311717168064,
        4.720042614311001,
        4.643079738278749,
        4.706447756348418
      ],
      "lookup": [
        4.730440924213499,
        4.660211084231978,
        4.792456627141854,
        4.6630982812172475,
        4.7427597400971155
      ]
    },
    "4": {
      "ccprN": [
        4.691144731614447,
        4.618173740435452,
        4.708681650940553,
        4.641502600874273,
        4.69203202226275
      ],
      "inconsistent": [
        4.6921831968042,
        4.619143742736454,
        4.728156213953652,
        4.644923818672268,
        4.696282315070012
      ],
      "ccprS": [
        4.687549891251226,
        4.619079954165894,
        4.709242610714445,
        4.638307904336902,
        4.691865253433426
      ],
      "lookup": [
        4.723342917151068,
        4.686219247330113,
        4.829536752746685,
        4.6873537325617995,
        4.760546996401474
      ]
    },
    "5": {
      "ccprN": [
        4.722926949179121,
        4.6324259265853,
        4.77388972513704,
        4.67619713195486,
        4.701811135366365
      ],
      "inconsistent": [
        4.722926949179121,
        4.6324259265853,
        4.77388972513704,
        4.67619713195486,
        4.701811135366365
      ],
      "ccprS": [
        4.722926949179121,
        4.6324259265853,
        4.77388972513704,
        4.67619713195486,
        4.701811135366365
      ],
      "lookup": [
        4.751832530324289,
        4.726504693881581,
        4.871436227085829,
        4.698982961436089,
        4.803731148297683
      ]
    }
  },
  "deltas": {
    "0": {
      "ccprN_minus_inconsistent": {
        "mean": 0.03174262165271209,
        "ci95": [
          0.02637077743701255,
          0.03762181270637317
        ],
        "same_direction": 0
      },
      "ccprN_minus_lookup": {
        "mean": -0.012785985915187759,
        "ci95": [
          -0.015731958445840098,
          -0.009334852462372468
        ],
        "same_direction": 5
      }
    },
    "1": {
      "ccprN_minus_inconsistent": {
        "mean": 0.022745619640616256,
        "ci95": [
          0.01913137108170222,
          0.02613079979993298
        ],
        "same_direction": 0
      },
      "ccprN_minus_lookup": {
        "mean": -0.0010187303080625653,
        "ci95": [
          -0.005755601006170963,
          0.003718140390045832
        ],
        "same_direction": 3
      }
    },
    "2": {
      "ccprN_minus_inconsistent": {
        "mean": 0.014254851120407253,
        "ci95": [
          0.011533750740749582,
          0.017072163955248777
        ],
        "same_direction": 0
      },
      "ccprN_minus_lookup": {
        "mean": -0.009323435216396447,
        "ci95": [
          -0.01730895718963854,
          -0.003400258130487188
        ],
        "same_direction": 5
      }
    },
    "3": {
      "ccprN_minus_inconsistent": {
        "mean": 0.004443913435078351,
        "ci95": [
          0.001817741162972375,
          0.007070085707184326
        ],
        "same_direction": 0
      },
      "ccprN_minus_lookup": {
        "mean": -0.0375469999524638,
        "ci95": [
          -0.05546633052506813,
          -0.02276693686200968
        ],
        "same_direction": 5
      }
    },
    "4": {
      "ccprN_minus_inconsistent": {
        "mean": -0.005830908221822107,
        "ci95": [
          -0.012742489407262348,
          -0.001487630555900843
        ],
        "same_direction": 5
      },
      "ccprN_minus_lookup": {
        "mean": -0.06709298001273271,
        "ci95": [
          -0.09538628224892882,
          -0.04482882826859118
        ],
        "same_direction": 5
      }
    },
    "5": {
      "ccprN_minus_inconsistent": {
        "mean": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "same_direction": 0
      },
      "ccprN_minus_lookup": {
        "mean": -0.06904733856055714,
        "ci95": [
          -0.09860235941129929,
          -0.038961914307529
        ],
        "same_direction": 5
      }
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "5892d7669320bf351986cae79b6df4581b3d300e6100383ed77b8f75209fdde3",
    "common": "e67beae3c151266b4c89b2fdfd83dd90092c9b3fb4da14476f73d5f7a3e43391"
  },
  "git_commit": "ce91a6691754380f82362ac34c681780ac025ac9",
  "runtime_seconds": 1132.4035189151764
}


==> anc/output/emotionlines_ccpr_n_mixed.json <==
{
  "as_of": "2026-08-05",
  "dataset": "EmotionLines Friends mixed-n deployment",
  "protocol": "single n0=3 operator on mixed n=3/n=5 rows, 5-fold dialogue-blocked CV; dev fold disjoint from test fold",
  "n_test": 13503,
  "n5_fraction": 0.4983337036214175,
  "nll_by_k": {
    "n3_k0": {
      "ccprN": 3.579175529032439,
      "lookup": 3.5864937381000312,
      "flat": 3.600581391507029
    },
    "n3_k1": {
      "ccprN": 3.3777023386349785,
      "lookup": 3.371607601409734,
      "flat": 3.476973638583323
    },
    "n3_k2": {
      "ccprN": 3.3833559237119926,
      "lookup": 3.3932109105349046,
      "flat": 3.4908633523000243
    },
    "n3_k3": {
      "ccprN": 3.4796834915920867,
      "lookup": 3.4813757561345584,
      "flat": 3.5631302082231375
    },
    "n5_k0": {
      "ccprN": 4.821999727683746,
      "lookup": 4.831998488515811,
      "flat": 4.843605162826781
    },
    "n5_k1": {
      "ccprN": 4.793253782451921,
      "lookup": 4.797423846926434,
      "flat": 4.912460570731619
    },
    "n5_k2": {
      "ccprN": 4.735463590912451,
      "lookup": 4.75095710289535,
      "flat": 4.874034324218527
    },
    "n5_k3": {
      "ccprN": 4.676867465351868,
      "lookup": 4.692881334295443,
      "flat": 4.833136967995146
    },
    "n5_k4": {
      "ccprN": 4.637701186789139,
      "lookup": 4.727533170404723,
      "flat": 4.822062818191293
    },
    "n5_k5": {
      "ccprN": 4.617945512286434,
      "lookup": 4.690540967532821,
      "flat": 4.7924878833761175
    }
  },
  "per_fold": [
    {
      "fold": 0,
      "n": 2767,
      "ccprN": 4.070347189390881,
      "lookup": 4.096702333833649,
      "flat": 4.181246634210789,
      "ccprN_minus_lookup": -0.026355144442768447
    },
    {
      "fold": 1,
      "n": 2669,
      "ccprN": 4.058313936005783,
      "lookup": 4.07413512268149,
      "flat": 4.1752082762363445,
      "ccprN_minus_lookup": -0.015821186675706478
    },
    {
      "fold": 2,
      "n": 2791,
      "ccprN": 4.123905062604288,
      "lookup": 4.146377834388642,
      "flat": 4.228539953472086,
      "ccprN_minus_lookup": -0.022472771784354365
    },
    {
      "fold": 3,
      "n": 2621,
      "ccprN": 4.076804180959827,
      "lookup": 4.087294907335634,
      "flat": 4.173453256156606,
      "ccprN_minus_lookup": -0.01049072637580756
    },
    {
      "fold": 4,
      "n": 2655,
      "ccprN": 4.084751724189786,
      "lookup": 4.102615223361546,
      "flat": 4.177269112060999,
      "ccprN_minus_lookup": -0.017863499171759722
    }
  ],
  "overall": {
    "ccprN": 4.083124430422314,
    "oracle_per_n_lookup": 4.101845953201883,
    "per_n_flat": 4.187533571294209,
    "ccprN_minus_lookup": -0.01872152277956792,
    "ccprN_minus_lookup_ci95": [
      -0.023392378475704675,
      -0.014010466615454317
    ],
    "n_test_by_n": {
      "n3": 6774,
      "n5": 6729
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "7f4350de8d13f2500ca9d5ba01841788899528d1f05597f4b4a50887470708e9",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "e3717ef430479040cae4b1bf99b3f8c58230b767",
  "runtime_seconds": 140.84569597244263
}


==> anc/output/emotionlines_ccpr_n_neural.json <==
{
  "as_of": "2026-08-05",
  "dataset": "EmotionLines Friends (n=5, same-n end-to-end)",
  "protocol": "5-fold dialogue CV; masked-rater augmented GRU DM head + CCPR-N mixture; per-k blend on inner dev",
  "k_classes": 7,
  "n_raters": 5,
  "nll_by_k": {
    "0": {
      "head": [
        4.822697870248321,
        4.760710684885385,
        4.834801898871577,
        4.791968387725184,
        4.816554231919793
      ],
      "ccprN": [
        4.832975556002817,
        4.7744377839939185,
        4.832884023636254,
        4.795481769474083,
        4.831882236050201
      ],
      "ccprN_head": [
        4.81317534944841,
        4.7491703724884875,
        4.8282743413691485,
        4.7799617663656795,
        4.807030184254915
      ],
      "lookup": [
        4.853798335614957,
        4.7828808320384395,
        4.85028802230848,
        4.809257393068996,
        4.838112359693583
      ],
      "lookup_head": [
        4.826569354281917,
        4.757925500927512,
        4.834801898871577,
        4.7872660365939925,
        4.810340482673428
      ]
    },
    "1": {
      "head": [
        4.8126363600782405,
        4.7472926886984395,
        4.82352510992753,
        4.784832684441428,
        4.807620995966539
      ],
      "ccprN": [
        4.75978043929643,
        4.684508581292622,
        4.753351198477352,
        4.70782127376786,
        4.7741957223165565
      ],
      "ccprN_head": [
        4.743455388456008,
        4.674696715413275,
        4.775478226410564,
        4.70603663633483,
        4.761184962801531
      ],
      "lookup": [
        4.763703808376889,
        4.677295849793396,
        4.7531157658313,
        4.709354609286861,
        4.779084404579501
      ],
      "lookup_head": [
        4.748653142173323,
        4.673178870030819,
        4.752344131148389,
        4.698445467862602,
        4.753338556502134
      ]
    },
    "2": {
      "head": [
        4.805209931177909,
        4.737069794603351,
        4.814760082795698,
        4.7770306771352145,
        4.79781858349271
      ],
      "ccprN": [
        4.722070805354021,
        4.659160408764516,
        4.722822273534853,
        4.666126543682801,
        4.734346860045385
      ],
      "ccprN_head": [
        4.713674752589559,
        4.642259521499256,
        4.732402227013603,
        4.668924410282153,
        4.728457719502357
      ],
      "lookup": [
        4.720949440094991,
        4.6589894840444,
        4.730608161806341,
        4.667453166325796,
        4.7436403198263095
      ],
      "lookup_head": [
        4.713317823311255,
        4.639171317145981,
        4.734837223437838,
        4.663290072071059,
        4.7216063189170105
      ]
    },
    "3": {
      "head": [
        4.795735884762505,
        4.727637467387791,
        4.805725207974047,
        4.771302051611017,
        4.789325990940512
      ],
      "ccprN": [
        4.698242733599945,
        4.643854712905928,
        4.706007362100321,
        4.6491301673308945,
        4.7140341336166625
      ],
      "ccprN_head": [
        4.685091113969614,
        4.627117556538659,
        4.700634873090777,
        4.645335269615716,
        4.707103852973634
      ],
      "lookup": [
        4.728096141874087,
        4.686047425118284,
        4.7390973984096645,
        4.6630982812172475,
        4.7367621477962665
      ],
      "lookup_head": [
        4.707989939595597,
        4.635243442593731,
        4.718544401991115,
        4.649652147928239,
        4.7147013182381805
      ]
    },
    "4": {
      "head": [
        4.790007191115062,
        4.718305794117214,
        4.79855947102103,
        4.7660967910525365,
        4.780244177631629
      ],
      "ccprN": [
        4.692255127793698,
        4.651684887065233,
        4.689558095847572,
        4.641502600874273,
        4.699961148176603
      ],
      "ccprN_head": [
        4.677281701461729,
        4.624920373265721,
        4.684500917359964,
        4.635723015896326,
        4.687056245627333
      ],
      "lookup": [
        4.742548022283457,
        4.743986938436173,
        4.760695193281209,
        4.6873537325617995,
        4.743917120281848
      ],
      "lookup_head": [
        4.714646222268371,
        4.640611599273231,
        4.725492330660493,
        4.659451500273748,
        4.702691134226082
      ]
    },
    "5": {
      "head": [
        4.783472184497491,
        4.710519063400235,
        4.790205003325555,
        4.761786082404822,
        4.774984061638627
      ],
      "ccprN": [
        4.70284825087399,
        4.697332490780641,
        4.709813529640862,
        4.67619713195486,
        4.718286105931198
      ],
      "ccprN_head": [
        4.6752323784953385,
        4.619525043556828,
        4.687216694468768,
        4.643846376915995,
        4.685273552971788
      ],
      "lookup": [
        4.785341907759503,
        4.785333498912222,
        4.7881477073145975,
        4.698982961436089,
        4.765490159915155
      ],
      "lookup_head": [
        4.729510491785567,
        4.640296941984015,
        4.734416832149583,
        4.656659788731306,
        4.707434847027
      ]
    }
  },
  "blend": {
    "0": {
      "ccprN": [
        0.6,
        0.4,
        0.1,
        0.3,
        0.5
      ],
      "lookup": [
        0.6,
        0.1,
        0.0,
        0.2,
        0.3
      ]
    },
    "1": {
      "ccprN": [
        0.7,
        0.5,
        0.3,
        0.8,
        0.7
      ],
      "lookup": [
        0.8,
        0.5,
        0.4,
        0.7,
        0.6
      ]
    },
    "2": {
      "ccprN": [
        0.9,
        0.7,
        0.5,
        0.7,
        0.9
      ],
      "lookup": [
        0.9,
        0.7,
        0.4,
        0.6,
        0.7
      ]
    },
    "3": {
      "ccprN": [
        0.8,
        0.8,
        0.7,
        0.8,
        0.9
      ],
      "lookup": [
        0.7,
        0.7,
        0.6,
        0.7,
        0.8
      ]
    },
    "4": {
      "ccprN": [
        0.7,
        0.8,
        0.6,
        0.7,
        0.8
      ],
      "lookup": [
        0.5,
        0.6,
        0.5,
        0.6,
        0.6
      ]
    },
    "5": {
      "ccprN": [
        0.7,
        0.7,
        0.5,
        0.6,
        0.7
      ],
      "lookup": [
        0.4,
        0.5,
        0.4,
        0.6,
        0.5
      ]
    }
  },
  "ccprN_head_minus_lookup_head": {
    "0": {
      "mean": -0.007858251884357337,
      "ci95": [
        -0.010958110991429315,
        -0.005198058784575821
      ],
      "same_direction": 5
    },
    "1": {
      "mean": 0.006978352339788075,
      "ci95": [
        -0.0011683942574522987,
        0.015702259928241702
      ],
      "same_direction": 1
    },
    "2": {
      "mean": 0.002699175200756976,
      "ci95": [
        -0.00026274435666131526,
        0.005611936389231076
      ],
      "same_direction": 1
    },
    "3": {
      "mean": -0.012169716831692412,
      "ci95": [
        -0.01884069420856669,
        -0.006390914641842294
      ],
      "same_direction": 5
    },
    "4": {
      "mean": -0.026682106618170564,
      "ci95": [
        -0.03608807051835274,
        -0.017276142717988385
      ],
      "same_direction": 5
    },
    "5": {
      "mean": -0.03144497105375095,
      "ci95": [
        -0.04616127519573787,
        -0.017866382908041878
      ],
      "same_direction": 5
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2",
    "torch": "2.8.0"
  },
  "source_sha256": {
    "script": "e65f597592b1357c4b7ed838a055f2ade8e5cc7db5aaab53c3cefa87b2a9d770",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "78843a84b18e9096d37b3498d023a7180e65d6ee",
  "runtime_seconds": 173.4698429107666
}


==> anc/output/emowoz_ccpr_neural.json <==
{
  "as_of": "2026-08-04",
  "dataset": "EmoWOZ DialMAGE",
  "protocol": "5-fold dialogue LOSO, TF-IDF + masked-rater GRU head + CCPR mixture",
  "n_rows": 11098,
  "nll_by_k": {
    "0": {
      "head": [
        1.9107966131144378,
        1.9590129527287048,
        1.9932494494823554,
        1.9880754638371272,
        1.9583877355710126
      ],
      "ccprJ": [
        1.9241866082570471,
        1.9117789555804692,
        1.9814172143773545,
        1.9784749006840048,
        1.9655540887980842
      ],
      "ccprJ_head": [
        1.859990331471736,
        1.856995279666702,
        1.9102189202235695,
        1.9032218774314427,
        1.8845544783320092
      ],
      "lookup_head": [
        1.8666482761174628,
        1.8593392608911758,
        1.9120368135683872,
        1.9054338210156927,
        1.8872305242306426
      ],
      "flat_head": [
        1.8646608129917286,
        1.8590893161368465,
        1.917614959890906,
        1.9117281216969522,
        1.8885515848315446
      ],
      "lookup": [
        1.9408452460175933,
        1.9121248539106148,
        1.9784116291268532,
        1.9756729307362735,
        1.9658000501572357
      ],
      "flat": [
        1.94647733066303,
        1.9231441720459224,
        2.0007313049970414,
        1.9948732717777202,
        1.9762194452321504
      ]
    },
    "1": {
      "head": [
        1.880387851721168,
        1.921327410402871,
        1.9695539727575249,
        1.9568788914073802,
        1.9255904199986176
      ],
      "ccprJ": [
        1.8679141942883923,
        1.8340795901154787,
        1.9354364282263636,
        1.923199077069508,
        1.9086562203301776
      ],
      "ccprJ_head": [
        1.816750937754591,
        1.7989645549219655,
        1.8725213586429543,
        1.8589509122489574,
        1.839034228291025
      ],
      "lookup_head": [
        1.8215184407822727,
        1.7997477603852632,
        1.8728096647921175,
        1.8600272692801392,
        1.840240773490182
      ],
      "flat_head": [
        1.8436250763533517,
        1.836314938081984,
        1.9026288034696104,
        1.8905781312569332,
        1.8654651187000948
      ],
      "lookup": [
        1.8742003907945446,
        1.8337141747070251,
        1.9367941877363644,
        1.9233879776906075,
        1.9090448253019927
      ],
      "flat": [
        1.94647733066303,
        1.9231441720459224,
        2.0007313049970414,
        1.9948732717777202,
        1.9762194452321504
      ]
    },
    "2": {
      "head": [
        1.8676038752023778,
        1.8916526218225713,
        1.9527835417670145,
        1.929529166564779,
        1.9001551056628987
      ],
      "ccprJ": [
        1.8529300891042733,
        1.7936302493183829,
        1.9101896523125306,
        1.8841159429046812,
        1.875402251083001
      ],
      "ccprJ_head": [
        1.8062558522069976,
        1.767133338050873,
        1.8513135769094946,
        1.8298609592686597,
        1.813005862522701
      ],
      "lookup_head": [
        1.8095159388941784,
        1.7670802147510491,
        1.8525192634060754,
        1.830022673370154,
        1.8136058150288148
      ],
      "flat_head": [
        1.8299381470849765,
        1.8156853501616013,
        1.8874999702413366,
        1.8694352234388563,
        1.8456982124635977
      ],
      "lookup": [
        1.8577859635972622,
        1.7946427070335986,
        1.9148507159006904,
        1.8848333719319528,
        1.8742223766833719
      ],
      "flat": [
        1.94647733066303,
        1.9231441720459224,
        2.0007313049970414,
        1.9948732717777202,
        1.9762194452321504
      ]
    },
    "3": {
      "head": [
        1.8623772891875614,
        1.87684403024137,
        1.9468684034601482,
        1.9243214824721042,
        1.8939200681148716
      ],
      "ccprJ": [
        1.847049493648386,
        1.7920642588212663,
        1.9044421626377843,
        1.877172795312016,
        1.874082396330176
      ],
      "ccprJ_head": [
        1.7983785946566742,
        1.754250425515168,
        1.8407132026036135,
        1.8221915577546433,
        1.8060215470148613
      ],
      "lookup_head": [
        1.799959509516893,
        1.7547301486043216,
        1.8427197939522157,
        1.8225728310195852,
        1.806940003382327
      ],
      "flat_head": [
        1.8211308597585536,
        1.8019253587199167,
        1.8771785422080707,
        1.8602541084113042,
        1.835051911206718
      ],
      "lookup": [
        1.8454276438465247,
        1.7890833949887137,
        1.8993084078912086,
        1.8736067837365817,
        1.8659084367182774
      ],
      "flat": [
        1.94647733066303,
        1.9231441720459224,
        2.0007313049970414,
        1.9948732717777202,
        1.9762194452321504
      ]
    }
  },
  "ccprJ_vs_lookup_mixture": {
    "0": {
      "mean": -0.0031415617395803342,
      "ci95": [
        -0.004933359412394916,
        -0.0020683339034672787
      ],
      "same_direction": 5
    },
    "1": {
      "mean": -0.001624383374096272,
      "ci95": [
        -0.0032584519490999053,
        -0.0006035265019708191
      ],
      "same_direction": 5
    },
    "2": {
      "mean": -0.0010348632983091743,
      "ci95": [
        -0.0021960330147539064,
        -0.00016342682189085522
      ],
      "same_direction": 4
    },
    "3": {
      "mean": -0.001073391786076483,
      "ci95": [
        -0.0016186937570215054,
        -0.0005280898151311941
      ],
      "same_direction": 5
    }
  },
  "environment": {
    "python": "3.9.6",
    "torch": "2.8.0",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "dccfcd87f836fc8227541cdbe4e0f39354ccf49dd8b4a019ce745663f86e9ef3",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "a1f42ae8890e329f622ed8cd58a769f3e493b39d",
  "runtime_seconds": 189.41674280166626
}


==> anc/output/emowoz_ccpr_neural_official.json <==
{
  "as_of": "2026-08-04",
  "dataset": "EmoWOZ DialMAGE",
  "protocol": "official held-out (796 train / 100 dev / 100 test dialogues), TF-IDF + masked-rater head + CCPR mixture",
  "n_rows": 11098,
  "nll_by_k": {
    "0": {
      "ce_head": 1.9321816349901126,
      "ce_ccprJ": 1.926132180232758,
      "ce_kappa": 2.0,
      "dmcal_scale": 0.5,
      "dmcal_head": 1.9858452837669667,
      "dmcal_ccprJ": 1.9460528055523494,
      "ce_head_multinomial": 2.3202420201218215,
      "head": 2.0342082687529683,
      "ccprJ": 2.043628795258723,
      "ccprJ_head": 1.9622878532980037,
      "lookup_head": 1.9696164153973847,
      "flat_head": 1.9775479855903249,
      "lookup": 2.0573783001256754,
      "flat": 2.0849772842071443,
      "inconsistent": 2.0370911901825415,
      "ccprL": 1.9966986733127696,
      "ccprL_head": 1.9451465318778143,
      "ccprL_head_lambda": 0.6000000000000001,
      "ccprL_lambda": 1.0,
      "ccprL_noctx": 2.0370911901825415,
      "ccprL_noctx_head": 1.959781286951492,
      "ccprL_noctx_head_lambda": 0.65,
      "ccprL_noctx_lambda": 0.0,
      "ccprL_sameT": 2.0011200444946273
    },
    "1": {
      "ce_head": 1.9006142929854664,
      "ce_ccprJ": 1.8728018258597274,
      "ce_kappa": 2.0,
      "dmcal_scale": 0.5,
      "dmcal_head": 1.9459316091034689,
      "dmcal_ccprJ": 1.8828058853604788,
      "ce_head_multinomial": 2.2689438289899098,
      "head": 1.989247928688429,
      "ccprJ": 1.9573228593723169,
      "ccprJ_head": 1.8950738776289002,
      "lookup_head": 1.8988406996062956,
      "flat_head": 1.9417627205646708,
      "lookup": 1.9636016163203889,
      "flat": 2.0849772842071443,
      "inconsistent": 1.9579428442680746,
      "ccprL": 1.9409598841729088,
      "ccprL_head": 1.8886467256296142,
      "ccprL_head_lambda": 0.6000000000000001,
      "ccprL_lambda": 1.0,
      "ccprL_noctx": 1.9579428442680746,
      "ccprL_noctx_head": 1.895940979770592,
      "ccprL_noctx_head_lambda": 0.6000000000000001,
      "ccprL_noctx_lambda": 0.0,
      "ccprL_sameT": 1.9554123152800456
    },
    "2": {
      "ce_head": 1.8817270247382538,
      "ce_ccprJ": 1.8492156277283265,
      "ce_kappa": 2.0,
      "dmcal_scale": 0.5,
      "dmcal_head": 1.9267337908595432,
      "dmcal_ccprJ": 1.8604477748695005,
      "ce_head_multinomial": 2.2378362657401056,
      "head": 1.9674915177781729,
      "ccprJ": 1.931807022316737,
      "ccprJ_head": 1.8740678968527582,
      "lookup_head": 1.8773510491180019,
      "flat_head": 1.923981540546923,
      "lookup": 1.9373373716562245,
      "flat": 2.0849772842071443,
      "inconsistent": 1.9343111948950804,
      "ccprL": 1.9284627734167787,
      "ccprL_head": 1.8718908838836843,
      "ccprL_head_lambda": 0.55,
      "ccprL_lambda": 1.0,
      "ccprL_noctx": 1.935195887967048,
      "ccprL_noctx_head": 1.8756960922639883,
      "ccprL_noctx_head_lambda": 0.6000000000000001,
      "ccprL_noctx_lambda": 1.0,
      "ccprL_sameT": 1.9301024470918717
    },
    "3": {
      "ce_head": 1.8691349078585142,
      "ce_ccprJ": 1.8339693962513461,
      "ce_kappa": 2.0,
      "dmcal_scale": 0.5,
      "dmcal_head": 1.913889964364094,
      "dmcal_ccprJ": 1.8453128782194006,
      "ce_head_multinomial": 2.21881305957152,
      "head": 1.9535654271883303,
      "ccprJ": 1.915845150540992,
      "ccprJ_head": 1.8569649188186372,
      "lookup_head": 1.8642598742929113,
      "flat_head": 1.9073261468753675,
      "lookup": 1.9183207201203796,
      "flat": 2.0849772842071443,
      "inconsistent": 1.914528601031791,
      "ccprL": 1.914528601031791,
      "ccprL_head": 1.8587397081001629,
      "ccprL_head_lambda": 0.55,
      "ccprL_lambda": 0.0,
      "ccprL_noctx": 1.914528601031791,
      "ccprL_noctx_head": 1.8587397081001629,
      "ccprL_noctx_head_lambda": 0.55,
      "ccprL_noctx_lambda": 0.0,
      "ccprL_sameT": 1.914528601031791
    }
  },
  "ccprJ_vs_lookup_mixture": {
    "0": {
      "mean": -0.007328562099381042
    },
    "1": {
      "mean": -0.003766821977395418
    },
    "2": {
      "mean": -0.0032831522652436718
    },
    "3": {
      "mean": -0.007294955474274056
    }
  },
  "completion_diag": {
    "0": {
      "empirical_dev_nll": 1.9370188935296528,
      "learned_dev_nll": 1.8901301622390747
    },
    "1": {
      "empirical_dev_nll": 1.2658303751325404,
      "learned_dev_nll": 1.3304064273834229
    },
    "2": {
      "empirical_dev_nll": 0.7028010616382409,
      "learned_dev_nll": 0.7320018410682678
    },
    "3": {
      "empirical_dev_nll": -0.0,
      "learned_dev_nll": 0.0
    }
  },
  "row_nll_by_k": {
    "0": {},
    "1": {
      "entropy_k0": [],
      "feat0": []
    },
    "2": {
      "entropy_k0": [],
      "feat0": []
    },
    "3": {
      "entropy_k0": [],
      "feat0": []
    }
  },
  "environment": {
    "python": "3.9.6",
    "torch": "2.8.0",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "9803441ba6e7d240ffe167c260084b5dc0edcc740c5ecbd158af8b8964cf5c78",
    "common": "8732aacead8ca74abba65d6cdd4933edd345a4750b231335019eba12fcfb6a80"
  },
  "git_commit": "cddfa27f83fee362e0fd18f1dd42bdc2649488db",
  "runtime_seconds": 477.3967580795288
}


==> anc/output/emowoz_ccpr_official.json <==
{
  "as_of": "2026-08-04",
  "dataset": "EmoWOZ DialMAGE",
  "protocol": "official held-out (796 train / 100 dev / 100 test dialogues)",
  "n_rows": 11098,
  "k_classes": 7,
  "n_raters": 3,
  "nll_by_k": {
    "0": {
      "ccpr2": 2.045354570991767,
      "ccprJ": 2.0428878892288393,
      "ccprD": 2.0428878892288393,
      "lookup": 2.0564996726473974,
      "flat": 2.0849772842071443,
      "inconsistent": 2.0382536522144,
      "ccprJ_eq": 2.0419813609106408,
      "ccprS": 2.038326055804805
    },
    "1": {
      "ccpr2": 1.960733330385182,
      "ccprJ": 1.9573228593723169,
      "ccprD": 1.9573228593723169,
      "lookup": 1.9636016163203889,
      "flat": 2.0849772842071443,
      "inconsistent": 1.9579428442680746,
      "ccprJ_eq": 1.9568871104663705,
      "ccprS": 1.9573334599343057
    },
    "2": {
      "ccpr2": 1.9359571903335582,
      "ccprJ": 1.931807022316737,
      "ccprD": 1.931807022316737,
      "lookup": 1.9373373716562245,
      "flat": 2.0849772842071443,
      "inconsistent": 1.9343111948950804,
      "ccprJ_eq": 1.932534561618033,
      "ccprS": 1.9343093754422518
    },
    "3": {
      "ccpr2": 1.9183207201203796,
      "ccprJ": 1.915845150540992,
      "ccprD": 1.9183207201203796,
      "lookup": 1.9183207201203796,
      "flat": 2.0849772842071443,
      "inconsistent": 1.914528601031791,
      "ccprJ_eq": 1.9139186390577618,
      "ccprS": 1.914523767880676
    }
  },
  "row_nll_by_k": {
    "0": {},
    "1": {},
    "2": {},
    "3": {}
  },
  "controls_k2": {
    "panel_shuffle": {
      "ccpr2": 2.059820523457501,
      "ccprJ": 2.0631748723121546,
      "ccprD": 2.0631748723121546,
      "lookup": 2.0609405570600807,
      "flat": 2.078908835285204,
      "inconsistent": 2.060009004673363,
      "ccprJ_eq": 2.06178311166749,
      "ccprS": 2.0600092655218556
    },
    "relation_shuffle": {
      "ccpr2": 1.9333871370576825,
      "ccprJ": 1.927817932387927,
      "ccprD": 1.927817932387927,
      "lookup": 1.933214226555484,
      "flat": 2.0849772842071443,
      "inconsistent": 1.9287862420138413,
      "ccprJ_eq": 1.927293130328042,
      "ccprS": 1.9283435670206797
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "224c2942390d84f5c77284f7996c6afa1f074b6d36bd4c5ddaa42517cf000a49",
    "common": "e67beae3c151266b4c89b2fdfd83dd90092c9b3fb4da14476f73d5f7a3e43391"
  },
  "git_commit": "672ae7b7aff65f4d204963cc17dd350895c33f41",
  "runtime_seconds": 335.66131806373596
}


==> anc/output/iemocap_ccpr_ce_baseline.json <==
{
  "as_of": "2026-08-05",
  "dataset": "IEMOCAP",
  "protocol": "session LOSO, masked-rater augmented CE softmax head vs DM head + CCPR-J",
  "n_rows": 4883,
  "active_modalities": [
    "text",
    "visual"
  ],
  "nll_by_k": {
    "0": {
      "ce_head": [
        3.061900543822628,
        2.8364454863123245,
        2.9616826861984595,
        2.7553622336519923,
        2.784073554493469
      ],
      "ce_ccprJ": [
        2.854875389009244,
        2.6868915150191115,
        2.760075293404723,
        2.6529987286743286,
        2.6354994913003864
      ],
      "dm_head": [
        2.7061380562331645,
        2.582501716697782,
        2.6067388256259485,
        2.5727711042421277,
        2.5203494099747936
      ],
      "dm_ccprJ": [
        2.69008818976376,
        2.5643642020219324,
        2.581130403557373,
        2.5611281882512102,
        2.5103929497416955
      ]
    },
    "1": {
      "ce_head": [
        3.0374439823810118,
        2.81725451727859,
        2.9409992729180123,
        2.7351638958904463,
        2.7517700825660056
      ],
      "ce_ccprJ": [
        2.629264583032338,
        2.5657660233050033,
        2.553988797601579,
        2.5442907849365355,
        2.483689566429224
      ],
      "dm_head": [
        2.68955789340516,
        2.5695653715972604,
        2.5895918172672876,
        2.561491059948279,
        2.500051472168897
      ],
      "dm_ccprJ": [
        2.5701197138033662,
        2.5101868234654,
        2.483667405793811,
        2.5127848938672703,
        2.440680163051809
      ]
    },
    "2": {
      "ce_head": [
        3.0369744236101606,
        2.8177151696610503,
        2.941144271110918,
        2.7314261374345645,
        2.7510991993453366
      ],
      "ce_ccprJ": [
        2.4922298170287536,
        2.52028611506314,
        2.4246306987551707,
        2.4714767466858643,
        2.3984751796017667
      ],
      "dm_head": [
        2.689079023215678,
        2.5703482346849187,
        2.5897759115958063,
        2.5606501228745495,
        2.498851083325078
      ],
      "dm_ccprJ": [
        2.4647851161055847,
        2.466985492049146,
        2.3862715271592,
        2.4529945043242107,
        2.3794880836885217
      ]
    },
    "3": {
      "ce_head": [
        3.0368662179244916,
        2.8188451350091315,
        2.9411776989764498,
        2.7328970746752668,
        2.7512065791206637
      ],
      "ce_ccprJ": [
        2.420179429910725,
        2.4732219385969283,
        2.376886681843809,
        2.4590152488871526,
        2.3918122771748735
      ],
      "dm_head": [
        2.689269014431419,
        2.5706783481553077,
        2.589629893000616,
        2.5611900642891623,
        2.4993921089921782
      ],
      "dm_ccprJ": [
        2.375532535174573,
        2.4197075421831227,
        2.3342611261645443,
        2.4311811546733186,
        2.3756769885330504
      ]
    }
  },
  "ce_vs_dm": {
    "0": {
      "mean": 0.13664729681436444,
      "ci95": [
        0.11078044967985656,
        0.16482983635694204
      ],
      "dm_wins": 5
    },
    "1": {
      "mean": 0.05191215106460465,
      "ci95": [
        0.040708700915784934,
        0.06290234438261688
      ],
      "dm_wins": 5
    },
    "2": {
      "mean": 0.03131476676160636,
      "ci95": [
        0.020577646204911204,
        0.04334865659992149
      ],
      "dm_wins": 5
    },
    "3": {
      "mean": 0.03695124593697585,
      "ci95": [
        0.024177370975090984,
        0.04778962759583605
      ],
      "dm_wins": 5
    }
  },
  "environment": {
    "python": "3.9.6",
    "torch": "2.8.0",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "e8b0a8b5f17bce7e159f5a335250d3441ab326cf84d5bc93b430d4b46e84438a",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "e0cd1e8faf463de92012e760e355451d67e81987",
  "runtime_seconds": 123.77964210510254
}


==> anc/output/iemocap_ccpr_loso.json <==
{
  "as_of": "2026-08-04",
  "dataset": "IEMOCAP",
  "protocol": "session LOSO, delayed feedback, CCAR masking k=0..3",
  "n_rows": 4883,
  "k_classes": 6,
  "n_raters": 3,
  "nll_by_k": {
    "0": {
      "ccpr": [
        3.466692336874042,
        3.4189540941480963,
        3.4083758458292626,
        3.4158510373600564,
        3.49719565536778
      ],
      "ccpr2": [
        3.3156274011230535,
        3.258346390843528,
        3.255627752995092,
        3.259181769309734,
        3.2608971863867393
      ],
      "ccpr4": [
        3.3156274011230535,
        3.258346390843528,
        3.255627752995092,
        3.2591817693097345,
        3.2608971863867393
      ],
      "ccprJ": [
        3.2863178149553476,
        3.2403370963181066,
        3.236793076299388,
        3.2378119503213156,
        3.239675040024845
      ],
      "ccprD": [
        3.2863178149553476,
        3.2403370963181066,
        3.236793076299388,
        3.2378119503213156,
        3.239675040024845
      ],
      "lookup": [
        3.8702908423046027,
        3.6176204075221143,
        3.6068975751850445,
        3.612090942586768,
        3.6445762813103166
      ],
      "flat": [
        3.8751886287576296,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        3.202510897291456,
        3.1770385538510197,
        3.1762660921091506,
        3.162343979644161,
        3.1643538957779276
      ],
      "ccprJ_eq": [
        3.249407609701703,
        3.2220942058534168,
        3.2175570076637547,
        3.2160612377280673,
        3.2167689841017033
      ],
      "ccprS": [
        3.202511607616687,
        3.177040565877597,
        3.176267752843464,
        3.1623455705654155,
        3.1643566554175275
      ]
    },
    "1": {
      "ccpr": [
        2.9205607787653074,
        2.9231857585298924,
        2.8511185976228326,
        3.0186585067252025,
        2.9504390628890427
      ],
      "ccpr2": [
        2.679303116333446,
        2.7329262777136267,
        2.6594700515439014,
        2.77240175901169,
        2.6903424377606715
      ],
      "ccpr4": [
        2.6825913486572546,
        2.7307958223220936,
        2.6602287311305606,
        2.7601959162132808,
        2.692501509753971
      ],
      "ccprJ": [
        2.6623367223110366,
        2.7199328612462974,
        2.6465694452675077,
        2.752605554466661,
        2.6701193893198214
      ],
      "ccprD": [
        2.6623367223110366,
        2.7199328612462974,
        2.6465694452675077,
        2.752605554466661,
        2.6701193893198214
      ],
      "lookup": [
        2.7495344130006947,
        2.7841055581259617,
        2.7115351636921368,
        2.8341785657233354,
        2.747433203697096
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.608897088474267,
        2.682876338140389,
        2.5906810729796117,
        2.695748678166243,
        2.6168355392703826
      ],
      "ccprJ_eq": [
        2.6466068183249245,
        2.707541367691192,
        2.6313094410697953,
        2.731027833715628,
        2.6482569740279507
      ],
      "ccprS": [
        2.6112947387719183,
        2.682878354686163,
        2.5906919311133234,
        2.6957563328513134,
        2.6168417425944037
      ]
    },
    "2": {
      "ccpr": [
        2.702690726024601,
        2.7544859174397227,
        2.6166431323307715,
        2.7638158330048106,
        2.7144067573931467
      ],
      "ccpr2": [
        2.519458388307159,
        2.6326608814110317,
        2.4757375659272896,
        2.6199295262330318,
        2.5340328304470563
      ],
      "ccpr4": [
        2.518993007180301,
        2.6280854510691736,
        2.4727370862873506,
        2.59582144830364,
        2.528339408895812
      ],
      "ccprJ": [
        2.4976074147158247,
        2.6295472355676233,
        2.4699705545793402,
        2.6049243440764025,
        2.52118491581644
      ],
      "ccprD": [
        2.4976074147158247,
        2.6295472355676233,
        2.4699705545793402,
        2.6049243440764025,
        2.52118491581644
      ],
      "lookup": [
        2.5545600666994592,
        2.669331448017921,
        2.5056026559954216,
        2.649227031810097,
        2.548208793409565
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.4872689097171077,
        2.623970155594129,
        2.450100072845461,
        2.5715802628352327,
        2.499714887472235
      ],
      "ccprJ_eq": [
        2.482850224045987,
        2.625765652721756,
        2.457992607397826,
        2.5863581160920845,
        2.50952627728663
      ],
      "ccprS": [
        2.481645825323601,
        2.619096956293405,
        2.4539363920689627,
        2.5692399438116955,
        2.5042197114832874
      ]
    },
    "3": {
      "ccpr": [
        2.648824454525414,
        2.707251284139456,
        2.5822420802790664,
        2.747856502079264,
        2.678824639441286
      ],
      "ccpr2": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "ccpr4": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "ccprJ": [
        2.436187285404475,
        2.601124856843267,
        2.436985066615045,
        2.6779774537391456,
        2.550664231907843
      ],
      "ccprD": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "lookup": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.432818861667146,
        2.57703243871143,
        2.422006880912281,
        2.6375159049765755,
        2.543532179711103
      ],
      "ccprJ_eq": [
        2.4466666406563737,
        2.6306935856005755,
        2.447883720713614,
        2.6701152867866207,
        2.5588799972568514
      ],
      "ccprS": [
        2.4327441511221926,
        2.5815753810677213,
        2.4217079855979184,
        2.6363943589092598,
        2.541492125964919
      ]
    }
  },
  "ece_by_k": {
    "0": {
      "ccpr": [
        0.1442216947965459,
        0.12737990275011296,
        0.1320768104834725,
        0.1640658505712041,
        0.13073668855570314
      ],
      "ccpr2": [
        0.1447075578854107,
        0.18461064451495837,
        0.17299057994991102,
        0.1978738891040196,
        0.19430785546391807
      ],
      "ccpr4": [
        0.1447075578854107,
        0.18461064451495837,
        0.17299057994991104,
        0.1978738891040196,
        0.19430785546391807
      ],
      "ccprJ": [
        0.14685304918263914,
        0.1860253694374489,
        0.17241354219166155,
        0.1990231175855884,
        0.19507907025516125
      ],
      "ccprD": [
        0.14685304918263914,
        0.1860253694374489,
        0.17241354219166155,
        0.1990231175855884,
        0.19507907025516125
      ],
      "lookup": [
        0.08446466435124847,
        0.14022336696677745,
        0.13940057085014299,
        0.16639536987870482,
        0.16370321534910148
      ],
      "inconsistent": [
        0.15245371627285187,
        0.18656940972397384,
        0.16901381191154044,
        0.2006605550621727,
        0.19764016763499767
      ]
    },
    "1": {
      "ccpr": [
        0.31050779815496116,
        0.2939022960748158,
        0.32720091118281935,
        0.28578717085884486,
        0.29764577482395815
      ],
      "ccpr2": [
        0.2909048916088755,
        0.32971758268597123,
        0.352608974126548,
        0.30896789751638615,
        0.3209150578270818
      ],
      "ccpr4": [
        0.2797770080316039,
        0.3145973736238364,
        0.3512201959156276,
        0.29423840316615535,
        0.3037926308805328
      ],
      "ccprJ": [
        0.2903099232233403,
        0.32787477271257615,
        0.35363686615737544,
        0.3083301833128105,
        0.32059200169359797
      ],
      "ccprD": [
        0.2903099232233403,
        0.32787477271257615,
        0.35363686615737544,
        0.3083301833128105,
        0.32059200169359797
      ],
      "lookup": [
        0.282543264032403,
        0.32135868603189477,
        0.3495577142181552,
        0.30285611329211926,
        0.3120198322622231
      ],
      "inconsistent": [
        0.3205960754859218,
        0.33673771478206177,
        0.3616243351102343,
        0.3109904704927165,
        0.32866113305206496
      ]
    },
    "2": {
      "ccpr": [
        0.3222912096094017,
        0.316451979235853,
        0.35913611212025626,
        0.3378544132690781,
        0.3210532107287371
      ],
      "ccpr2": [
        0.33349038740223086,
        0.3306315670816096,
        0.3414494077114698,
        0.3353557953309875,
        0.33648481618041304
      ],
      "ccpr4": [
        0.33148646490100814,
        0.3283217462442719,
        0.3501110787427021,
        0.32456688592311894,
        0.3301969046740237
      ],
      "ccprJ": [
        0.3355921731405527,
        0.3351073567144098,
        0.3459929372360478,
        0.3371988477584521,
        0.33913298441074047
      ],
      "ccprD": [
        0.3355921731405527,
        0.3351073567144098,
        0.3459929372360478,
        0.3371988477584521,
        0.33913298441074047
      ],
      "lookup": [
        0.33804668569187907,
        0.3264660710246883,
        0.34278123871537075,
        0.3295053846567825,
        0.3368362109067907
      ],
      "inconsistent": [
        0.345323742603259,
        0.33917492127586335,
        0.35163583656970343,
        0.3466186665967291,
        0.3375376574306911
      ]
    },
    "3": {
      "ccpr": [
        0.3209873157567201,
        0.34319777313478556,
        0.3262135050022113,
        0.3316768401952167,
        0.31982999035121656
      ],
      "ccpr2": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "ccpr4": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "ccprJ": [
        0.35855553470144813,
        0.3347685615363198,
        0.32509285670197785,
        0.33529768346019845,
        0.3464935896616737
      ],
      "ccprD": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "lookup": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "inconsistent": [
        0.3502840429792657,
        0.33420093081399044,
        0.3206911933141904,
        0.33430855452492053,
        0.34667859236434617
      ]
    }
  },
  "gap_by_k": {
    "0": {
      "lookup": [],
      "ccpr2": [],
      "ccprJ": [],
      "ccprD": [],
      "inconsistent": []
    },
    "1": {
      "lookup": [
        0.050228858016536086,
        0.04225551912690675,
        0.03162923799342452,
        0.03522106848272204,
        0.0492660808956989
      ],
      "ccpr2": [
        3.208611707132411e-17,
        2.3409708001473988e-17,
        -1.7150486313830878e-17,
        -3.346822544998101e-17,
        -3.1284794445770036e-17
      ],
      "ccprJ": [
        1.5760029652038968e-17,
        4.1693781631199705e-17,
        -3.772154158837501e-17,
        1.0422790329292656e-16,
        2.3059943418228035e-18
      ],
      "ccprD": [
        0.002725340073476085,
        0.002509336840876966,
        0.0029943006089309487,
        0.002417657362968831,
        0.003165421336652694
      ],
      "inconsistent": [
        0.048335384263798735,
        0.0411059806548588,
        0.040658951948378395,
        0.044197795076083464,
        0.05504320513909425
      ]
    },
    "2": {
      "lookup": [
        0.03695648644712085,
        0.030531007767447896,
        0.02027987419042379,
        0.018006709850034386,
        0.01814186645768838
      ],
      "ccpr2": [
        -1.2815643241333982e-17,
        -1.6674419329297437e-17,
        2.405277085671429e-17,
        -6.0270436057449816e-18,
        -1.6527618335875205e-17
      ],
      "ccprJ": [
        -2.414986005033354e-18,
        8.816274658407358e-18,
        2.827699486069289e-17,
        5.126923497893265e-17,
        4.9602917233948185e-17
      ],
      "ccprD": [
        0.015735263250878203,
        0.006688176922528599,
        0.007092766798711622,
        0.0042905027635089625,
        0.005577292890765347
      ],
      "inconsistent": [
        0.060651984057733505,
        0.04615479322128769,
        0.03701414020717915,
        0.04098306835210438,
        0.030526700884425318
      ]
    },
    "3": {
      "lookup": [],
      "ccpr2": [],
      "ccprJ": [],
      "ccprD": [],
      "inconsistent": []
    }
  },
  "row_nll_by_k": {
    "0": {},
    "1": {},
    "2": {},
    "3": {}
  },
  "controls_k2": {
    "panel_shuffle": {
      "ccpr": [
        4.208886647166435,
        4.129797518238223,
        4.177666415045092,
        4.129052602321665,
        4.146251291699994
      ],
      "ccpr2": [
        3.5658014412201435,
        3.596412797780582,
        3.5533620112264193,
        3.5994405553398745,
        3.612996620256789
      ],
      "ccpr4": [
        3.5651291987121896,
        3.5970743860989707,
        3.550964032283837,
        3.597754961224409,
        3.614240331794648
      ],
      "ccprJ": [
        3.5306872725698586,
        3.5797435274176124,
        3.553087028328481,
        3.572367656907733,
        3.593052835217975
      ],
      "ccprD": [
        3.5306872725698586,
        3.5797435274176124,
        3.553087028328481,
        3.572367656907733,
        3.593052835217975
      ],
      "lookup": [
        3.5773286085884175,
        3.594152414327891,
        3.562131857490911,
        3.6058172949994733,
        3.6337528087169786
      ],
      "flat": [
        3.5459018674906533,
        3.5917064345913436,
        3.5333213660191785,
        3.5543595039203093,
        3.596166974991094
      ],
      "inconsistent": [
        3.467811576584403,
        3.547115127167192,
        3.5114028969751474,
        3.459372139903477,
        3.523707850690959
      ],
      "ccprJ_eq": [
        3.501906075943764,
        3.5688079881102976,
        3.5359638338450887,
        3.535636416321784,
        3.5714961638443934
      ],
      "ccprS": [
        3.4678361362119134,
        3.5471306358708268,
        3.5114208074199267,
        3.459441929324533,
        3.5237487743699
      ]
    },
    "relation_shuffle": {
      "ccpr": [
        2.8122309254709608,
        2.889372386119645,
        2.7518519244123545,
        2.859466883233519,
        2.757155160788016
      ],
      "ccpr2": [
        2.5921894518033257,
        2.7288978433704227,
        2.5619945773921997,
        2.696104779625233,
        2.5877508747277735
      ],
      "ccpr4": [
        2.592846933956852,
        2.7193399905675033,
        2.5553914731483665,
        2.6708327125948976,
        2.588074408775162
      ],
      "ccprJ": [
        2.5828310768643625,
        2.7164387844111433,
        2.553453223822539,
        2.6786796427735977,
        2.5740124602880923
      ],
      "ccprD": [
        2.5828310768643625,
        2.7164387844111433,
        2.553453223822539,
        2.6786796427735977,
        2.5740124602880923
      ],
      "lookup": [
        2.634671731396325,
        2.7823195009628026,
        2.589451888069965,
        2.779164437745957,
        2.6288893673959524
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.568153114570786,
        2.7277610183424983,
        2.5376550446827553,
        2.691403592665135,
        2.565514187705826
      ],
      "ccprJ_eq": [
        2.5742667275172764,
        2.7130384336346585,
        2.5472048305918054,
        2.6689466229040617,
        2.5621279744389804
      ],
      "ccprS": [
        2.573023459563579,
        2.7187556858109265,
        2.537344501001714,
        2.6913203401661447,
        2.5647849957522935
      ]
    }
  },
  "sanity": {
    "ccpr_k3_mean": 2.6729997920928974,
    "ccdro_anchor_row_nll": 2.556
  },
  "rater_k1": {},
  "increments": {
    "0": {
      "ccpr": [
        0.5461315581087347,
        0.4957683356182039,
        0.55725724820643,
        0.3971925306348538,
        0.5467565924787374
      ],
      "ccpr2": [
        0.6363242847896076,
        0.5254201131299014,
        0.5961577014511907,
        0.4867800102980442,
        0.5705547486260678
      ],
      "ccpr4": [
        0.633036052465799,
        0.5275505685214346,
        0.5953990218645315,
        0.4989858530964537,
        0.5683956766327682
      ],
      "ccprJ": [
        0.623981092644311,
        0.5204042350718092,
        0.5902236310318805,
        0.48520639585465464,
        0.5695556507050235
      ],
      "ccprD": [
        0.623981092644311,
        0.5204042350718092,
        0.5902236310318805,
        0.48520639585465464,
        0.5695556507050235
      ],
      "lookup": [
        1.120756429303908,
        0.8335148493961526,
        0.8953624114929077,
        0.7779123768634326,
        0.8971430776132205
      ],
      "flat": [
        0.24713222137549273,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "inconsistent": [
        0.5936138088171892,
        0.4941622157106309,
        0.5855850191295389,
        0.4665953014779176,
        0.547518356507545
      ],
      "ccprJ_eq": [
        0.6028007913767786,
        0.5145528381622246,
        0.5862475665939595,
        0.4850334040124391,
        0.5685120100737526
      ],
      "ccprS": [
        0.5912168688447688,
        0.4941622111914339,
        0.5855758217301408,
        0.4665892377141021,
        0.5475149128231238
      ]
    },
    "1": {
      "ccpr": [
        0.21787005274070648,
        0.16869984109016967,
        0.2344754652920611,
        0.25484267372039193,
        0.23603230549589593
      ],
      "ccpr2": [
        0.1598447280262869,
        0.10026539630259501,
        0.18373248561661182,
        0.15247223277865807,
        0.1563096073136152
      ],
      "ccpr4": [
        0.16359834147695373,
        0.10271037125292004,
        0.18749164484321001,
        0.16437446790964083,
        0.16416210085815885
      ],
      "ccprJ": [
        0.16472930759521187,
        0.09038562567867414,
        0.17659889068816748,
        0.1476812103902585,
        0.14893447350338151
      ],
      "ccprD": [
        0.16472930759521187,
        0.09038562567867414,
        0.17659889068816748,
        0.1476812103902585,
        0.14893447350338151
      ],
      "lookup": [
        0.19497434630123545,
        0.11477411010804062,
        0.20593250769671512,
        0.18495153391323838,
        0.19922441028753113
      ],
      "flat": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "inconsistent": [
        0.12162817875715914,
        0.05890618254625979,
        0.14058100013415054,
        0.12416841533101053,
        0.11712065179814779
      ],
      "ccprJ_eq": [
        0.1637565942789374,
        0.08177571496943603,
        0.17331683367196904,
        0.14466971762354364,
        0.13873069674132088
      ],
      "ccprS": [
        0.12964891344831742,
        0.06378139839275798,
        0.13675553904436066,
        0.12651638903961793,
        0.11262203111111635
      ]
    },
    "2": {
      "ccpr": [
        0.05386627149918688,
        0.04723463330026689,
        0.03440105205170507,
        0.015959330925546578,
        0.03558211795186095
      ],
      "ccpr2": [
        0.07160838009553627,
        0.06459581419422955,
        0.04450362641271166,
        0.007561998157015193,
        -0.003727084428172933
      ],
      "ccpr4": [
        0.07114299896867804,
        0.060020383852371406,
        0.04150314677277267,
        -0.016546079772376654,
        -0.009420505979417015
      ],
      "ccprJ": [
        0.06142012931134966,
        0.028422378724356268,
        0.032985487964295235,
        -0.07305310966274314,
        -0.029479316091403085
      ],
      "ccprD": [
        0.049757406504201906,
        0.0614821683508211,
        0.038736615064762336,
        -0.007443183999614078,
        -0.01657499905878934
      ],
      "lookup": [
        0.10671005848783643,
        0.10126638080111894,
        0.07436871648084376,
        0.03685950373408042,
        0.010448878534335737
      ],
      "flat": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "inconsistent": [
        0.0544500480499619,
        0.04693771688269921,
        0.02809319193318016,
        -0.06593564214134284,
        -0.04381729223886799
      ],
      "ccprJ_eq": [
        0.03618358338961336,
        -0.00492793287881943,
        0.01010888668421206,
        -0.08375717069453614,
        -0.04935371997022164
      ],
      "ccprS": [
        0.04890167420140834,
        0.03752157522568389,
        0.0322284064710443,
        -0.06715441509756426,
        -0.03727241448163143
      ]
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "39087814e8175c24a639e4251ee48abaaeed3d30683b50b146027afaf77802eb",
    "common": "e67beae3c151266b4c89b2fdfd83dd90092c9b3fb4da14476f73d5f7a3e43391"
  },
  "git_commit": "672ae7b7aff65f4d204963cc17dd350895c33f41",
  "runtime_seconds": 879.6039049625397
}


==> anc/output/iemocap_ccpr_loso_rater_diag.json <==
{
  "as_of": "2026-08-04",
  "dataset": "IEMOCAP",
  "protocol": "session LOSO, delayed feedback, CCAR masking k=0..3",
  "n_rows": 4883,
  "k_classes": 6,
  "n_raters": 3,
  "nll_by_k": {
    "0": {
      "ccpr": [
        3.466692336874042,
        3.4189540941480963,
        3.4083758458292626,
        3.4158510373600564,
        3.49719565536778
      ],
      "ccpr2": [
        3.3156274011230535,
        3.258346390843528,
        3.255627752995092,
        3.259181769309734,
        3.2608971863867393
      ],
      "ccpr4": [
        3.3156274011230535,
        3.258346390843528,
        3.255627752995092,
        3.2591817693097345,
        3.2608971863867393
      ],
      "ccprJ": [
        3.2863178149553476,
        3.2403370963181066,
        3.236793076299388,
        3.2378119503213156,
        3.239675040024845
      ],
      "ccprD": [
        3.2863178149553476,
        3.2403370963181066,
        3.236793076299388,
        3.2378119503213156,
        3.239675040024845
      ],
      "lookup": [
        3.8702908423046027,
        3.6176204075221143,
        3.6068975751850445,
        3.612090942586768,
        3.6445762813103166
      ],
      "flat": [
        3.8751886287576296,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ]
    },
    "1": {
      "ccpr": [
        2.9205607787653074,
        2.9231857585298924,
        2.8511185976228326,
        3.0186585067252025,
        2.9504390628890427
      ],
      "ccpr2": [
        2.679303116333446,
        2.7329262777136267,
        2.6594700515439014,
        2.77240175901169,
        2.6903424377606715
      ],
      "ccpr4": [
        2.6825913486572546,
        2.7307958223220936,
        2.6602287311305606,
        2.7601959162132808,
        2.692501509753971
      ],
      "ccprJ": [
        2.6623367223110366,
        2.7199328612462974,
        2.6465694452675077,
        2.752605554466661,
        2.6701193893198214
      ],
      "ccprD": [
        2.6623367223110366,
        2.7199328612462974,
        2.6465694452675077,
        2.752605554466661,
        2.6701193893198214
      ],
      "lookup": [
        2.7495344130006947,
        2.7841055581259617,
        2.7115351636921368,
        2.8341785657233354,
        2.747433203697096
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ]
    },
    "2": {
      "ccpr": [
        2.702690726024601,
        2.7544859174397227,
        2.6166431323307715,
        2.7638158330048106,
        2.7144067573931467
      ],
      "ccpr2": [
        2.519458388307159,
        2.6326608814110317,
        2.4757375659272896,
        2.6199295262330318,
        2.5340328304470563
      ],
      "ccpr4": [
        2.518993007180301,
        2.6280854510691736,
        2.4727370862873506,
        2.59582144830364,
        2.528339408895812
      ],
      "ccprJ": [
        2.4976074147158247,
        2.6295472355676233,
        2.4699705545793402,
        2.6049243440764025,
        2.52118491581644
      ],
      "ccprD": [
        2.4976074147158247,
        2.6295472355676233,
        2.4699705545793402,
        2.6049243440764025,
        2.52118491581644
      ],
      "lookup": [
        2.5545600666994592,
        2.669331448017921,
        2.5056026559954216,
        2.649227031810097,
        2.548208793409565
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ]
    },
    "3": {
      "ccpr": [
        2.648824454525414,
        2.707251284139456,
        2.5822420802790664,
        2.747856502079264,
        2.678824639441286
      ],
      "ccpr2": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "ccpr4": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "ccprJ": [
        2.436187285404475,
        2.601124856843267,
        2.436985066615045,
        2.6779774537391456,
        2.550664231907843
      ],
      "ccprD": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "lookup": [
        2.447850008211623,
        2.568065067216802,
        2.431233939514578,
        2.6123675280760166,
        2.5377599148752292
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ]
    }
  },
  "ece_by_k": {
    "0": {
      "ccpr": [
        0.1442216947965459,
        0.12737990275011296,
        0.1320768104834725,
        0.1640658505712041,
        0.13073668855570314
      ],
      "ccpr2": [
        0.1447075578854107,
        0.18461064451495837,
        0.17299057994991102,
        0.1978738891040196,
        0.19430785546391807
      ],
      "ccpr4": [
        0.1447075578854107,
        0.18461064451495837,
        0.17299057994991104,
        0.1978738891040196,
        0.19430785546391807
      ],
      "ccprJ": [
        0.14685304918263914,
        0.1860253694374489,
        0.17241354219166155,
        0.1990231175855884,
        0.19507907025516125
      ],
      "ccprD": [
        0.14685304918263914,
        0.1860253694374489,
        0.17241354219166155,
        0.1990231175855884,
        0.19507907025516125
      ],
      "lookup": [
        0.08446466435124847,
        0.14022336696677745,
        0.13940057085014299,
        0.16639536987870482,
        0.16370321534910148
      ]
    },
    "1": {
      "ccpr": [
        0.31050779815496116,
        0.2939022960748158,
        0.32720091118281935,
        0.28578717085884486,
        0.29764577482395815
      ],
      "ccpr2": [
        0.2909048916088755,
        0.32971758268597123,
        0.352608974126548,
        0.30896789751638615,
        0.3209150578270818
      ],
      "ccpr4": [
        0.2797770080316039,
        0.3145973736238364,
        0.3512201959156276,
        0.29423840316615535,
        0.3037926308805328
      ],
      "ccprJ": [
        0.2903099232233403,
        0.32787477271257615,
        0.35363686615737544,
        0.3083301833128105,
        0.32059200169359797
      ],
      "ccprD": [
        0.2903099232233403,
        0.32787477271257615,
        0.35363686615737544,
        0.3083301833128105,
        0.32059200169359797
      ],
      "lookup": [
        0.282543264032403,
        0.32135868603189477,
        0.3495577142181552,
        0.30285611329211926,
        0.3120198322622231
      ]
    },
    "2": {
      "ccpr": [
        0.3222912096094017,
        0.316451979235853,
        0.35913611212025626,
        0.3378544132690781,
        0.3210532107287371
      ],
      "ccpr2": [
        0.33349038740223086,
        0.3306315670816096,
        0.3414494077114698,
        0.3353557953309875,
        0.33648481618041304
      ],
      "ccpr4": [
        0.33148646490100814,
        0.3283217462442719,
        0.3501110787427021,
        0.32456688592311894,
        0.3301969046740237
      ],
      "ccprJ": [
        0.3355921731405527,
        0.3351073567144098,
        0.3459929372360478,
        0.3371988477584521,
        0.33913298441074047
      ],
      "ccprD": [
        0.3355921731405527,
        0.3351073567144098,
        0.3459929372360478,
        0.3371988477584521,
        0.33913298441074047
      ],
      "lookup": [
        0.33804668569187907,
        0.3264660710246883,
        0.34278123871537075,
        0.3295053846567825,
        0.3368362109067907
      ]
    },
    "3": {
      "ccpr": [
        0.3209873157567201,
        0.34319777313478556,
        0.3262135050022113,
        0.3316768401952167,
        0.31982999035121656
      ],
      "ccpr2": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "ccpr4": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "ccprJ": [
        0.35855553470144813,
        0.3347685615363198,
        0.32509285670197785,
        0.33529768346019845,
        0.3464935896616737
      ],
      "ccprD": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ],
      "lookup": [
        0.3441618918773338,
        0.3332121467404503,
        0.3143488295383003,
        0.3335267349581855,
        0.34608519260420945
      ]
    }
  },
  "gap_by_k": {
    "0": {
      "lookup": [],
      "ccpr2": [],
      "ccprD": []
    },
    "1": {
      "lookup": [
        0.050228858016536086,
        0.04225551912690675,
        0.03162923799342452,
        0.03522106848272204,
        0.0492660808956989
      ],
      "ccpr2": [
        3.208611707132411e-17,
        2.3409708001473988e-17,
        -1.7150486313830878e-17,
        -3.346822544998101e-17,
        -3.1284794445770036e-17
      ],
      "ccprD": [
        0.002725340073476085,
        0.002509336840876966,
        0.0029943006089309487,
        0.002417657362968831,
        0.003165421336652694
      ]
    },
    "2": {
      "lookup": [
        0.03695648644712085,
        0.030531007767447896,
        0.02027987419042379,
        0.018006709850034386,
        0.01814186645768838
      ],
      "ccpr2": [
        -1.2815643241333982e-17,
        -1.6674419329297437e-17,
        2.405277085671429e-17,
        -6.0270436057449816e-18,
        -1.6527618335875205e-17
      ],
      "ccprD": [
        0.015735263250878203,
        0.006688176922528599,
        0.007092766798711622,
        0.0042905027635089625,
        0.005577292890765347
      ]
    },
    "3": {
      "lookup": [],
      "ccpr2": [],
      "ccprD": []
    }
  },
  "controls_k2": {
    "panel_shuffle": {
      "ccpr": [
        4.208886647166435,
        4.129797518238223,
        4.177666415045092,
        4.129052602321665,
        4.146251291699994
      ],
      "ccpr2": [
        3.5658014412201435,
        3.596412797780582,
        3.5533620112264193,
        3.5994405553398745,
        3.612996620256789
      ],
      "ccpr4": [
        3.5651291987121896,
        3.5970743860989707,
        3.550964032283837,
        3.597754961224409,
        3.614240331794648
      ],
      "ccprJ": [
        3.5306872725698586,
        3.5797435274176124,
        3.553087028328481,
        3.572367656907733,
        3.593052835217975
      ],
      "ccprD": [
        3.5306872725698586,
        3.5797435274176124,
        3.553087028328481,
        3.572367656907733,
        3.593052835217975
      ],
      "lookup": [
        3.5773286085884175,
        3.594152414327891,
        3.562131857490911,
        3.6058172949994733,
        3.6337528087169786
      ],
      "flat": [
        3.5459018674906533,
        3.5917064345913436,
        3.5333213660191785,
        3.5543595039203093,
        3.596166974991094
      ]
    },
    "relation_shuffle": {
      "ccpr": [
        2.8122309254709608,
        2.889372386119645,
        2.7518519244123545,
        2.859466883233519,
        2.757155160788016
      ],
      "ccpr2": [
        2.5921894518033257,
        2.7288978433704227,
        2.5619945773921997,
        2.696104779625233,
        2.5877508747277735
      ],
      "ccpr4": [
        2.592846933956852,
        2.7193399905675033,
        2.5553914731483665,
        2.6708327125948976,
        2.588074408775162
      ],
      "ccprJ": [
        2.5828310768643625,
        2.7164387844111433,
        2.553453223822539,
        2.6786796427735977,
        2.5740124602880923
      ],
      "ccprD": [
        2.5828310768643625,
        2.7164387844111433,
        2.553453223822539,
        2.6786796427735977,
        2.5740124602880923
      ],
      "lookup": [
        2.634671731396325,
        2.7823195009628026,
        2.589451888069965,
        2.779164437745957,
        2.6288893673959524
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ]
    }
  },
  "sanity": {
    "ccpr_k3_mean": 2.6729997920928974,
    "ccdro_anchor_row_nll": 2.556
  },
  "rater_k1": {
    "0": {
      "ccprJ": [
        2.5920712039042333,
        2.7496856033536456,
        2.59375777996293,
        2.6791677066136668,
        2.6485727155909564
      ],
      "lookup": [
        2.6526892123907357,
        2.817295481122528,
        2.6347011304832115,
        2.727304702099875,
        2.706817522737739
      ]
    },
    "1": {
      "ccprJ": [
        2.6676063461143413,
        2.7145180189818205,
        2.578489912102126,
        2.752423675580296,
        2.6467298238825445
      ],
      "lookup": [
        2.741353212933903,
        2.771586860828891,
        2.625870294023988,
        2.844210736989409,
        2.721001089775375
      ]
    },
    "2": {
      "ccprJ": [
        2.73650198175045,
        2.7802467643094606,
        2.747202772323689,
        2.813774238250101,
        2.7436754827145693
      ],
      "lookup": [
        2.8491965960316383,
        2.8642255544594657,
        2.848446653993911,
        2.920860617377378,
        2.8538331270207986
      ]
    }
  },
  "increments": {
    "0": {
      "ccpr": [
        0.5461315581087347,
        0.4957683356182039,
        0.55725724820643,
        0.3971925306348538,
        0.5467565924787374
      ],
      "ccpr2": [
        0.6363242847896076,
        0.5254201131299014,
        0.5961577014511907,
        0.4867800102980442,
        0.5705547486260678
      ],
      "ccpr4": [
        0.633036052465799,
        0.5275505685214346,
        0.5953990218645315,
        0.4989858530964537,
        0.5683956766327682
      ],
      "ccprJ": [
        0.623981092644311,
        0.5204042350718092,
        0.5902236310318805,
        0.48520639585465464,
        0.5695556507050235
      ],
      "ccprD": [
        0.623981092644311,
        0.5204042350718092,
        0.5902236310318805,
        0.48520639585465464,
        0.5695556507050235
      ],
      "lookup": [
        1.120756429303908,
        0.8335148493961526,
        0.8953624114929077,
        0.7779123768634326,
        0.8971430776132205
      ],
      "flat": [
        0.24713222137549273,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "1": {
      "ccpr": [
        0.21787005274070648,
        0.16869984109016967,
        0.2344754652920611,
        0.25484267372039193,
        0.23603230549589593
      ],
      "ccpr2": [
        0.1598447280262869,
        0.10026539630259501,
        0.18373248561661182,
        0.15247223277865807,
        0.1563096073136152
      ],
      "ccpr4": [
        0.16359834147695373,
        0.10271037125292004,
        0.18749164484321001,
        0.16437446790964083,
        0.16416210085815885
      ],
      "ccprJ": [
        0.16472930759521187,
        0.09038562567867414,
        0.17659889068816748,
        0.1476812103902585,
        0.14893447350338151
      ],
      "ccprD": [
        0.16472930759521187,
        0.09038562567867414,
        0.17659889068816748,
        0.1476812103902585,
        0.14893447350338151
      ],
      "lookup": [
        0.19497434630123545,
        0.11477411010804062,
        0.20593250769671512,
        0.18495153391323838,
        0.19922441028753113
      ],
      "flat": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "2": {
      "ccpr": [
        0.05386627149918688,
        0.04723463330026689,
        0.03440105205170507,
        0.015959330925546578,
        0.03558211795186095
      ],
      "ccpr2": [
        0.07160838009553627,
        0.06459581419422955,
        0.04450362641271166,
        0.007561998157015193,
        -0.003727084428172933
      ],
      "ccpr4": [
        0.07114299896867804,
        0.060020383852371406,
        0.04150314677277267,
        -0.016546079772376654,
        -0.009420505979417015
      ],
      "ccprJ": [
        0.06142012931134966,
        0.028422378724356268,
        0.032985487964295235,
        -0.07305310966274314,
        -0.029479316091403085
      ],
      "ccprD": [
        0.049757406504201906,
        0.0614821683508211,
        0.038736615064762336,
        -0.007443183999614078,
        -0.01657499905878934
      ],
      "lookup": [
        0.10671005848783643,
        0.10126638080111894,
        0.07436871648084376,
        0.03685950373408042,
        0.010448878534335737
      ],
      "flat": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "bf0cfcbbc54709e9e59afd8a90dc4809865756f8ea3ea1583281be182fc1c7ef",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "5f5131d7dcf851238458efe863dccc343af9041b",
  "runtime_seconds": 423.828724861145
}


==> anc/output/iemocap_ccpr_neural.json <==
{
  "as_of": "2026-08-04",
  "dataset": "IEMOCAP",
  "protocol": "session LOSO, masked-rater augmented GRU head + CCPR mixture",
  "n_rows": 4883,
  "active_modalities": [
    "text",
    "audio",
    "visual"
  ],
  "nll_by_k": {
    "0": {
      "head": [
        2.6114683736243816,
        2.570268604526677,
        2.561917444432117,
        2.5029660229368615,
        2.45548208737848
      ],
      "ccprJ": [
        3.2605537243875733,
        3.239438363806544,
        3.234319178217172,
        3.237146686737592,
        3.239675040024845
      ],
      "ccprJ_head": [
        2.5975335540033435,
        2.5384989545587935,
        2.5478823548460587,
        2.4975864379947788,
        2.451427897725854
      ],
      "lookup_head": [
        2.609368702874461,
        2.554716916713374,
        2.561917444432117,
        2.513695369150769,
        2.45548208737848
      ],
      "flat_head": [
        2.610052613398812,
        2.554782423560623,
        2.561917444432117,
        2.5029660229368615,
        2.45548208737848
      ],
      "lookup": [
        3.6267014953103898,
        3.6176204075221143,
        3.6068975751850445,
        3.612090942586768,
        3.6445762813103166
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        3.2047767859835674,
        3.1771211078259305,
        3.1761613441847962,
        3.1630096916466117,
        3.1643538957779276
      ],
      "ccprL": [
        2.531794933476262,
        2.5693786315253346,
        2.4556331952627786,
        2.5403281168704055,
        2.5110744601786426
      ],
      "ccprL_head": [
        2.5057200388824783,
        2.498367734097993,
        2.420106468758282,
        2.4595963759602792,
        2.41561871802674
      ],
      "ccprL_head_lambda": [
        0.55,
        0.4,
        0.2,
        0.35000000000000003,
        0.45
      ],
      "ccprL_sameT": [
        2.567845578733163,
        2.58062348038956,
        2.496264640648233,
        2.5597919155311435,
        2.5607053939174675
      ],
      "ccprL_lambda": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "ccprL_noctx": [
        3.2047767859835674,
        3.1771211078259305,
        3.1761613441847962,
        3.162455552465663,
        3.1643538957779276
      ],
      "ccprL_noctx_head": [
        2.590216391100789,
        2.530157526753913,
        2.5439348215069764,
        2.498555118530701,
        2.4473375829806234
      ],
      "ccprL_noctx_head_lambda": [
        0.9,
        0.9,
        0.9,
        0.9,
        0.9500000000000001
      ],
      "ccprL_noctx_lambda": [
        0.0,
        0.0,
        0.0,
        0.5,
        0.0
      ],
      "ccprE": [
        3.2385441190170434,
        3.1771211078259305,
        3.1761613441847962,
        3.1630096916466117,
        3.1643538957779276
      ],
      "ccprE_head": [
        2.5969154268838146,
        2.530157526753913,
        2.5439348215069764,
        2.4984075674353785,
        2.4473375829806234
      ],
      "ccprE_head_lambda": [
        0.9,
        0.9,
        0.9,
        0.9,
        0.9500000000000001
      ],
      "ccprE_lambda": [
        0.5,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "1": {
      "head": [
        2.6011523468900424,
        2.555929547341875,
        2.551637954666061,
        2.495010068136632,
        2.443579178899501
      ],
      "ccprJ": [
        2.66654457773812,
        2.71517280914632,
        2.6438453713952828,
        2.745726632514789,
        2.6701193893198214
      ],
      "ccprJ_head": [
        2.5075218992658153,
        2.4710441510444743,
        2.463558721017471,
        2.468921617316304,
        2.405870642742561
      ],
      "lookup_head": [
        2.5215724633783965,
        2.480257047351581,
        2.472075311901264,
        2.473473266785712,
        2.4172567062011523
      ],
      "flat_head": [
        2.600531049098187,
        2.541608786257384,
        2.551637954666061,
        2.495010068136632,
        2.443579178899501
      ],
      "lookup": [
        2.7495344130006947,
        2.7841055581259617,
        2.7115351636921368,
        2.8341785657233354,
        2.747433203697096
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.6129273833088447,
        2.681156229126163,
        2.58657153850248,
        2.6889542850650647,
        2.6168355392703826
      ],
      "ccprL": [
        2.4369584130236372,
        2.495521263733896,
        2.384384069979396,
        2.5061057660825563,
        2.4557677513878793
      ],
      "ccprL_head": [
        2.42595794850285,
        2.424342976894164,
        2.3536847390073183,
        2.4318532712245204,
        2.3658252367865704
      ],
      "ccprL_head_lambda": [
        0.45,
        0.30000000000000004,
        0.2,
        0.25,
        0.35000000000000003
      ],
      "ccprL_sameT": [
        2.430987371332418,
        2.5036616672257184,
        2.4059014848409475,
        2.5391647865849727,
        2.518083736066319
      ],
      "ccprL_lambda": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "ccprL_noctx": [
        2.6129273833088447,
        2.681156229126163,
        2.5873084161738698,
        2.6910668381794087,
        2.6189103347913294
      ],
      "ccprL_noctx_head": [
        2.480560892555508,
        2.456955865242179,
        2.43286117012128,
        2.4489238227889074,
        2.387930254380548
      ],
      "ccprL_noctx_head_lambda": [
        0.65,
        0.55,
        0.45,
        0.55,
        0.6000000000000001
      ],
      "ccprL_noctx_lambda": [
        0.0,
        0.0,
        0.75,
        0.25,
        1.0
      ],
      "ccprE": [
        2.629995373558103,
        2.681156229126163,
        2.58657153850248,
        2.6889542850650647,
        2.6168355392703826
      ],
      "ccprE_head": [
        2.49006226689157,
        2.456955865242179,
        2.4354987874465657,
        2.448903101734104,
        2.3863716409170883
      ],
      "ccprE_head_lambda": [
        0.65,
        0.55,
        0.45,
        0.55,
        0.6000000000000001
      ],
      "ccprE_lambda": [
        0.75,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "2": {
      "head": [
        2.6013567139735554,
        2.5561598251990794,
        2.5516611552254225,
        2.493975567046719,
        2.4426768304793494
      ],
      "ccprJ": [
        2.4976074147158247,
        2.615818272414103,
        2.4699705545793402,
        2.596955726285228,
        2.52118491581644
      ],
      "ccprJ_head": [
        2.423563429247033,
        2.4280692645678594,
        2.3790772926755355,
        2.4229371212407873,
        2.3544600733807393
      ],
      "lookup_head": [
        2.435718545458182,
        2.431189205754626,
        2.38491248538623,
        2.425226367751825,
        2.355065633152642
      ],
      "flat_head": [
        2.6007095548508077,
        2.5416662803242174,
        2.5516611552254225,
        2.493975567046719,
        2.4426768304793494
      ],
      "lookup": [
        2.5545600666994592,
        2.669331448017921,
        2.5056026559954216,
        2.649227031810097,
        2.548208793409565
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.4872689097171077,
        2.6128791249149943,
        2.450100072845461,
        2.566862913643861,
        2.499714887472235
      ],
      "ccprL": [
        2.387577093373915,
        2.522461851610909,
        2.3705155445816795,
        2.5080558616331534,
        2.4289088612966183
      ],
      "ccprL_head": [
        2.374461809163648,
        2.4068771534297997,
        2.3234851039033217,
        2.4037231669907198,
        2.326658939292402
      ],
      "ccprL_head_lambda": [
        0.45,
        0.25,
        0.2,
        0.25,
        0.30000000000000004
      ],
      "ccprL_sameT": [
        2.4355396723979923,
        2.565459436592177,
        2.438900444304188,
        2.5315954593535723,
        2.533398215908996
      ],
      "ccprL_lambda": [
        1.0,
        0.75,
        1.0,
        1.0,
        1.0
      ],
      "ccprL_noctx": [
        2.4872689097171077,
        2.6128791249149943,
        2.4494095619646936,
        2.5694094544360446,
        2.491714010221986
      ],
      "ccprL_noctx_head": [
        2.4081656242364096,
        2.410184372783904,
        2.356004617468481,
        2.4085800229313614,
        2.3302263139180215
      ],
      "ccprL_noctx_head_lambda": [
        0.55,
        0.4,
        0.35000000000000003,
        0.35000000000000003,
        0.4
      ],
      "ccprL_noctx_lambda": [
        0.0,
        0.0,
        0.75,
        0.5,
        1.0
      ],
      "ccprE": [
        2.470377369247656,
        2.5866453098887265,
        2.4458128235805856,
        2.5577947082146952,
        2.476104482556178
      ],
      "ccprE_head": [
        2.4086546466319216,
        2.403329458334083,
        2.361781164425012,
        2.4095142004718832,
        2.3271094982853673
      ],
      "ccprE_head_lambda": [
        0.55,
        0.4,
        0.30000000000000004,
        0.35000000000000003,
        0.4
      ],
      "ccprE_lambda": [
        0.5,
        0.5,
        1.0,
        0.75,
        0.25
      ]
    },
    "3": {
      "head": [
        2.601590712386899,
        2.556707292733702,
        2.551754966990806,
        2.4948492741086934,
        2.443077708259255
      ],
      "ccprJ": [
        2.4617536461037917,
        2.600476523568388,
        2.4685873992648295,
        2.6792060586287096,
        2.550664231907843
      ],
      "ccprJ_head": [
        2.3505406741232955,
        2.384320399420056,
        2.3260730733133315,
        2.4019482876817855,
        2.339751512330512
      ],
      "lookup_head": [
        2.3622490426839358,
        2.384638296369946,
        2.32910174440701,
        2.41085851319899,
        2.347508194764348
      ],
      "flat_head": [
        2.6009475230921137,
        2.542259776283485,
        2.551754966990806,
        2.4948492741086934,
        2.443077708259255
      ],
      "lookup": [
        2.435635701762961,
        2.568065067216802,
        2.430332990086946,
        2.6123675280760166,
        2.5377599148752292
      ],
      "flat": [
        3.628056407382137,
        3.6267943137094547,
        3.631387363987338,
        3.6393693208330213,
        3.645064935510681
      ],
      "inconsistent": [
        2.444674994039347,
        2.57703243871143,
        2.4444064178796308,
        2.6375159049765755,
        2.543532179711103
      ],
      "ccprL": [
        2.444674994039347,
        2.57703243871143,
        2.4444064178796308,
        2.6375159049765755,
        2.543532179711103
      ],
      "ccprL_head": [
        2.359958408431304,
        2.3847909526963176,
        2.3282096675698365,
        2.410028444197227,
        2.346837743971454
      ],
      "ccprL_head_lambda": [
        0.5,
        0.35000000000000003,
        0.30000000000000004,
        0.35000000000000003,
        0.4
      ],
      "ccprL_sameT": [
        2.444674994039347,
        2.57703243871143,
        2.4444064178796308,
        2.6375159049765755,
        2.543532179711103
      ],
      "ccprL_lambda": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "ccprL_noctx": [
        2.444674994039347,
        2.57703243871143,
        2.4444064178796308,
        2.6375159049765755,
        2.543532179711103
      ],
      "ccprL_noctx_head": [
        2.359958408431304,
        2.3847909526963176,
        2.3282096675698365,
        2.410028444197227,
        2.346837743971454
      ],
      "ccprL_noctx_head_lambda": [
        0.5,
        0.35000000000000003,
        0.30000000000000004,
        0.35000000000000003,
        0.4
      ],
      "ccprL_noctx_lambda": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "ccprE": [
        2.444674994039347,
        2.57703243871143,
        2.4444064178796308,
        2.6375159049765755,
        2.543532179711103
      ],
      "ccprE_head": [
        2.359958408431304,
        2.3847909526963176,
        2.3282096675698365,
        2.410028444197227,
        2.346837743971454
      ],
      "ccprE_head_lambda": [
        0.5,
        0.35000000000000003,
        0.30000000000000004,
        0.35000000000000003,
        0.4
      ],
      "ccprE_lambda": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    }
  },
  "ccprJ_vs_lookup_mixture": {
    "0": {
      "mean": -0.012450264284074563,
      "ci95": [
        -0.015737775241440488,
        -0.008021329796997101
      ],
      "same_direction": 5
    },
    "1": {
      "mean": -0.009543552846295978,
      "ci95": [
        -0.01241086933602542,
        -0.006711520550121808
      ],
      "same_direction": 5
    },
    "2": {
      "mean": -0.004801011278309985,
      "ci95": [
        -0.008581220223208508,
        -0.0017819107505290255
      ],
      "same_direction": 5
    },
    "3": {
      "mean": -0.006344368911049969,
      "ci95": [
        -0.009798774117905307,
        -0.0025959912720403544
      ],
      "same_direction": 5
    }
  },
  "row_nll_by_k": {
    "0": {},
    "1": {
      "entropy_k0": [],
      "feat0": []
    },
    "2": {
      "entropy_k0": [],
      "feat0": []
    },
    "3": {
      "entropy_k0": [],
      "feat0": []
    }
  },
  "completion_diag": {
    "0": {
      "empirical_dev_nll": [
        3.0740370880551064,
        3.1842303546109676,
        3.2147380554073184,
        3.1781398071188978,
        3.1756667256622317
      ],
      "learned_dev_nll": [
        2.1449215412139893,
        2.3706209659576416,
        2.330354690551758,
        2.3456761837005615,
        2.326045036315918
      ]
    },
    "1": {
      "empirical_dev_nll": [
        1.851541239410882,
        1.844966576229195,
        1.8673544609550625,
        1.8500040264646898,
        1.8471215093959448
      ],
      "learned_dev_nll": [
        1.672634243965149,
        1.707119345664978,
        1.7016444206237793,
        1.6569316387176514,
        1.6951185464859009
      ]
    },
    "2": {
      "empirical_dev_nll": [
        0.9996074323079798,
        1.0253341117884982,
        1.04789554658784,
        1.0236388003413603,
        1.0054336544849192
      ],
      "learned_dev_nll": [
        1.059401273727417,
        1.0561445951461792,
        1.0503194332122803,
        1.0397439002990723,
        1.0544347763061523
      ]
    },
    "3": {
      "empirical_dev_nll": [
        -0.0,
        -0.0,
        -0.0,
        -0.0,
        -0.0
      ],
      "learned_dev_nll": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    }
  },
  "environment": {
    "python": "3.9.6",
    "torch": "2.8.0",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "219309646973d6b4886c5231e8b1743210efc8368dd4262746518b1089a2086a",
    "common": "8732aacead8ca74abba65d6cdd4933edd345a4750b231335019eba12fcfb6a80"
  },
  "git_commit": "cddfa27f83fee362e0fd18f1dd42bdc2649488db",
  "runtime_seconds": 1239.4936211109161
}


==> anc/output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json <==
{
  "active_modalities": [
    "text"
  ],
  "adaptive_kappa": false,
  "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
  "as_of": "2026-08-03",
  "blend_minus_gru_count_nll_by_session": {
    "ci95": [
      -0.17727108168063238,
      -0.08820270489957097
    ],
    "mean": -0.1327368932901017,
    "same_direction_sessions": 5,
    "sessions": 5,
    "values": [
      -0.18541282354453248,
      -0.0831032091096505,
      -0.19733984415987063,
      -0.1208500729943558,
      -0.07697851664209898
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_uses_last_context_only": true,
    "current_state_is_previous_observed_label": false,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
  "context_minus_gru_count_nll_by_session": {
    "mean": 0.007793439383118167,
    "values": [
      0.002311748931520488,
      0.017064488865882157,
      0.01666867173189878,
      -0.014528843348035336,
      0.017451130734324746
    ]
  },
  "dataset": "IEMOCAP",
  "dev_offset": 0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor_brier": 0.32388384818747473,
      "anchor_nll": 2.4911290463178504,
      "anchor_soft_ce": 1.1773885235984853,
      "blend_brier": 0.29632119292489495,
      "blend_minus_gru": -0.18541282354453248,
      "blend_nll": 2.291045044415047,
      "blend_soft_ce": 1.0908780951378179,
      "context_brier": 0.32829128464919544,
      "context_minus_gru": 0.002311748931520488,
      "context_nll": 2.4787696168911,
      "context_soft_ce": 1.1711447214394217,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.32522137534603857,
      "gru_nll": 2.4764578679595797,
      "gru_soft_ce": 1.1657655663517834,
      "held_out_session": 1,
      "n": 808,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3033121971535538,
      "anchor_nll": 2.5930130530373763,
      "anchor_soft_ce": 1.212793749274504,
      "blend_brier": 0.26290542191990857,
      "blend_minus_gru": -0.0831032091096505,
      "blend_nll": 2.322021119873588,
      "blend_soft_ce": 1.0973121015063416,
      "context_brier": 0.28411020918320523,
      "context_minus_gru": 0.017064488865882157,
      "context_nll": 2.4221888178491207,
      "context_soft_ce": 1.1330527680880602,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.45
      },
      "gru_brier": 0.27820637328266945,
      "gru_nll": 2.4051243289832382,
      "gru_soft_ce": 1.1220524033205737,
      "held_out_session": 2,
      "n": 909,
      "same_direction": true
    },
    {
      "anchor_brier": 0.29785267458133075,
      "anchor_nll": 2.4444064178796303,
      "anchor_soft_ce": 1.1543388580354028,
      "blend_brier": 0.2807028741933606,
      "blend_minus_gru": -0.19733984415987063,
      "blend_nll": 2.308783546536576,
      "blend_soft_ce": 1.09194589276209,
      "context_brier": 0.3295986991825257,
      "context_minus_gru": 0.01666867173189878,
      "context_nll": 2.522792062428345,
      "context_soft_ce": 1.190363606094482,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 2.0,
        "smooth": 0.05,
        "weight": 0.4
      },
      "gru_brier": 0.3214921337319895,
      "gru_nll": 2.506123390696447,
      "gru_soft_ce": 1.1819141871729497,
      "held_out_session": 3,
      "n": 1003,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3117660011364639,
      "anchor_nll": 2.6518493890589543,
      "anchor_soft_ce": 1.2445109824928713,
      "blend_brier": 0.277268716646248,
      "blend_minus_gru": -0.1208500729943558,
      "blend_nll": 2.3643975904847596,
      "blend_soft_ce": 1.126924772730545,
      "context_brier": 0.2943134215075874,
      "context_minus_gru": -0.014528843348035336,
      "context_nll": 2.47071882013108,
      "context_soft_ce": 1.1615189310042788,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.29590282304426263,
      "gru_nll": 2.485247663479115,
      "gru_soft_ce": 1.1639370642120566,
      "held_out_session": 4,
      "n": 1072,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3077245546514199,
      "anchor_nll": 2.5641673050282074,
      "anchor_soft_ce": 1.1985080682092637,
      "blend_brier": 0.26297002404058195,
      "blend_minus_gru": -0.07697851664209898,
      "blend_nll": 2.2987412117701367,
      "blend_soft_ce": 1.0884814491984802,
      "context_brier": 0.27858237270847575,
      "context_minus_gru": 0.017451130734324746,
      "context_nll": 2.3931708591465606,
      "context_soft_ce": 1.1250142252503494,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.27412649624799135,
      "gru_nll": 2.375719728412236,
      "gru_soft_ce": 1.117284701462736,
      "held_out_session": 5,
      "n": 1091,
      "same_direction": true
    }
  ],
  "fusion_mode": "mixture",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "overall_row_brier": {
    "anchor": 0.30843657822980197,
    "blend": 0.2752582215231426,
    "context": 0.3017694839044107,
    "gru": 0.2978506877814334
  },
  "overall_row_nll": {
    "anchor": 2.5521011359053944,
    "blend": 2.3182781835079904,
    "context": 2.4563866285066362,
    "gru": 2.4486941331503176
  },
  "overall_row_soft_ce": {
    "anchor": 1.1986994461225218,
    "blend": 1.0996732641867055,
    "context": 1.1555812844178954,
    "gru": 1.1497117108532213
  },
  "panel_full_state": true,
  "panel_linear": false,
  "panel_shuffle_seed": null,
  "panel_state_anchor": true,
  "predicted_current_state": false,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
  "relation_anchor": true,
  "relation_shuffle_seed": null,
  "runtime_seconds": 102.54186391830444,
  "shuffle_seed": null,
  "shuffled_current_control": false,
  "soft_state_anchor": false,
  "source_sha256": {
    "crossmodal": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "loso": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "script": "e918fb18e2842e76247fdac3a16d1c45071d8a0d4a09689ecffd89775f88174c"
  },
  "status": "GO_CANDIDATE",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {},
        "train": {},
        "validation": {}
      },
      "modalities": {
        "text": 1024
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    },
    "rows_total": 4883
  }
}


==> anc/output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "adaptive_kappa": false,
  "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
  "as_of": "2026-08-03",
  "blend_minus_gru_count_nll_by_session": {
    "ci95": [
      -0.32389417828243416,
      -0.20251355347262406
    ],
    "mean": -0.2607562903736742,
    "same_direction_sessions": 5,
    "sessions": 5,
    "values": [
      -0.37440921506881714,
      -0.2485949223639801,
      -0.29879089193600367,
      -0.1845340682298547,
      -0.19745235426971544
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_uses_last_context_only": true,
    "current_state_is_previous_observed_label": false,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
  "context_minus_gru_count_nll_by_session": {
    "mean": -0.10343665837752514,
    "values": [
      -0.14281157006090564,
      -0.12765659884799496,
      -0.07910251113656278,
      -0.06808623090535433,
      -0.09952638093680807
    ]
  },
  "dataset": "IEMOCAP",
  "dev_offset": 0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor_brier": 0.32388384818747473,
      "anchor_nll": 2.4911290463178504,
      "anchor_soft_ce": 1.1773885235984853,
      "blend_brier": 0.30040408517613587,
      "blend_minus_gru": -0.37440921506881714,
      "blend_nll": 2.3119579781436554,
      "blend_soft_ce": 1.1020643408189374,
      "context_brier": 0.34211090853188614,
      "context_minus_gru": -0.14281157006090564,
      "context_nll": 2.5435556231515672,
      "context_soft_ce": 1.207959021100461,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3580655964386842,
      "gru_nll": 2.686367193212473,
      "gru_soft_ce": 1.2643600441146605,
      "held_out_session": 1,
      "n": 808,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3033121971535538,
      "anchor_nll": 2.5930130530373763,
      "anchor_soft_ce": 1.212793749274504,
      "blend_brier": 0.26406264358180875,
      "blend_minus_gru": -0.2485949223639801,
      "blend_nll": 2.3238304268486236,
      "blend_soft_ce": 1.101094128146865,
      "context_brier": 0.28731053108690136,
      "context_minus_gru": -0.12765659884799496,
      "context_nll": 2.44476875036461,
      "context_soft_ce": 1.143603392909812,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.45
      },
      "gru_brier": 0.298515981488465,
      "gru_nll": 2.572425349212604,
      "gru_soft_ce": 1.1961667521514863,
      "held_out_session": 2,
      "n": 909,
      "same_direction": true
    },
    {
      "anchor_brier": 0.29785267458133075,
      "anchor_nll": 2.4632406043159376,
      "anchor_soft_ce": 1.1543388580354028,
      "blend_brier": 0.2797604127165091,
      "blend_minus_gru": -0.29879089193600367,
      "blend_nll": 2.2885046023931346,
      "blend_soft_ce": 1.0897146336783476,
      "context_brier": 0.32772477307615433,
      "context_minus_gru": -0.07910251113656278,
      "context_nll": 2.5081929831925756,
      "context_soft_ce": 1.1849096521769857,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.45
      },
      "gru_brier": 0.337143087881834,
      "gru_nll": 2.587295494329138,
      "gru_soft_ce": 1.2202275276837773,
      "held_out_session": 3,
      "n": 1003,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3117660011364639,
      "anchor_nll": 2.6518493890589543,
      "anchor_soft_ce": 1.2445109824928713,
      "blend_brier": 0.2790996396999554,
      "blend_minus_gru": -0.1845340682298547,
      "blend_nll": 2.375594108449503,
      "blend_soft_ce": 1.131891180519034,
      "context_brier": 0.2998821600036151,
      "context_minus_gru": -0.06808623090535433,
      "context_nll": 2.4920419457740035,
      "context_soft_ce": 1.172282819636166,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.3085480781703722,
      "gru_nll": 2.5601281766793575,
      "gru_soft_ce": 1.1997859158659752,
      "held_out_session": 4,
      "n": 1072,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3077245546514199,
      "anchor_nll": 2.5641673050282074,
      "anchor_soft_ce": 1.1985080682092637,
      "blend_brier": 0.2637797883199882,
      "blend_minus_gru": -0.19745235426971544,
      "blend_nll": 2.2999358820074076,
      "blend_soft_ce": 1.0892597534215005,
      "context_brier": 0.28145430603346816,
      "context_minus_gru": -0.09952638093680807,
      "context_nll": 2.3978618553403153,
      "context_soft_ce": 1.1286128399443487,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.3016569251097928,
      "gru_nll": 2.4973882362771236,
      "gru_soft_ce": 1.1712136165086116,
      "held_out_session": 5,
      "n": 1091,
      "same_direction": true
    }
  ],
  "fusion_mode": "mixture",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "overall_row_brier": {
    "anchor": 0.30843657822980197,
    "blend": 0.2765385420045669,
    "context": 0.3061313040453675,
    "gru": 0.3192082308692144
  },
  "overall_row_nll": {
    "anchor": 2.5559698004549776,
    "blend": 2.3206350505987583,
    "context": 2.474040866224875,
    "gru": 2.574868868838967
  },
  "overall_row_soft_ce": {
    "anchor": 1.1986994461225218,
    "blend": 1.1030342133823154,
    "context": 1.165683912628909,
    "gru": 1.2076123819447873
  },
  "panel_full_state": true,
  "panel_linear": false,
  "panel_shuffle_seed": null,
  "panel_state_anchor": true,
  "predicted_current_state": false,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
  "relation_anchor": true,
  "relation_shuffle_seed": null,
  "runtime_seconds": 126.80451917648315,
  "shuffle_seed": null,
  "shuffled_current_control": false,
  "soft_state_anchor": false,
  "source_sha256": {
    "crossmodal": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "loso": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "script": "e918fb18e2842e76247fdac3a16d1c45071d8a0d4a09689ecffd89775f88174c"
  },
  "status": "GO_CANDIDATE",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text",
        "visual"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {
          "visual": 0
        },
        "train": {
          "visual": 0
        },
        "validation": {
          "visual": 0
        }
      },
      "modalities": {
        "text": 1024,
        "visual": 768
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    },
    "rows_total": 4883
  }
}


==> anc/output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "adaptive_kappa": false,
  "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
  "as_of": "2026-08-03",
  "blend_minus_gru_count_nll_by_session": {
    "ci95": [
      -0.36853295661424557,
      -0.24275413979085175
    ],
    "mean": -0.3012498186727135,
    "same_direction_sessions": 5,
    "sessions": 5,
    "values": [
      -0.43182870250423716,
      -0.2693566960117372,
      -0.32633579268758456,
      -0.27270183207502957,
      -0.20602607008497895
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_uses_last_context_only": true,
    "current_state_is_previous_observed_label": false,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
  "context_minus_gru_count_nll_by_session": {
    "mean": -0.15530300499488925,
    "values": [
      -0.25141274101751626,
      -0.15251872095002647,
      -0.12672280086485976,
      -0.15855688465557283,
      -0.08730387748647092
    ]
  },
  "dataset": "IEMOCAP",
  "dev_offset": 1,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor_brier": 0.32952152219509234,
      "anchor_nll": 2.5641052836417257,
      "anchor_soft_ce": 1.2084958680342441,
      "blend_brier": 0.3041979977995711,
      "blend_minus_gru": -0.43182870250423716,
      "blend_nll": 2.349655711970932,
      "blend_soft_ce": 1.1198722060126325,
      "context_brier": 0.33646076883611564,
      "context_minus_gru": -0.25141274101751626,
      "context_nll": 2.5300716734576527,
      "context_soft_ce": 1.1967136661211648,
      "dev_session": 3,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.45
      },
      "gru_brier": 0.38933247414449934,
      "gru_nll": 2.7814844144751687,
      "gru_soft_ce": 1.3124111775468676,
      "held_out_session": 1,
      "n": 808,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3012320834706531,
      "anchor_nll": 2.618962019355977,
      "anchor_soft_ce": 1.2250404127943406,
      "blend_brier": 0.2587586391909317,
      "blend_minus_gru": -0.2693566960117372,
      "blend_nll": 2.308998827162377,
      "blend_soft_ce": 1.0894625038592434,
      "context_brier": 0.2841251855050544,
      "context_minus_gru": -0.15251872095002647,
      "context_nll": 2.425836802224088,
      "context_soft_ce": 1.135009338075878,
      "dev_session": 3,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.30023195067361813,
      "gru_nll": 2.578355523174114,
      "gru_soft_ce": 1.1979033035544804,
      "held_out_session": 2,
      "n": 909,
      "same_direction": true
    },
    {
      "anchor_brier": 0.29488534865482047,
      "anchor_nll": 2.465184408044197,
      "anchor_soft_ce": 1.1548139242577558,
      "blend_brier": 0.27217662029808914,
      "blend_minus_gru": -0.32633579268758456,
      "blend_nll": 2.241351057761623,
      "blend_soft_ce": 1.0709007605526195,
      "context_brier": 0.31231562606156366,
      "context_minus_gru": -0.12672280086485976,
      "context_nll": 2.4409640495843474,
      "context_soft_ce": 1.156173209666255,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.33227153043028074,
      "gru_nll": 2.567686850449207,
      "gru_soft_ce": 1.2100869960347533,
      "held_out_session": 3,
      "n": 1003,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3138672418060148,
      "anchor_nll": 2.655736382800543,
      "anchor_soft_ce": 1.246766720245122,
      "blend_brier": 0.28008262728283495,
      "blend_minus_gru": -0.27270183207502957,
      "blend_nll": 2.381347517711814,
      "blend_soft_ce": 1.1271871581241737,
      "context_brier": 0.3040697689655951,
      "context_minus_gru": -0.15855688465557283,
      "context_nll": 2.495492465131271,
      "context_soft_ce": 1.172648847927872,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3227789526075432,
      "gru_nll": 2.654049349786844,
      "gru_soft_ce": 1.2435822598358144,
      "held_out_session": 4,
      "n": 1072,
      "same_direction": true
    },
    {
      "anchor_brier": 0.31457420649602547,
      "anchor_nll": 2.6063715237745093,
      "anchor_soft_ce": 1.2199729483936483,
      "blend_brier": 0.27074309824883575,
      "blend_minus_gru": -0.20602607008497895,
      "blend_nll": 2.321269925229833,
      "blend_soft_ce": 1.100591358849452,
      "context_brier": 0.2921210551161528,
      "context_minus_gru": -0.08730387748647092,
      "context_nll": 2.4399921178283415,
      "context_soft_ce": 1.1514958381980631,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.55
      },
      "gru_brier": 0.30112640904932086,
      "gru_nll": 2.5272959953148124,
      "gru_soft_ce": 1.1832935672960185,
      "held_out_session": 5,
      "n": 1091,
      "same_direction": true
    }
  ],
  "fusion_mode": "mixture",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "overall_row_brier": {
    "anchor": 0.31036442781332274,
    "blend": 0.2763927978788189,
    "context": 0.3047408419509041,
    "gru": 0.3267064871514932
  },
  "overall_row_nll": {
    "anchor": 2.583558107893835,
    "blend": 2.3204560490499353,
    "context": 2.464646698808114,
    "gru": 2.6149857305594346
  },
  "overall_row_soft_ce": {
    "anchor": 1.2115152925317418,
    "blend": 1.101450220625518,
    "context": 1.1615136973755669,
    "gru": 1.2261177669210932
  },
  "panel_full_state": true,
  "panel_linear": false,
  "panel_shuffle_seed": null,
  "panel_state_anchor": true,
  "predicted_current_state": false,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
  "relation_anchor": true,
  "relation_shuffle_seed": null,
  "runtime_seconds": 133.47124886512756,
  "shuffle_seed": null,
  "shuffled_current_control": false,
  "soft_state_anchor": false,
  "source_sha256": {
    "crossmodal": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "loso": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "script": "46caa97e58e4e20ef7f133905ff1c462d1aa1e5a1110b6446e12c5d0c20ad294"
  },
  "status": "GO_CANDIDATE",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text",
        "visual"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {
          "visual": 0
        },
        "train": {
          "visual": 0
        },
        "validation": {
          "visual": 0
        }
      },
      "modalities": {
        "text": 1024,
        "visual": 768
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    },
    "rows_total": 4883
  }
}


==> anc/output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "adaptive_kappa": false,
  "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
  "as_of": "2026-08-03",
  "blend_minus_gru_count_nll_by_session": {
    "ci95": [
      -0.31633598667768015,
      -0.2301133191546346
    ],
    "mean": -0.2710144540431917,
    "same_direction_sessions": 5,
    "sessions": 5,
    "values": [
      -0.35246192831797124,
      -0.2613335068994482,
      -0.2922520255841527,
      -0.24437992902706954,
      -0.20464488038731693
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_uses_last_context_only": true,
    "current_state_is_previous_observed_label": false,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
  "context_minus_gru_count_nll_by_session": {
    "mean": -0.13345812233667956,
    "values": [
      -0.19434972945546164,
      -0.13644260605174907,
      -0.09427262138222334,
      -0.13127569317159687,
      -0.11094996162236696
    ]
  },
  "dataset": "IEMOCAP",
  "dev_offset": 2,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor_brier": 0.3189559876524041,
      "anchor_nll": 2.504333785557349,
      "anchor_soft_ce": 1.180459028677564,
      "blend_brier": 0.2911344554739702,
      "blend_minus_gru": -0.35246192831797124,
      "blend_nll": 2.2920939507893863,
      "blend_soft_ce": 1.0912684114255193,
      "context_brier": 0.3204135308034316,
      "context_minus_gru": -0.19434972945546164,
      "context_nll": 2.4502061496518963,
      "context_soft_ce": 1.1633913884302078,
      "dev_session": 4,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3537501591196894,
      "gru_nll": 2.6445558791073576,
      "gru_soft_ce": 1.2486541788078376,
      "held_out_session": 1,
      "n": 808,
      "same_direction": true
    },
    {
      "anchor_brier": 0.3012196344153946,
      "anchor_nll": 2.621201213890082,
      "anchor_soft_ce": 1.2204908487236992,
      "blend_brier": 0.26242207179257004,
      "blend_minus_gru": -0.2613335068994482,
      "blend_nll": 2.333745512732452,
      "blend_soft_ce": 1.0947112169565052,
      "context_brier": 0.2917710221033842,
      "context_minus_gru": -0.13644260605174907,
      "context_nll": 2.4586364135801504,
      "context_soft_ce": 1.1449952311117133,
      "dev_session": 4,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3039004806425334,
      "gru_nll": 2.5950790196319,
      "gru_soft_ce": 1.1998750639346478,
      "held_out_session": 2,
      "n": 909,
      "same_direction": true
    },
    {
      "anchor_brier": 0.2981078495152031,
      "anchor_nll": 2.4671556459814434,
      "anchor_soft_ce": 1.1562258827021232,
      "blend_brier": 0.274646224475037,
      "blend_minus_gru": -0.2922520255841527,
      "blend_nll": 2.2532258212787575,
      "blend_soft_ce": 1.0759515077819364,
      "context_brier": 0.3122141011152584,
      "context_minus_gru": -0.09427262138222334,
      "context_nll": 2.451205225480687,
      "context_soft_ce": 1.1567195093772384,
      "dev_session": 4,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3370918040073712,
      "gru_nll": 2.54547784686291,
      "gru_soft_ce": 1.2028450279903,
      "held_out_session": 3,
      "n": 1003,
      "same_direction": true
    },
    {
      "anchor_brier": 0.31612654323557865,
      "anchor_nll": 2.665623226620053,
      "anchor_soft_ce": 1.2520311976380456,
      "blend_brier": 0.2790289445989786,
      "blend_minus_gru": -0.24437992902706954,
      "blend_nll": 2.3674605465371874,
      "blend_soft_ce": 1.1277400270558215,
      "context_brier": 0.3008601309089419,
      "context_minus_gru": -0.13127569317159687,
      "context_nll": 2.4805647823926598,
      "context_soft_ce": 1.1688290616932941,
      "dev_session": 3,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.32213766563002216,
      "gru_nll": 2.6118404755642572,
      "gru_soft_ce": 1.2219785679020543,
      "held_out_session": 4,
      "n": 1072,
      "same_direction": true
    },
    {
      "anchor_brier": 0.30975738113990214,
      "anchor_nll": 2.593642539067528,
      "anchor_soft_ce": 1.2092580394406014,
      "blend_brier": 0.26388865703897246,
      "blend_minus_gru": -0.20464488038731693,
      "blend_nll": 2.300913298090314,
      "blend_soft_ce": 1.088286754053446,
      "context_brier": 0.28394924771139457,
      "context_minus_gru": -0.11094996162236696,
      "context_nll": 2.3946082168552643,
      "context_soft_ce": 1.1260946080375438,
      "dev_session": 3,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.5
      },
      "gru_brier": 0.2971972609230441,
      "gru_nll": 2.505558178477631,
      "gru_soft_ce": 1.1725835271869418,
      "held_out_session": 5,
      "n": 1091,
      "same_direction": true
    }
  ],
  "fusion_mode": "mixture",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "overall_row_brier": {
    "anchor": 0.3086955183171531,
    "blend": 0.2736575916179603,
    "context": 0.3009574902697666,
    "gru": 0.32147297442445016
  },
  "overall_row_nll": {
    "anchor": 2.57381585585402,
    "blend": 2.3103801343761243,
    "context": 2.4462234121102275,
    "gru": 2.5767559332565266
  },
  "overall_row_soft_ce": {
    "anchor": 1.2050808113678528,
    "blend": 1.0961038076237386,
    "context": 1.151457003141859,
    "gru": 1.2073115350439392
  },
  "panel_full_state": true,
  "panel_linear": false,
  "panel_shuffle_seed": null,
  "panel_state_anchor": true,
  "predicted_current_state": false,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
  "relation_anchor": true,
  "relation_shuffle_seed": null,
  "runtime_seconds": 126.72748804092407,
  "shuffle_seed": null,
  "shuffled_current_control": false,
  "soft_state_anchor": false,
  "source_sha256": {
    "crossmodal": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "loso": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "script": "e918fb18e2842e76247fdac3a16d1c45071d8a0d4a09689ecffd89775f88174c"
  },
  "status": "GO_CANDIDATE",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text",
        "visual"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {
          "visual": 0
        },
        "train": {
          "visual": 0
        },
        "validation": {
          "visual": 0
        }
      },
      "modalities": {
        "text": 1024,
        "visual": 768
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    },
    "rows_total": 4883
  }
}


==> anc/output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "adaptive_kappa": false,
  "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
  "as_of": "2026-08-03",
  "blend_minus_gru_count_nll_by_session": {
    "ci95": [
      -0.12375108572324844,
      -0.058271952242674376
    ],
    "mean": -0.08320848023518515,
    "same_direction_sessions": 5,
    "sessions": 5,
    "values": [
      -0.16263503001645618,
      -0.07394349681720365,
      -0.06756798747116001,
      -0.05498904512143584,
      -0.05690684174967009
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_uses_last_context_only": true,
    "current_state_is_previous_observed_label": false,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
  "context_minus_gru_count_nll_by_session": {
    "mean": -0.08320848023518515,
    "values": [
      -0.16263503001645618,
      -0.07394349681720365,
      -0.06756798747116001,
      -0.05498904512143584,
      -0.05690684174967009
    ]
  },
  "dataset": "IEMOCAP",
  "dev_offset": 0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor_brier": 0.5381839922944438,
      "anchor_nll": 3.7412113269871945,
      "anchor_soft_ce": 1.802659516852381,
      "blend_brier": 0.34112089912227433,
      "blend_minus_gru": -0.16263503001645618,
      "blend_nll": 2.5370659202456656,
      "blend_soft_ce": 1.207787094505984,
      "context_brier": 0.34112089912227433,
      "context_minus_gru": -0.16263503001645618,
      "context_nll": 2.5370659202456656,
      "context_soft_ce": 1.2077870956274739,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 0.5,
        "smooth": 0.05,
        "weight": 1.0
      },
      "gru_brier": 0.36028097294166306,
      "gru_nll": 2.6997009502621223,
      "gru_soft_ce": 1.2704687348686823,
      "held_out_session": 1,
      "n": 808,
      "same_direction": true
    },
    {
      "anchor_brier": 0.5094168475551065,
      "anchor_nll": 3.7676826285713743,
      "anchor_soft_ce": 1.7694473523260568,
      "blend_brier": 0.2966873920929089,
      "blend_minus_gru": -0.07394349681720365,
      "blend_nll": 2.506478634372801,
      "blend_soft_ce": 1.171642931511676,
      "context_brier": 0.2966873920929089,
      "context_minus_gru": -0.07394349681720365,
      "context_nll": 2.506478634372801,
      "context_soft_ce": 1.1716429329220086,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 0.5,
        "smooth": 0.05,
        "weight": 1.0
      },
      "gru_brier": 0.3001352338332156,
      "gru_nll": 2.580422131190005,
      "gru_soft_ce": 1.200128632442917,
      "held_out_session": 2,
      "n": 909,
      "same_direction": true
    },
    {
      "anchor_brier": 0.5360179462006562,
      "anchor_nll": 3.7532845913918544,
      "anchor_soft_ce": 1.8203032720143606,
      "blend_brier": 0.33492655862347126,
      "blend_minus_gru": -0.06756798747116001,
      "blend_nll": 2.555276539220571,
      "blend_soft_ce": 1.2079574491939795,
      "context_brier": 0.33492655862347126,
      "context_minus_gru": -0.06756798747116001,
      "context_nll": 2.555276539220571,
      "context_soft_ce": 1.207957448065776,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 0.5,
        "smooth": 0.05,
        "weight": 1.0
      },
      "gru_brier": 0.34380676096921925,
      "gru_nll": 2.622844526691731,
      "gru_soft_ce": 1.2367086496294515,
      "held_out_session": 3,
      "n": 1003,
      "same_direction": true
    },
    {
      "anchor_brier": 0.49507850982604207,
      "anchor_nll": 3.80063465797341,
      "anchor_soft_ce": 1.774329558855085,
      "blend_brier": 0.30384946692748044,
      "blend_minus_gru": -0.05498904512143584,
      "blend_nll": 2.519292981113394,
      "blend_soft_ce": 1.1846031420768737,
      "context_brier": 0.30384946692748044,
      "context_minus_gru": -0.05498904512143584,
      "context_nll": 2.519292981113394,
      "context_soft_ce": 1.1846031428995862,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 0.5,
        "smooth": 0.05,
        "weight": 1.0
      },
      "gru_brier": 0.31040310848090186,
      "gru_nll": 2.5742820262348296,
      "gru_soft_ce": 1.206847911126059,
      "held_out_session": 4,
      "n": 1072,
      "same_direction": true
    },
    {
      "anchor_brier": 0.5071317445993783,
      "anchor_nll": 3.7945778150377487,
      "anchor_soft_ce": 1.778670792953631,
      "blend_brier": 0.2895955412008939,
      "blend_minus_gru": -0.05690684174967009,
      "blend_nll": 2.4595775762455023,
      "blend_soft_ce": 1.1548450051010595,
      "context_brier": 0.2895955412008939,
      "context_minus_gru": -0.05690684174967009,
      "context_nll": 2.4595775762455023,
      "context_soft_ce": 1.1548450049223462,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 0.5,
        "smooth": 0.05,
        "weight": 1.0
      },
      "gru_brier": 0.30520569475778064,
      "gru_nll": 2.5164844179951724,
      "gru_soft_ce": 1.1807202431556831,
      "held_out_session": 5,
      "n": 1091,
      "same_direction": true
    }
  ],
  "fusion_mode": "mixture",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "overall_row_brier": {
    "anchor": 0.5159826901765716,
    "blend": 0.31188229125517664,
    "context": 0.31188229125517664,
    "gru": 0.3224451526143045
  },
  "overall_row_nll": {
    "anchor": 3.7735882564605245,
    "blend": 2.5138975880563197,
    "context": 2.5138975880563197,
    "gru": 2.5932398069817295
  },
  "overall_row_soft_ce": {
    "anchor": 1.7885217769642794,
    "blend": 1.1841751356785122,
    "context": 1.1841751360355752,
    "gru": 1.2164204763982864
  },
  "panel_full_state": true,
  "panel_linear": false,
  "panel_shuffle_seed": 1,
  "panel_state_anchor": true,
  "predicted_current_state": false,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
  "relation_anchor": true,
  "relation_shuffle_seed": null,
  "runtime_seconds": 129.22130680084229,
  "shuffle_seed": null,
  "shuffled_current_control": false,
  "soft_state_anchor": false,
  "source_sha256": {
    "crossmodal": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "loso": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "script": "46caa97e58e4e20ef7f133905ff1c462d1aa1e5a1110b6446e12c5d0c20ad294"
  },
  "status": "GO_CANDIDATE",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text",
        "visual"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {
          "visual": 0
        },
        "train": {
          "visual": 0
        },
        "validation": {
          "visual": 0
        }
      },
      "modalities": {
        "text": 1024,
        "visual": 768
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    },
    "rows_total": 4883
  }
}


==> anc/output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "adaptive_kappa": false,
  "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
  "as_of": "2026-08-03",
  "blend_minus_gru_count_nll_by_session": {
    "ci95": [
      -0.23422582806269676,
      -0.14528750798145734
    ],
    "mean": -0.18595706030201797,
    "same_direction_sessions": 5,
    "sessions": 5,
    "values": [
      -0.27902874511574455,
      -0.16636113949340725,
      -0.20435721669399826,
      -0.12546166272982112,
      -0.15457653747711864
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_uses_last_context_only": true,
    "current_state_is_previous_observed_label": false,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
  "context_minus_gru_count_nll_by_session": {
    "mean": -0.10343665837752514,
    "values": [
      -0.14281157006090564,
      -0.12765659884799496,
      -0.07910251113656278,
      -0.06808623090535433,
      -0.09952638093680807
    ]
  },
  "dataset": "IEMOCAP",
  "dev_offset": 0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor_brier": 0.3501513078744114,
      "anchor_nll": 2.633216555882831,
      "anchor_soft_ce": 1.2343148942407967,
      "blend_brier": 0.3208740802657512,
      "blend_minus_gru": -0.27902874511574455,
      "blend_nll": 2.407338448096728,
      "blend_soft_ce": 1.1445588404271778,
      "context_brier": 0.34211090853188614,
      "context_minus_gru": -0.14281157006090564,
      "context_nll": 2.5435556231515672,
      "context_soft_ce": 1.207959021100461,
      "dev_session": 2,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 5.0,
        "smooth": 0.05,
        "weight": 0.75
      },
      "gru_brier": 0.3580655964386842,
      "gru_nll": 2.686367193212473,
      "gru_soft_ce": 1.2643600441146605,
      "held_out_session": 1,
      "n": 808,
      "same_direction": true
    },
    {
      "anchor_brier": 0.33105867842674563,
      "anchor_nll": 2.7275655676643384,
      "anchor_soft_ce": 1.2884692420493598,
      "blend_brier": 0.2819308346807493,
      "blend_minus_gru": -0.16636113949340725,
      "blend_nll": 2.4060642097191973,
      "blend_soft_ce": 1.1339090882265181,
      "context_brier": 0.28731053108690136,
      "context_minus_gru": -0.12765659884799496,
      "context_nll": 2.44476875036461,
      "context_soft_ce": 1.143603392909812,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 2.0,
        "smooth": 0.05,
        "weight": 0.55
      },
      "gru_brier": 0.298515981488465,
      "gru_nll": 2.572425349212604,
      "gru_soft_ce": 1.1961667521514863,
      "held_out_session": 2,
      "n": 909,
      "same_direction": true
    },
    {
      "anchor_brier": 0.32975471593124706,
      "anchor_nll": 2.5554742395070615,
      "anchor_soft_ce": 1.2147070081028934,
      "blend_brier": 0.30560486741768994,
      "blend_minus_gru": -0.20435721669399826,
      "blend_nll": 2.3829382776351404,
      "blend_soft_ce": 1.1321300744653593,
      "context_brier": 0.32772477307615433,
      "context_minus_gru": -0.07910251113656278,
      "context_nll": 2.5081929831925756,
      "context_soft_ce": 1.1849096521769857,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 2.0,
        "smooth": 0.05,
        "weight": 0.55
      },
      "gru_brier": 0.337143087881834,
      "gru_nll": 2.587295494329138,
      "gru_soft_ce": 1.2202275276837773,
      "held_out_session": 3,
      "n": 1003,
      "same_direction": true
    },
    {
      "anchor_brier": 0.33494166588576246,
      "anchor_nll": 2.7433469503721817,
      "anchor_soft_ce": 1.2983532447633563,
      "blend_brier": 0.2922853379400272,
      "blend_minus_gru": -0.12546166272982112,
      "blend_nll": 2.4346665139495367,
      "blend_soft_ce": 1.1554731346917266,
      "context_brier": 0.2998821600036151,
      "context_minus_gru": -0.06808623090535433,
      "context_nll": 2.4920419457740035,
      "context_soft_ce": 1.172282819636166,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 2.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3085480781703722,
      "gru_nll": 2.5601281766793575,
      "gru_soft_ce": 1.1997859158659752,
      "held_out_session": 4,
      "n": 1072,
      "same_direction": true
    },
    {
      "anchor_brier": 0.31310453183488834,
      "anchor_nll": 2.601374282187503,
      "anchor_soft_ce": 1.222418937068953,
      "blend_brier": 0.27132845063208083,
      "blend_minus_gru": -0.15457653747711864,
      "blend_nll": 2.342811698800005,
      "blend_soft_ce": 1.1009315857322073,
      "context_brier": 0.28145430603346816,
      "context_minus_gru": -0.09952638093680807,
      "context_nll": 2.3978618553403153,
      "context_soft_ce": 1.1286128399443487,
      "dev_session": 1,
      "gate": {
        "entropy_scale": 0.0,
        "kappa": 2.0,
        "smooth": 0.05,
        "weight": 0.6000000000000001
      },
      "gru_brier": 0.3016569251097928,
      "gru_nll": 2.4973882362771236,
      "gru_soft_ce": 1.1712136165086116,
      "held_out_session": 5,
      "n": 1091,
      "same_direction": true
    }
  ],
  "fusion_mode": "mixture",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "overall_row_brier": {
    "anchor": 0.33079112955004664,
    "blend": 0.2931419802397666,
    "context": 0.3061313040453675,
    "gru": 0.3192082308692144
  },
  "overall_row_nll": {
    "anchor": 2.6518746698855904,
    "blend": 2.3936717164672663,
    "context": 2.474040866224875,
    "gru": 2.574868868838967
  },
  "overall_row_soft_ce": {
    "anchor": 1.2517693719895924,
    "blend": 1.132671908534751,
    "context": 1.165683912628909,
    "gru": 1.2076123819447873
  },
  "panel_full_state": true,
  "panel_linear": false,
  "panel_shuffle_seed": null,
  "panel_state_anchor": true,
  "predicted_current_state": false,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
  "relation_anchor": true,
  "relation_shuffle_seed": 1,
  "runtime_seconds": 146.48335790634155,
  "shuffle_seed": null,
  "shuffled_current_control": false,
  "soft_state_anchor": false,
  "source_sha256": {
    "crossmodal": "34d8aea4b60d9296d2169a6d3976dc2447d2c7c5bd66c70605675db54b837a4b",
    "loso": "f3148d0507a886ee6903ed1d19822c279595b4c3bed2e4b56f8de41bd1d7c9c9",
    "script": "46caa97e58e4e20ef7f133905ff1c462d1aa1e5a1110b6446e12c5d0c20ad294"
  },
  "status": "GO_CANDIDATE",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text",
        "visual"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {
          "visual": 0
        },
        "train": {
          "visual": 0
        },
        "validation": {
          "visual": 0
        }
      },
      "modalities": {
        "text": 1024,
        "visual": 768
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    },
    "rows_total": 4883
  }
}


==> anc/output/iemocap_future_panel_flat_loso_panel_state_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "as_of": "2026-08-03",
  "causal_assertions": {
    "current_predictor_target_utterance_not_loaded": true,
    "current_predictor_train_only": false,
    "finite": true,
    "flat_count_simplex": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "past_context_only": true,
    "prefix_keys_disjoint": true,
    "previous_panel_is_previous_observed_panel": true,
    "speaker_relation_from_transcript_positions_only": true
  },
  "claim_status": "flat count-softmax object audit; no SOTA/novelty claim",
  "count_compositions": 56,
  "dataset": "IEMOCAP",
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "flat_minus_gru": {
    "ci95": [
      -0.1516495983827447,
      -0.08395024655751468
    ],
    "mean": -0.11823810479037702,
    "same_direction_sessions": 5
  },
  "folds": [
    {
      "current_test_accuracy": null,
      "dev_session": 2,
      "flat_brier": 0.36124789332100515,
      "flat_minus_gru": -0.09631278720934482,
      "flat_nll": 2.6250507315961293,
      "flat_parameters": 151752,
      "flat_soft_ce": 1.264459509475841,
      "gru_brier": 0.3616358613695413,
      "gru_nll": 2.721363518805474,
      "gru_parameters": 144342,
      "gru_soft_ce": 1.275185510466988,
      "held_out_session": 1,
      "n": 808,
      "no_current": false,
      "observed_feedback": true,
      "panel_state": true,
      "relation_input": true
    },
    {
      "current_test_accuracy": null,
      "dev_session": 1,
      "flat_brier": 0.3488128963205852,
      "flat_minus_gru": -0.060299282106269864,
      "flat_nll": 2.526093172509707,
      "flat_parameters": 151752,
      "flat_soft_ce": 1.3224063697155926,
      "gru_brier": 0.29884290180423884,
      "gru_nll": 2.586392454615977,
      "gru_parameters": 144342,
      "gru_soft_ce": 1.200150351669485,
      "held_out_session": 2,
      "n": 909,
      "no_current": false,
      "observed_feedback": true,
      "panel_state": true,
      "relation_input": true
    },
    {
      "current_test_accuracy": null,
      "dev_session": 1,
      "flat_brier": 0.3534343799702339,
      "flat_minus_gru": -0.14254059925941898,
      "flat_nll": 2.475190743611249,
      "flat_parameters": 151752,
      "flat_soft_ce": 1.253416544431247,
      "gru_brier": 0.33900809926058506,
      "gru_nll": 2.617731342870668,
      "gru_parameters": 144342,
      "gru_soft_ce": 1.223043480409503,
      "held_out_session": 3,
      "n": 1003,
      "no_current": false,
      "observed_feedback": true,
      "panel_state": true,
      "relation_input": true
    },
    {
      "current_test_accuracy": null,
      "dev_session": 1,
      "flat_brier": 0.32757370690683296,
      "flat_minus_gru": -0.11786557421683085,
      "flat_nll": 2.43839222977371,
      "flat_parameters": 151752,
      "flat_soft_ce": 1.2575984649969623,
      "gru_brier": 0.3062895949550619,
      "gru_nll": 2.556257803990541,
      "gru_parameters": 144342,
      "gru_soft_ce": 1.1954159321939914,
      "held_out_session": 4,
      "n": 1072,
      "no_current": false,
      "observed_feedback": true,
      "panel_state": true,
      "relation_input": true
    },
    {
      "current_test_accuracy": null,
      "dev_session": 1,
      "flat_brier": 0.3218919826039446,
      "flat_minus_gru": -0.1741722811600206,
      "flat_nll": 2.3921927354552706,
      "flat_parameters": 151752,
      "flat_soft_ce": 1.2392220932952598,
      "gru_brier": 0.31797195351612817,
      "gru_nll": 2.5663650166152907,
      "gru_parameters": 144342,
      "gru_soft_ce": 1.195754643931434,
      "held_out_session": 5,
      "n": 1091,
      "no_current": false,
      "observed_feedback": true,
      "panel_state": true,
      "relation_input": true
    }
  ],
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "no_current": false,
  "observed_feedback": true,
  "panel_state": true,
  "relation_input": true,
  "runtime_seconds": 100.42498517036438,
  "source_sha256": {
    "anchor": "e918fb18e2842e76247fdac3a16d1c45071d8a0d4a09689ecffd89775f88174c",
    "script": "d3882869812c9afd7727da86824db55a8dd9a3268453b269c0864be3b6ced84f"
  },
  "status": "PASS_OBJECT_AUDIT",
  "support": {
    "counts": {
      "dropped_multi_or_non_single_annotations": 518,
      "missing_count_targets": 0,
      "previous_panel_coverage": 0.8752464599390571,
      "previous_panel_rows": 4883,
      "strict_count_utterances": 7741
    },
    "feature": {
      "active_modalities": [
        "text",
        "visual"
      ],
      "dialogues": {
        "test": 31,
        "train": 108,
        "validation": 12
      },
      "missing_context_features": {
        "test": {
          "visual": 0
        },
        "train": {
          "visual": 0
        },
        "validation": {
          "visual": 0
        }
      },
      "modalities": {
        "text": 1024,
        "visual": 768
      },
      "prefix_keys_disjoint": true,
      "skipped": {
        "target_without_soft_distribution": 430
      },
      "soft_argmax_matches_majority_fraction": 0.9996719698212235,
      "soft_target": {
        "annotator_count_distribution": {
          "annotators_3": 8585,
          "other_or_missing_standard_annotation": 1454
        },
        "categorical_files": 453,
        "mean_target_entropy_nats": 0.5736902275193179,
        "median_target_entropy_nats": 0.6365141682948128,
        "target_utterances": 8585
      }
    }
  }
}


==> anc/output/m3ed_ccpr_neural.json <==
{
  "as_of": "2026-08-04",
  "dataset": "M3ED",
  "protocol": "5-fold series LOSO, masked-rater augmented GRU head + CCPR mixture",
  "n_rows": 9171,
  "active_modalities": [
    "text",
    "visual"
  ],
  "nll_by_k": {
    "0": {
      "head": [
        2.8365854026558837,
        2.707917668257266,
        2.694694533690428,
        2.7006333295841696,
        2.5817668635190296
      ],
      "ccprJ": [
        2.838559205639059,
        2.6439278118790264,
        2.7082998944205112,
        2.7265967197409084,
        2.578235566589187
      ],
      "ccprJ_head": [
        2.7267169673091316,
        2.5730501328144655,
        2.6003897516434513,
        2.616462087681931,
        2.4658707260656345
      ],
      "lookup_head": [
        2.7769990853401,
        2.651476561250395,
        2.650089375121213,
        2.681862099587138,
        2.535155117440659
      ],
      "flat_head": [
        2.78747033959911,
        2.660289930520481,
        2.661240916671835,
        2.692102734587116,
        2.5411032945015677
      ],
      "lookup": [
        2.9820634058566955,
        2.806620484393486,
        2.812818350057335,
        2.882933549749575,
        2.745994581690203
      ],
      "flat": [
        3.005264474579396,
        2.8212818448644703,
        2.8348821424887034,
        2.9052035195532597,
        2.75839705204883
      ]
    },
    "1": {
      "head": [
        2.6866037513408267,
        2.5932403046469172,
        2.5908010120103726,
        2.5889634829445427,
        2.4197064561706823
      ],
      "ccprJ": [
        2.113658181292126,
        2.0319870791465227,
        2.0786040983428946,
        2.0973509676138926,
        1.9614050297915002
      ],
      "ccprJ_head": [
        2.1073998291665204,
        2.0288079900342173,
        2.0749066761553587,
        2.0807948079062526,
        1.9543888769482656
      ],
      "lookup_head": [
        2.077700275801407,
        2.0231358637525148,
        2.049780019400498,
        2.0728343362847754,
        1.9471091201495039
      ],
      "flat_head": [
        2.665694861747389,
        2.569505111029791,
        2.576990448129044,
        2.58791280957832,
        2.4041576515968375
      ],
      "lookup": [
        2.0817739055293947,
        2.025572682093111,
        2.0546241102257463,
        2.0869089137116035,
        1.9546210906430752
      ],
      "flat": [
        3.005264474579396,
        2.8212818448644703,
        2.8348821424887034,
        2.9052035195532597,
        2.75839705204883
      ]
    },
    "2": {
      "head": [
        2.5540702252587244,
        2.4972885954837447,
        2.4973139399832243,
        2.488725949862493,
        2.290587006910218
      ],
      "ccprJ": [
        1.797840892910353,
        1.835620381634912,
        1.78996298627899,
        1.8412593045055954,
        1.735392495812149
      ],
      "ccprJ_head": [
        1.790735780058405,
        1.8291289617322604,
        1.7837412583587615,
        1.8264575058445598,
        1.7263973963403085
      ],
      "lookup_head": [
        1.7751259002625257,
        1.8221808087939853,
        1.778245392169627,
        1.8191005665476214,
        1.720069376191375
      ],
      "flat_head": [
        2.5460728811646027,
        2.484002149323117,
        2.4920467706061435,
        2.4898337943994515,
        2.2820870756913565
      ],
      "lookup": [
        1.7807654158051924,
        1.8275276534527087,
        1.7925790377383293,
        1.8398586612646852,
        1.7305957808273242
      ],
      "flat": [
        3.005264474579396,
        2.8212818448644703,
        2.8348821424887034,
        2.9052035195532597,
        2.75839705204883
      ]
    },
    "3": {
      "head": [
        2.4384104203907535,
        2.408098487197339,
        2.4133740745838352,
        2.396929780645234,
        2.1893144284061683
      ],
      "ccprJ": [
        1.6078428059257066,
        1.7627172069508692,
        1.6782605578541316,
        1.7036497715933436,
        1.5930187974862053
      ],
      "ccprJ_head": [
        1.5837684473222648,
        1.721967269617431,
        1.631267806222085,
        1.6503398850424973,
        1.5636725489347596
      ],
      "lookup_head": [
        1.5660028883025356,
        1.7024871441724783,
        1.6112507593874514,
        1.6373756586950596,
        1.5569593637084478
      ],
      "flat_head": [
        2.4346065896329296,
        2.4008231299636646,
        2.410744456285231,
        2.396929780645234,
        2.182960318431124
      ],
      "lookup": [
        1.5703001424794072,
        1.7123361102840644,
        1.626610355674091,
        1.655226894847193,
        1.5693785492087255
      ],
      "flat": [
        3.005264474579396,
        2.8212818448644703,
        2.8348821424887034,
        2.9052035195532597,
        2.75839705204883
      ]
    }
  },
  "ccprJ_vs_lookup_mixture": {
    "0": {
      "mean": -0.06261851464497825,
      "ci95": [
        -0.07216433030542291,
        -0.05307269898453315
      ],
      "same_direction": 5
    },
    "1": {
      "mean": 0.015147712964383109,
      "ci95": [
        0.006772847556481665,
        0.024301014729792847
      ],
      "same_direction": 0
    },
    "2": {
      "mean": 0.008347771673832138,
      "ci95": [
        0.0060767808887904895,
        0.012102919766701525
      ],
      "same_direction": 0
    },
    "3": {
      "mean": 0.015388028574612989,
      "ci95": [
        0.010516781494265048,
        0.01935198071578026
      ],
      "same_direction": 0
    }
  },
  "environment": {
    "python": "3.9.6",
    "torch": "2.8.0",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "70441f075ca3f350b3929a2e315a7e62ba8526f8842a8f1c94ffa475c3b2e71d",
    "common": "5170a1b06631ce98f0c5c15c01e7f16871363b6976004fdd47cf4cbc0d26b1c4"
  },
  "git_commit": "f5a3990da2e2cf5d088aadde1582a6b90bb8ed54",
  "runtime_seconds": 144.97547721862793
}


==> anc/output/m3ed_ccpr_neural_official.json <==
{
  "as_of": "2026-08-04",
  "dataset": "M3ED",
  "protocol": "official held-out (38 train / 7 val / 11 test series), masked-rater augmented GRU head + CCPR mixture",
  "n_rows": 11178,
  "active_modalities": [
    "text",
    "visual"
  ],
  "nll_by_k": {
    "0": {
      "head": [
        2.5579803607671363
      ],
      "ccprJ": [
        2.5266125236791654
      ],
      "ccprJ_head": [
        2.4423501564021177
      ],
      "lookup_head": [
        2.5174225574868445
      ],
      "flat_head": [
        2.526019956844694
      ],
      "lookup": [
        2.69253479401992
      ],
      "flat": [
        2.709627116865634
      ],
      "inconsistent": [
        2.474048451564388
      ],
      "ccprL": [
        2.353650470387839
      ],
      "ccprL_head": [
        2.3477033260701474
      ],
      "ccprL_head_lambda": [
        0.1
      ],
      "ccprL_sameT": [
        2.344544013839004
      ],
      "ccprL_lambda": [
        1.0
      ],
      "ccprL_noctx": [
        2.4740484515643884
      ],
      "ccprL_noctx_head": [
        2.4212233218008254
      ],
      "ccprL_noctx_head_lambda": [
        0.5
      ],
      "ccprL_noctx_lambda": [
        0.0
      ],
      "ce_head": [
        2.4629559379502415
      ],
      "ce_ccprJ": [
        2.4007463708291854
      ],
      "ce_kappa": [
        1.0
      ],
      "ce_head_multinomial": [
        3.5534941789082826
      ],
      "dmcal_head": [
        2.4670911270728415
      ],
      "dmcal_ccprJ": [
        2.411378534745085
      ],
      "dmcal_scale": [
        0.5
      ]
    },
    "1": {
      "head": [
        2.405376704261438
      ],
      "ccprJ": [
        1.972097570385832
      ],
      "ccprJ_head": [
        1.962703747258122
      ],
      "lookup_head": [
        1.9584988596406445
      ],
      "flat_head": [
        2.3973958380088933
      ],
      "lookup": [
        1.9665089271241938
      ],
      "flat": [
        2.709627116865634
      ],
      "inconsistent": [
        1.94866397513989
      ],
      "ccprL": [
        1.9302473860427143
      ],
      "ccprL_head": [
        1.9267075380081669
      ],
      "ccprL_head_lambda": [
        0.05
      ],
      "ccprL_sameT": [
        1.9600961591192823
      ],
      "ccprL_lambda": [
        0.75
      ],
      "ccprL_noctx": [
        1.9485792307608938
      ],
      "ccprL_noctx_head": [
        1.9430374530800556
      ],
      "ccprL_noctx_head_lambda": [
        0.05
      ],
      "ccprL_noctx_lambda": [
        0.5
      ],
      "ce_head": [
        2.3644345858047933
      ],
      "ce_ccprJ": [
        1.9615562369618555
      ],
      "ce_kappa": [
        1.0
      ],
      "ce_head_multinomial": [
        3.3521670647851844
      ],
      "dmcal_head": [
        2.328630977612215
      ],
      "dmcal_ccprJ": [
        1.9622228049875243
      ],
      "dmcal_scale": [
        0.5
      ]
    },
    "2": {
      "head": [
        2.2734858243660914
      ],
      "ccprJ": [
        1.7191508100239337
      ],
      "ccprJ_head": [
        1.713589979838261
      ],
      "lookup_head": [
        1.703468453416263
      ],
      "flat_head": [
        2.2714936594752246
      ],
      "lookup": [
        1.7120952815860981
      ],
      "flat": [
        2.709627116865634
      ],
      "inconsistent": [
        1.711818930751116
      ],
      "ccprL": [
        1.7060345309683491
      ],
      "ccprL_head": [
        1.6997839065009892
      ],
      "ccprL_head_lambda": [
        0.05
      ],
      "ccprL_sameT": [
        1.7344653078249652
      ],
      "ccprL_lambda": [
        0.25
      ],
      "ccprL_noctx": [
        1.70784598273491
      ],
      "ccprL_noctx_head": [
        1.7011601051384964
      ],
      "ccprL_noctx_head_lambda": [
        0.05
      ],
      "ccprL_noctx_lambda": [
        1.0
      ],
      "ce_head": [
        2.2692735642587842
      ],
      "ce_ccprJ": [
        1.711932681278455
      ],
      "ce_kappa": [
        1.0
      ],
      "ce_head_multinomial": [
        3.16135004004577
      ],
      "dmcal_head": [
        2.209061784265228
      ],
      "dmcal_ccprJ": [
        1.711901917247465
      ],
      "dmcal_scale": [
        0.5
      ]
    },
    "3": {
      "head": [
        2.1736631234043626
      ],
      "ccprJ": [
        1.6208701316143257
      ],
      "ccprJ_head": [
        1.5905636059643162
      ],
      "lookup_head": [
        1.5860780520176623
      ],
      "flat_head": [
        2.172767169241173
      ],
      "lookup": [
        1.6020970586446395
      ],
      "flat": [
        2.709627116865634
      ],
      "inconsistent": [
        1.6096245991848535
      ],
      "ccprL": [
        1.6096245991848535
      ],
      "ccprL_head": [
        1.5875785575514796
      ],
      "ccprL_head_lambda": [
        0.05
      ],
      "ccprL_sameT": [
        1.6096245991848535
      ],
      "ccprL_lambda": [
        0.0
      ],
      "ccprL_noctx": [
        1.6096245991848535
      ],
      "ccprL_noctx_head": [
        1.5875785575514796
      ],
      "ccprL_noctx_head_lambda": [
        0.05
      ],
      "ccprL_noctx_lambda": [
        0.0
      ],
      "ce_head": [
        2.1913377854312253
      ],
      "ce_ccprJ": [
        1.5871996884544897
      ],
      "ce_kappa": [
        1.0
      ],
      "ce_head_multinomial": [
        3.006467435192311
      ],
      "dmcal_head": [
        2.118199086920291
      ],
      "dmcal_ccprJ": [
        1.5868891080192806
      ],
      "dmcal_scale": [
        0.5
      ]
    }
  },
  "ccprJ_vs_lookup_mixture": {
    "0": {
      "mean": -0.07507240108472679
    },
    "1": {
      "mean": 0.004204887617477393
    },
    "2": {
      "mean": 0.01012152642199804
    },
    "3": {
      "mean": 0.004485553946653953
    }
  },
  "row_nll_by_k": {
    "0": {},
    "1": {
      "entropy_k0": [],
      "feat0": []
    },
    "2": {
      "entropy_k0": [],
      "feat0": []
    },
    "3": {
      "entropy_k0": [],
      "feat0": []
    }
  },
  "completion_diag": {
    "0": {
      "empirical_dev_nll": 2.566800330145888,
      "learned_dev_nll": 2.273437261581421
    },
    "1": {
      "empirical_dev_nll": 1.391620245031403,
      "learned_dev_nll": 1.4502592086791992
    },
    "2": {
      "empirical_dev_nll": 0.6988432499063922,
      "learned_dev_nll": 0.8630023002624512
    },
    "3": {
      "empirical_dev_nll": -0.0,
      "learned_dev_nll": 0.0
    }
  },
  "environment": {
    "python": "3.9.6",
    "torch": "2.8.0",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "83b15ccefe2984ff9b2565bfb2611d1caef124175b74097b52a24c1b652a8a90",
    "common": "8732aacead8ca74abba65d6cdd4933edd345a4750b231335019eba12fcfb6a80"
  },
  "git_commit": "cddfa27f83fee362e0fd18f1dd42bdc2649488db",
  "runtime_seconds": 472.73321413993835
}


==> anc/output/m3ed_ccpr_official.json <==
{
  "as_of": "2026-08-04",
  "dataset": "M3ED",
  "protocol": "official held-out (38 train / 7 val / 11 test series), CCAR k=0..3",
  "n_rows": 11178,
  "k_classes": 7,
  "n_raters": 3,
  "nll_by_k": {
    "0": {
      "ccpr2": 2.536320071402402,
      "ccprJ": 2.5266125236791654,
      "ccprD": 2.5266125236791654,
      "lookup": 2.69253479401992,
      "flat": 2.709627116865634,
      "inconsistent": 2.474048451564388,
      "ccprJ_eq": 2.5154099856985694,
      "ccprS": 2.474048967315412
    },
    "1": {
      "ccpr2": 1.97918761940835,
      "ccprJ": 1.972097570385832,
      "ccprD": 1.972097570385832,
      "lookup": 1.9665089271241938,
      "flat": 2.709627116865634,
      "inconsistent": 1.94866397513989,
      "ccprJ_eq": 1.9640926693048053,
      "ccprS": 1.948665528519928
    },
    "2": {
      "ccpr2": 1.724559428808263,
      "ccprJ": 1.7191508100239337,
      "ccprD": 1.7191508100239337,
      "lookup": 1.7120952815860981,
      "flat": 2.709627116865634,
      "inconsistent": 1.711818930751116,
      "ccprJ_eq": 1.714739999122905,
      "ccprS": 1.7113400402571644
    },
    "3": {
      "ccpr2": 1.5996922898988692,
      "ccprJ": 1.600202099032404,
      "ccprD": 1.5996922898988692,
      "lookup": 1.5996922898988692,
      "flat": 2.709627116865634,
      "inconsistent": 1.5967691545084866,
      "ccprJ_eq": 1.5971097145269515,
      "ccprS": 1.5958912830893786
    }
  },
  "ece_by_k": {
    "0": {
      "ccpr2": 0.47862677231188,
      "ccprJ": 0.4783026233365377,
      "ccprD": 0.4783026233365377,
      "lookup": 0.46721485162469845,
      "inconsistent": 0.47658801496620334
    },
    "1": {
      "ccpr2": 0.4405819012222984,
      "ccprJ": 0.44271841311375054,
      "ccprD": 0.44271841311375054,
      "lookup": 0.4477580108849431,
      "inconsistent": 0.449053838342906
    },
    "2": {
      "ccpr2": 0.3596950467472173,
      "ccprJ": 0.3656448180057008,
      "ccprD": 0.3656448180057008,
      "lookup": 0.36227819410123546,
      "inconsistent": 0.36657574642762714
    },
    "3": {
      "ccpr2": 0.31083227047633866,
      "ccprJ": 0.31555015461299313,
      "ccprD": 0.31083227047633866,
      "lookup": 0.31083227047633866,
      "inconsistent": 0.31332343385106853
    }
  },
  "row_nll_by_k": {
    "0": {},
    "1": {},
    "2": {},
    "3": {}
  },
  "controls_k2": {
    "panel_shuffle": {
      "ccpr2": 2.5280649850346695,
      "ccprJ": 2.5307555462807496,
      "ccprD": 2.5307555462807496,
      "lookup": 2.537941255620674,
      "flat": 2.525999539625558,
      "inconsistent": 2.534932518180524,
      "ccprJ_eq": 2.530575703765844,
      "ccprS": 2.532192111730521
    },
    "relation_shuffle": {
      "ccpr2": 1.9046996771742433,
      "ccprJ": 1.9001737082502204,
      "ccprD": 1.9001737082502204,
      "lookup": 1.8994938681278966,
      "flat": 2.56661278624883,
      "inconsistent": 1.8927404402966275,
      "ccprJ_eq": 1.8972687926417764,
      "ccprS": 1.8927397009794669
    }
  },
  "environment": {
    "python": "3.9.6",
    "numpy": "2.0.2"
  },
  "source_sha256": {
    "script": "895c0d8cb2ea747b2049fedc63dbc91657851658745d9310df36ce593e66404e",
    "common": "e67beae3c151266b4c89b2fdfd83dd90092c9b3fb4da14476f73d5f7a3e43391"
  },
  "git_commit": "672ae7b7aff65f4d204963cc17dd350895c33f41",
  "runtime_seconds": 432.5387670993805
}


==> anc/output/m3ed_future_panel_anchor_cv_text.json <==
{
  "algorithm": "previous-panel-composition x speaker-relation-conditioned Dirichlet-multinomial response anchor fused with a causal recurrent text panel head (CC-DRO port)",
  "anchor_minus_flat_by_fold": {
    "folds": 5,
    "mean": -0.6011921937218222,
    "values": [
      -0.7291651078923306,
      -0.5145060565025087,
      -0.6376275200482866,
      -0.608361319771208,
      -0.5163009643947772
    ]
  },
  "as_of": "2026-08-04",
  "blend_minus_gru_count_nll_by_fold": {
    "ci95": [
      -0.6805084350927051,
      -0.5702809412326196
    ],
    "folds": 5,
    "mean": -0.6253946881626623,
    "same_direction_folds": 5,
    "values": [
      -0.7210732731686201,
      -0.5439747957697192,
      -0.653586700405251,
      -0.6532222283157832,
      -0.5551164431539386
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "cv_excludes_official_test_series": true,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "official_split_disjoint": true,
    "official_test_series_never_used_for_selection": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "series_blocked_folds": true,
    "speaker_relation_from_transcript_positions_only": true,
    "target_position_after_full_context": true
  },
  "claim_status": "series-blocked cross-corpus replication test; text-only modality; no SOTA/novelty claim",
  "context": 6,
  "dataset": "M3ED (ACL 2022, Chinese dyadic TV drama)",
  "dev_offset": 0,
  "dm_mass_check": 1.0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "folds": [
    {
      "anchor": {
        "brier": 0.18766159465230692,
        "nll": 1.563794205087661,
        "soft_ce": 0.7705288845652172
      },
      "anchor_minus_flat": -0.7291651078923306,
      "blend": {
        "brier": 0.1878544354121656,
        "nll": 1.5660655527565768,
        "soft_ce": 0.7711419515429864
      },
      "blend_minus_gru": -0.7210732731686201,
      "context": {
        "brier": 0.3453627851726377,
        "nll": 2.3153661315837955,
        "soft_ce": 1.1463773535044486
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.34763907015663104,
        "nll": 2.292959451675415,
        "soft_ce": 1.1391805500480552
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.3396331324936492,
        "nll": 2.2871388259251972,
        "soft_ce": 1.1174769517408414
      },
      "held_out_fold": 0,
      "n_dev": 1939,
      "n_test": 1872,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.23258609528746163,
        "nll": 1.7019746514537493,
        "soft_ce": 0.8407314364823958
      },
      "anchor_minus_flat": -0.5145060565025087,
      "blend": {
        "brier": 0.23258609528746163,
        "nll": 1.7019746514537493,
        "soft_ce": 0.8407314364823958
      },
      "blend_minus_gru": -0.5439747957697192,
      "context": {
        "brier": 0.3545461379232593,
        "nll": 2.2810910964462057,
        "soft_ce": 1.1567852842514716
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3478467401721253,
        "nll": 2.2164804935455322,
        "soft_ce": 1.1088516024935706
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.0
      },
      "gru": {
        "brier": 0.350541085543453,
        "nll": 2.2459494472234685,
        "soft_ce": 1.1196968327898411
      },
      "held_out_fold": 1,
      "n_dev": 1872,
      "n_test": 1939,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.2051199750563333,
        "nll": 1.6152443696719152,
        "soft_ce": 0.8031956452476114
      },
      "anchor_minus_flat": -0.6376275200482866,
      "blend": {
        "brier": 0.2051199750563333,
        "nll": 1.6152443696719152,
        "soft_ce": 0.8031956452476114
      },
      "blend_minus_gru": -0.653586700405251,
      "context": {
        "brier": 0.3481526435070051,
        "nll": 2.2989616633909953,
        "soft_ce": 1.1478822562449476
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.34145563148738856,
        "nll": 2.2528719902038574,
        "soft_ce": 1.1244175610592473
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.0
      },
      "gru": {
        "brier": 0.33657949892120465,
        "nll": 2.2688310700771663,
        "soft_ce": 1.1144584492126657
      },
      "held_out_fold": 2,
      "n_dev": 1872,
      "n_test": 1878,
      "n_train": 5421
    },
    {
      "anchor": {
        "brier": 0.2151534075987318,
        "nll": 1.6418182321569237,
        "soft_ce": 0.8197287056840455
      },
      "anchor_minus_flat": -0.608361319771208,
      "blend": {
        "brier": 0.21536767318831282,
        "nll": 1.6347490226174597,
        "soft_ce": 0.8177677204493033
      },
      "blend_minus_gru": -0.6532222283157832,
      "context": {
        "brier": 0.36674476962359537,
        "nll": 2.293346574829162,
        "soft_ce": 1.1622229691738943
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.36525316422378723,
        "nll": 2.2501792907714844,
        "soft_ce": 1.1591333026899848
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.35928246173910355,
        "nll": 2.2879712509332433,
        "soft_ce": 1.1445681542133597
      },
      "held_out_fold": 3,
      "n_dev": 1872,
      "n_test": 2025,
      "n_train": 5274
    },
    {
      "anchor": {
        "brier": 0.22327615570001225,
        "nll": 1.5666767204220655,
        "soft_ce": 0.7865510314374689
      },
      "anchor_minus_flat": -0.5163009643947772,
      "blend": {
        "brier": 0.223153769659086,
        "nll": 1.5597437675756243,
        "soft_ce": 0.7859952921983372
      },
      "blend_minus_gru": -0.5551164431539386,
      "context": {
        "brier": 0.33778650280652345,
        "nll": 2.1006119210069913,
        "soft_ce": 1.0737189930558777
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3431655472698404,
        "nll": 2.082977533340454,
        "soft_ce": 1.062906295746991
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.3341288894534734,
        "nll": 2.114860210729563,
        "soft_ce": 1.0592215473330477
      },
      "held_out_fold": 4,
      "n_dev": 1872,
      "n_test": 1457,
      "n_train": 5842
    }
  ],
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "n_compositions": 84,
  "n_folds": 5,
  "n_rows": 11178,
  "n_rows_cv": 9171,
  "official_held_out_split": {
    "anchor_minus_flat": {
      "ci95": [
        -0.49551025882881955,
        -0.3722013310820049
      ],
      "clusters": 172,
      "mean": -0.43454534823781027
    },
    "anchor_nll": 1.596769154508487,
    "blend_minus_gru": {
      "ci95": [
        -0.5048527656958062,
        -0.4023358257302778
      ],
      "clusters": 172,
      "mean": -0.45426827387022173
    },
    "blend_nll": 1.596769154508487,
    "context_nll": 2.0620483344437726,
    "flat_nll": 2.0313143730163574,
    "gate": {
      "kappa": 2.0,
      "smooth": 0.5,
      "weight": 0.0
    },
    "gru_nll": 2.051037428378709,
    "n_dev": 1220,
    "n_dev_series": 7,
    "n_test": 2007,
    "n_test_series": 11,
    "n_train": 7951,
    "n_train_series": 38,
    "note": "single true external held-out split (11 TV series); dialogue-cluster bootstrap CI"
  },
  "overall_row_nll": {
    "anchor": 1.6212311012004685,
    "blend": 1.6190323770942132,
    "context": 2.2657801135229074,
    "flat": 2.225774878961168,
    "gru": 2.2474951172256006
  },
  "previous_panel_coverage": 0.45719661335841955,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event; text-only (frozen Chinese RoBERTa)",
  "relation_rate_same_speaker": 0.7169439971372339,
  "row_level_cluster_bootstrap_anchor_minus_flat": {
    "ci95": [
      -0.6753107176513462,
      -0.5366550039582404
    ],
    "clusters": 5,
    "mean": -0.6045437777606996
  },
  "row_level_cluster_bootstrap_blend_minus_gru": {
    "ci95": [
      -0.6800362198220365,
      -0.5714624448335189
    ],
    "clusters": 5,
    "mean": -0.6284627401313874
  },
  "runtime_seconds": 438.42798495292664,
  "shuffle_panel_seed": null,
  "shuffle_relation_seed": null,
  "source_sha256": {
    "m3ed_common": "152be09051d7292aed8c8b657bece1406434e2709240b71b358a5c5fad5c1f56",
    "script": "8d19345db94915978e9775b2e0295a20169db450c8b1825c7b45dd420f22679f"
  },
  "status": "GO_CANDIDATE",
  "text_feature_dim": 768
}


==> anc/output/m3ed_future_panel_anchor_cv_text_visual.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "algorithm": "previous-panel-composition x speaker-relation-conditioned Dirichlet-multinomial response anchor fused with a causal recurrent multimodal panel head (CC-DRO port)",
  "anchor_minus_flat_by_fold": {
    "folds": 5,
    "mean": -0.6563139519121839,
    "values": [
      -0.7704893838520276,
      -0.5704352762974952,
      -0.7059654428192966,
      -0.6637267494463456,
      -0.5709529071457545
    ]
  },
  "as_of": "2026-08-04",
  "blend_minus_gru_count_nll_by_fold": {
    "ci95": [
      -0.8058437038173885,
      -0.6726644019005528
    ],
    "folds": 5,
    "mean": -0.7389872862143299,
    "same_direction_folds": 5,
    "values": [
      -0.8674075395442444,
      -0.6502378301022731,
      -0.7707203062905619,
      -0.7502951609709225,
      -0.6562755941636474
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "cv_excludes_official_test_series": true,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "official_split_disjoint": true,
    "official_test_series_never_used_for_selection": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "series_blocked_folds": true,
    "speaker_relation_from_transcript_positions_only": true,
    "target_position_after_full_context": true
  },
  "claim_status": "series-blocked cross-corpus replication test; modalities=text_visual; no SOTA/novelty claim",
  "context": 6,
  "dataset": "M3ED (ACL 2022, Chinese dyadic TV drama)",
  "dev_offset": 0,
  "dm_mass_check": 1.0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "feature_dims": {
    "text": 768,
    "visual": 342
  },
  "folds": [
    {
      "anchor": {
        "brier": 0.18766159465230692,
        "nll": 1.563794205087661,
        "soft_ce": 0.7705288845652172
      },
      "anchor_minus_flat": -0.7704893838520276,
      "blend": {
        "brier": 0.1883564717731123,
        "nll": 1.5650112281689827,
        "soft_ce": 0.7727073003071252
      },
      "blend_minus_gru": -0.8674075395442444,
      "context": {
        "brier": 0.4030971000397843,
        "nll": 2.5246350357374534,
        "soft_ce": 1.2690772147460487
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.3631111048251003,
        "nll": 2.3342835903167725,
        "soft_ce": 1.169990175418876
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.3741423061623776,
        "nll": 2.4324187677132274,
        "soft_ce": 1.1999607932756513
      },
      "held_out_fold": 0,
      "n_dev": 1939,
      "n_test": 1872,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.23258609528746163,
        "nll": 1.7019746514537493,
        "soft_ce": 0.8407314364823958
      },
      "anchor_minus_flat": -0.5704352762974952,
      "blend": {
        "brier": 0.23224596909412468,
        "nll": 1.693686202509147,
        "soft_ce": 0.8394540282308448
      },
      "blend_minus_gru": -0.6502378301022731,
      "context": {
        "brier": 0.4143352579627335,
        "nll": 2.4122665759091646,
        "soft_ce": 1.2430463123048971
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.37144813719869896,
        "nll": 2.2724101543426514,
        "soft_ce": 1.1472634420166694
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.37716045476078,
        "nll": 2.3439240326114206,
        "soft_ce": 1.165321784166663
      },
      "held_out_fold": 1,
      "n_dev": 1872,
      "n_test": 1939,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.2051199750563333,
        "nll": 1.6152443696719152,
        "soft_ce": 0.8031956452476114
      },
      "anchor_minus_flat": -0.7059654428192966,
      "blend": {
        "brier": 0.2048572067305271,
        "nll": 1.604633320121548,
        "soft_ce": 0.8004477507138467
      },
      "blend_minus_gru": -0.7707203062905619,
      "context": {
        "brier": 0.4079956580269463,
        "nll": 2.479368195292687,
        "soft_ce": 1.2654191930935363
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3649165372757566,
        "nll": 2.3212099075317383,
        "soft_ce": 1.1703612707369064
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.367994156170735,
        "nll": 2.37535362641211,
        "soft_ce": 1.173539380679475
      },
      "held_out_fold": 2,
      "n_dev": 1872,
      "n_test": 1878,
      "n_train": 5421
    },
    {
      "anchor": {
        "brier": 0.2151534075987318,
        "nll": 1.6418182321569237,
        "soft_ce": 0.8197287056840455
      },
      "anchor_minus_flat": -0.6637267494463456,
      "blend": {
        "brier": 0.21543158908106835,
        "nll": 1.6304691195062864,
        "soft_ce": 0.8163623864362678
      },
      "blend_minus_gru": -0.7502951609709225,
      "context": {
        "brier": 0.4209842008186407,
        "nll": 2.422672878140665,
        "soft_ce": 1.2640922842803317
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3825964986903597,
        "nll": 2.305544853210449,
        "soft_ce": 1.1826579511738022
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.38882293512952915,
        "nll": 2.3807642804772087,
        "soft_ce": 1.1926882784491704
      },
      "held_out_fold": 3,
      "n_dev": 1872,
      "n_test": 2025,
      "n_train": 5274
    },
    {
      "anchor": {
        "brier": 0.22327615570001225,
        "nll": 1.5666767204220655,
        "soft_ce": 0.7865510314374689
      },
      "anchor_minus_flat": -0.5709529071457545,
      "blend": {
        "brier": 0.22273244057784744,
        "nll": 1.5550948299556586,
        "soft_ce": 0.7851838743887412
      },
      "blend_minus_gru": -0.6562755941636474,
      "context": {
        "brier": 0.38131133422515634,
        "nll": 2.2135107741670903,
        "soft_ce": 1.1400172049369304
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.36518106412195867,
        "nll": 2.137629508972168,
        "soft_ce": 1.0961676250530443
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.3614082703481301,
        "nll": 2.211370424119306,
        "soft_ce": 1.1037742567775561
      },
      "held_out_fold": 4,
      "n_dev": 1872,
      "n_test": 1457,
      "n_train": 5842
    }
  ],
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "n_compositions": 84,
  "n_folds": 5,
  "n_rows": 11178,
  "n_rows_cv": 9171,
  "official_composition_support_analysis": {
    "high_50plus": {
      "anchor_minus_flat": -0.41279092657176547,
      "anchor_minus_gru": -0.5009799568824811,
      "anchor_nll": 1.5149169921501806,
      "blend_minus_gru": -0.52300567607673,
      "blend_nll": 1.4928912729559318,
      "flat_nll": 1.9277079187219461,
      "gru_nll": 2.0158969490326615,
      "n": 1828,
      "support_min_max": [
        58,
        1948
      ]
    },
    "low_1_9": {
      "anchor_minus_flat": -1.0050672889153,
      "anchor_minus_gru": -0.3826422622566675,
      "anchor_nll": 3.2449327391339446,
      "blend_minus_gru": -0.5747266301050611,
      "blend_nll": 3.0528483712855503,
      "flat_nll": 4.250000028049245,
      "gru_nll": 3.6275750013906123,
      "n": 51,
      "support_min_max": [
        2,
        9
      ]
    },
    "mid_10_49": {
      "anchor_minus_flat": -1.1803814034522797,
      "anchor_minus_gru": -0.8963211624387838,
      "anchor_nll": 2.278487564419538,
      "blend_minus_gru": -0.9063509460271764,
      "blend_nll": 2.268457780831145,
      "flat_nll": 3.458868967871817,
      "gru_nll": 3.1748087268583216,
      "n": 126,
      "support_min_max": [
        10,
        43
      ]
    },
    "unseen": {
      "anchor_minus_flat": -3.376120251688582,
      "anchor_minus_gru": 0.40079594060429136,
      "anchor_nll": 4.333653050389665,
      "blend_minus_gru": 0.37481418214091367,
      "blend_nll": 4.307671291926287,
      "flat_nll": 7.709773302078247,
      "gru_nll": 3.9328571097853735,
      "n": 2,
      "support_min_max": [
        0,
        0
      ]
    }
  },
  "official_held_out_split": {
    "anchor_minus_flat": {
      "ci95": [
        -0.5440018925400752,
        -0.41510239900999896
      ],
      "clusters": 172,
      "mean": -0.4789838280250285
    },
    "anchor_nll": 1.6096245991848543,
    "blend_minus_gru": {
      "ci95": [
        -0.6082829260801892,
        -0.4887080222064009
      ],
      "clusters": 172,
      "mean": -0.5474917911503552
    },
    "blend_nll": 1.584026675071043,
    "context_nll": 2.246919192403357,
    "flat_nll": 2.0886082649230957,
    "gate": {
      "kappa": 2.0,
      "smooth": 0.05,
      "weight": 0.05
    },
    "gru_nll": 2.131518466221398,
    "n_dev": 1220,
    "n_dev_series": 7,
    "n_test": 2007,
    "n_test_series": 11,
    "n_train": 7951,
    "n_train_series": 38,
    "note": "single true external held-out split (11 TV series); dialogue-cluster bootstrap CI"
  },
  "overall_row_nll": {
    "anchor": 1.6212311012004685,
    "blend": 1.6132082733869226,
    "context": 2.4196655680453985,
    "flat": 2.280936507619255,
    "gru": 2.355499413226782
  },
  "previous_panel_coverage": 0.45719661335841955,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event; active modalities=text_visual (frozen Chinese RoBERTa text + authors' affectdenseface visual)",
  "relation_rate_same_speaker": 0.7169439971372339,
  "row_level_cluster_bootstrap_anchor_minus_flat": {
    "ci95": [
      -0.7244721111651201,
      -0.5920326007183017
    ],
    "clusters": 5,
    "mean": -0.6597054064187865
  },
  "row_level_cluster_bootstrap_blend_minus_gru": {
    "ci95": [
      -0.812754666293217,
      -0.6752134612107977
    ],
    "clusters": 5,
    "mean": -0.7422911398398605
  },
  "runtime_seconds": 315.15917801856995,
  "shuffle_panel_seed": null,
  "shuffle_relation_seed": null,
  "source_sha256": {
    "m3ed_common": "44b56e4e22fc9636af2196ff5e494316dd5fc22747681ca0f4771c5516c8487d",
    "script": "44a023db8912e8b8d4b8f489f3390b8ee67bf6e482effe8a7c242a7f1c79e4f3"
  },
  "status": "GO_CANDIDATE"
}


==> anc/output/m3ed_future_panel_anchor_cv_text_visual_devoffset1.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "algorithm": "previous-panel-composition x speaker-relation-conditioned Dirichlet-multinomial response anchor fused with a causal recurrent multimodal panel head (CC-DRO port)",
  "anchor_minus_flat_by_fold": {
    "folds": 5,
    "mean": -0.6435437534223286,
    "values": [
      -0.7562295040358844,
      -0.5632964620980994,
      -0.707779348164597,
      -0.6501600831229601,
      -0.5402533696901022
    ]
  },
  "as_of": "2026-08-04",
  "blend_minus_gru_count_nll_by_fold": {
    "ci95": [
      -0.8003524308857044,
      -0.6596430593922745
    ],
    "folds": 5,
    "mean": -0.7299977451389894,
    "same_direction_folds": 5,
    "values": [
      -0.8609925424934654,
      -0.6228554039588462,
      -0.756286513636559,
      -0.7617452779025159,
      -0.6481089877035607
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "cv_excludes_official_test_series": true,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "official_split_disjoint": true,
    "official_test_series_never_used_for_selection": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "series_blocked_folds": true,
    "speaker_relation_from_transcript_positions_only": true,
    "target_position_after_full_context": true
  },
  "claim_status": "series-blocked cross-corpus replication test; modalities=text_visual; no SOTA/novelty claim",
  "context": 6,
  "dataset": "M3ED (ACL 2022, Chinese dyadic TV drama)",
  "dev_offset": 1,
  "dm_mass_check": 1.0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "feature_dims": {
    "text": 768,
    "visual": 342
  },
  "folds": [
    {
      "anchor": {
        "brier": 0.18928221046523716,
        "nll": 1.5756875071670255,
        "soft_ce": 0.777941010787305
      },
      "anchor_minus_flat": -0.7562295040358844,
      "blend": {
        "brier": 0.1899702432108956,
        "nll": 1.575215578798889,
        "soft_ce": 0.7800458892028329
      },
      "blend_minus_gru": -0.8609925424934654,
      "context": {
        "brier": 0.404952644246,
        "nll": 2.506699674218041,
        "soft_ce": 1.2649205175236378
      },
      "dev_fold": 2,
      "flat": {
        "brier": 0.3672279575157948,
        "nll": 2.3319170475006104,
        "soft_ce": 1.178036543337713
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.37908766869801674,
        "nll": 2.436208121292354,
        "soft_ce": 1.2020008454226656
      },
      "held_out_fold": 0,
      "n_dev": 1878,
      "n_test": 1872,
      "n_train": 5421
    },
    {
      "anchor": {
        "brier": 0.23307934003306421,
        "nll": 1.7070475991515148,
        "soft_ce": 0.8466066232484174
      },
      "anchor_minus_flat": -0.5632964620980994,
      "blend": {
        "brier": 0.23254473881639304,
        "nll": 1.6975309737951785,
        "soft_ce": 0.8442407715387454
      },
      "blend_minus_gru": -0.6228554039588462,
      "context": {
        "brier": 0.410375150980652,
        "nll": 2.3974125301949476,
        "soft_ce": 1.2331212174358064
      },
      "dev_fold": 2,
      "flat": {
        "brier": 0.366829070448372,
        "nll": 2.2703440189361572,
        "soft_ce": 1.1406232969591539
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.3654329896552682,
        "nll": 2.3203863777540246,
        "soft_ce": 1.146934538190771
      },
      "held_out_fold": 1,
      "n_dev": 1878,
      "n_test": 1939,
      "n_train": 5354
    },
    {
      "anchor": {
        "brier": 0.20375105585298628,
        "nll": 1.611059934688113,
        "soft_ce": 0.8006301927159107
      },
      "anchor_minus_flat": -0.707779348164597,
      "blend": {
        "brier": 0.2031870897810984,
        "nll": 1.600060925859693,
        "soft_ce": 0.796625231131247
      },
      "blend_minus_gru": -0.756286513636559,
      "context": {
        "brier": 0.40474957988044397,
        "nll": 2.4643608550744074,
        "soft_ce": 1.2560707555530362
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.3661204160806151,
        "nll": 2.3188390731811523,
        "soft_ce": 1.1699292746874939
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.35938542548480107,
        "nll": 2.356347439496252,
        "soft_ce": 1.1563656246398712
      },
      "held_out_fold": 2,
      "n_dev": 1939,
      "n_test": 1878,
      "n_train": 5354
    },
    {
      "anchor": {
        "brier": 0.21496820156775906,
        "nll": 1.6421312051130812,
        "soft_ce": 0.8205101231501005
      },
      "anchor_minus_flat": -0.6501600831229601,
      "blend": {
        "brier": 0.2152559510667425,
        "nll": 1.6310254304146952,
        "soft_ce": 0.8183967893413788
      },
      "blend_minus_gru": -0.7617452779025159,
      "context": {
        "brier": 0.4141478680156818,
        "nll": 2.426669415617339,
        "soft_ce": 1.2568900936057048
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.37516144263107465,
        "nll": 2.2922911643981934,
        "soft_ce": 1.1703106451512293
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.1
      },
      "gru": {
        "brier": 0.38281157647475045,
        "nll": 2.3927707083172116,
        "soft_ce": 1.1878979168691262
      },
      "held_out_fold": 3,
      "n_dev": 1939,
      "n_test": 2025,
      "n_train": 5207
    },
    {
      "anchor": {
        "brier": 0.22378764546550264,
        "nll": 1.5717723944076203,
        "soft_ce": 0.7919608430573366
      },
      "anchor_minus_flat": -0.5402533696901022,
      "blend": {
        "brier": 0.22326710081634155,
        "nll": 1.5605743027462429,
        "soft_ce": 0.7906721324553972
      },
      "blend_minus_gru": -0.6481089877035607,
      "context": {
        "brier": 0.3865463105780264,
        "nll": 2.2367318580813365,
        "soft_ce": 1.1539725900494078
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.36122224067794056,
        "nll": 2.1120259761810303,
        "soft_ce": 1.086192628182159
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.1
      },
      "gru": {
        "brier": 0.36132061139243976,
        "nll": 2.2086832904498035,
        "soft_ce": 1.1033482907842347
      },
      "held_out_fold": 4,
      "n_dev": 1939,
      "n_test": 1457,
      "n_train": 5775
    }
  ],
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "n_compositions": 84,
  "n_folds": 5,
  "n_rows": 11178,
  "n_rows_cv": 9171,
  "official_held_out_split": {
    "anchor_minus_flat": {
      "ci95": [
        -0.5440018925400752,
        -0.41510239900999896
      ],
      "clusters": 172,
      "mean": -0.4789838280250285
    },
    "anchor_nll": 1.6096245991848543,
    "blend_minus_gru": {
      "ci95": [
        -0.6082829260801892,
        -0.4887080222064009
      ],
      "clusters": 172,
      "mean": -0.5474917911503552
    },
    "blend_nll": 1.584026675071043,
    "context_nll": 2.246919192403357,
    "flat_nll": 2.0886082649230957,
    "gate": {
      "kappa": 2.0,
      "smooth": 0.05,
      "weight": 0.05
    },
    "gru_nll": 2.131518466221398,
    "n_dev": 1220,
    "n_dev_series": 7,
    "n_test": 2007,
    "n_test_series": 11,
    "n_train": 7951,
    "n_train_series": 38,
    "note": "single true external held-out split (11 TV series); dialogue-cluster bootstrap CI"
  },
  "overall_row_nll": {
    "anchor": 1.6247531277419722,
    "blend": 1.6161611379517946,
    "context": 2.4143624747425076,
    "flat": 2.272537057016749,
    "gru": 2.349628559527425
  },
  "previous_panel_coverage": 0.45719661335841955,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event; active modalities=text_visual (frozen Chinese RoBERTa text + authors' affectdenseface visual)",
  "relation_rate_same_speaker": 0.7169439971372339,
  "row_level_cluster_bootstrap_anchor_minus_flat": {
    "ci95": [
      -0.7145739278887737,
      -0.5756307324052831
    ],
    "clusters": 5,
    "mean": -0.6477839292747766
  },
  "row_level_cluster_bootstrap_blend_minus_gru": {
    "ci95": [
      -0.8048101892152104,
      -0.660245550095737
    ],
    "clusters": 5,
    "mean": -0.7334674215756309
  },
  "runtime_seconds": 491.07080912590027,
  "shuffle_panel_seed": null,
  "shuffle_relation_seed": null,
  "source_sha256": {
    "m3ed_common": "44b56e4e22fc9636af2196ff5e494316dd5fc22747681ca0f4771c5516c8487d",
    "script": "716214343fd76f29f50fe1f0c5ffe492cbaf2413ed37d7d28e790434b2f4c2f9"
  },
  "status": "GO_CANDIDATE"
}


==> anc/output/m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "algorithm": "previous-panel-composition x speaker-relation-conditioned Dirichlet-multinomial response anchor fused with a causal recurrent multimodal panel head (CC-DRO port)",
  "anchor_minus_flat_by_fold": {
    "folds": 5,
    "mean": 0.4758507411352153,
    "values": [
      0.5553010453926039,
      0.43515322156590763,
      0.42305499800804947,
      0.47981075237071746,
      0.485933688338798
    ]
  },
  "as_of": "2026-08-04",
  "blend_minus_gru_count_nll_by_fold": {
    "ci95": [
      0.000505536317000993,
      0.05609000425232645
    ],
    "folds": 5,
    "mean": 0.03125566687432313,
    "same_direction_folds": 1,
    "values": [
      0.04398607245314491,
      0.03782849205729423,
      0.07346445265233552,
      0.02222817124733148,
      -0.021228854038490477
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "cv_excludes_official_test_series": true,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "official_split_disjoint": true,
    "official_test_series_never_used_for_selection": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "series_blocked_folds": true,
    "speaker_relation_from_transcript_positions_only": true,
    "target_position_after_full_context": true
  },
  "claim_status": "series-blocked cross-corpus replication test; modalities=text_visual; no SOTA/novelty claim",
  "context": 6,
  "dataset": "M3ED (ACL 2022, Chinese dyadic TV drama)",
  "dev_offset": 0,
  "dm_mass_check": 1.0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "feature_dims": {
    "text": 768,
    "visual": 342
  },
  "folds": [
    {
      "anchor": {
        "brier": 0.5344183385544257,
        "nll": 2.8895846343322926,
        "soft_ce": 1.5472127183848294
      },
      "anchor_minus_flat": 0.5553010453926039,
      "blend": {
        "brier": 0.4032320839348133,
        "nll": 2.476404840166372,
        "soft_ce": 1.2508553278361585
      },
      "blend_minus_gru": 0.04398607245314491,
      "context": {
        "brier": 0.4030971000397843,
        "nll": 2.5246350357374534,
        "soft_ce": 1.2690772147460487
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.3631111048251003,
        "nll": 2.3342835903167725,
        "soft_ce": 1.169990175418876
      },
      "gate": {
        "kappa": 1.0,
        "smooth": 0.5,
        "weight": 0.8
      },
      "gru": {
        "brier": 0.3741423061623776,
        "nll": 2.4324187677132274,
        "soft_ce": 1.1999607932756513
      },
      "held_out_fold": 0,
      "n_dev": 1939,
      "n_test": 1872,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.503648579891083,
        "nll": 2.7075631493171524,
        "soft_ce": 1.453037579206012
      },
      "anchor_minus_flat": 0.43515322156590763,
      "blend": {
        "brier": 0.41155391461486956,
        "nll": 2.3817525246687143,
        "soft_ce": 1.2314571392480838
      },
      "blend_minus_gru": 0.03782849205729423,
      "context": {
        "brier": 0.4143352579627335,
        "nll": 2.4122665759091646,
        "soft_ce": 1.2430463123048971
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.37144813719869896,
        "nll": 2.2724101543426514,
        "soft_ce": 1.1472634420166694
      },
      "gate": {
        "kappa": 1.0,
        "smooth": 5.0,
        "weight": 0.8500000000000001
      },
      "gru": {
        "brier": 0.37716045476078,
        "nll": 2.3439240326114206,
        "soft_ce": 1.165321784166663
      },
      "held_out_fold": 1,
      "n_dev": 1872,
      "n_test": 1939,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.4882207616606012,
        "nll": 2.7442648104992613,
        "soft_ce": 1.4595253831685537
      },
      "anchor_minus_flat": 0.42305499800804947,
      "blend": {
        "brier": 0.4029681628056488,
        "nll": 2.4488180790644454,
        "soft_ce": 1.2500492632973068
      },
      "blend_minus_gru": 0.07346445265233552,
      "context": {
        "brier": 0.4079956580269463,
        "nll": 2.479368195292687,
        "soft_ce": 1.2654191930935363
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3649165372757566,
        "nll": 2.3212099075317383,
        "soft_ce": 1.1703612707369064
      },
      "gate": {
        "kappa": 1.0,
        "smooth": 5.0,
        "weight": 0.8500000000000001
      },
      "gru": {
        "brier": 0.367994156170735,
        "nll": 2.37535362641211,
        "soft_ce": 1.173539380679475
      },
      "held_out_fold": 2,
      "n_dev": 1872,
      "n_test": 1878,
      "n_train": 5421
    },
    {
      "anchor": {
        "brier": 0.5189503075036773,
        "nll": 2.7853557339739865,
        "soft_ce": 1.5070750375241777
      },
      "anchor_minus_flat": 0.47981075237071746,
      "blend": {
        "brier": 0.4193966858185369,
        "nll": 2.4029924517245402,
        "soft_ce": 1.2550312522898281
      },
      "blend_minus_gru": 0.02222817124733148,
      "context": {
        "brier": 0.4209842008186407,
        "nll": 2.422672878140665,
        "soft_ce": 1.2640922842803317
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3825964986903597,
        "nll": 2.305544853210449,
        "soft_ce": 1.1826579511738022
      },
      "gate": {
        "kappa": 1.0,
        "smooth": 5.0,
        "weight": 0.8500000000000001
      },
      "gru": {
        "brier": 0.38882293512952915,
        "nll": 2.3807642804772087,
        "soft_ce": 1.1926882784491704
      },
      "held_out_fold": 3,
      "n_dev": 1872,
      "n_test": 2025,
      "n_train": 5274
    },
    {
      "anchor": {
        "brier": 0.5203459292673176,
        "nll": 2.623563315906618,
        "soft_ce": 1.4334517836405867
      },
      "anchor_minus_flat": 0.485933688338798,
      "blend": {
        "brier": 0.38398569966389706,
        "nll": 2.1901415700808156,
        "soft_ce": 1.1341934896107146
      },
      "blend_minus_gru": -0.021228854038490477,
      "context": {
        "brier": 0.38131133422515634,
        "nll": 2.2135107741670903,
        "soft_ce": 1.1400172049369304
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.36518106412195867,
        "nll": 2.137629508972168,
        "soft_ce": 1.0961676250530443
      },
      "gate": {
        "kappa": 1.0,
        "smooth": 2.0,
        "weight": 0.8
      },
      "gru": {
        "brier": 0.3614082703481301,
        "nll": 2.211370424119306,
        "soft_ce": 1.1037742567775561
      },
      "held_out_fold": 4,
      "n_dev": 1872,
      "n_test": 1457,
      "n_train": 5842
    }
  ],
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "n_compositions": 84,
  "n_folds": 5,
  "n_rows": 11178,
  "n_rows_cv": 9171,
  "official_held_out_split": {
    "anchor_minus_flat": {
      "ci95": [
        0.4337167231092101,
        0.5776090177178419
      ],
      "clusters": 172,
      "mean": 0.502923143921215
    },
    "anchor_nll": 2.5915315711310973,
    "blend_minus_gru": {
      "ci95": [
        0.04973029204209132,
        0.1410799459897435
      ],
      "clusters": 172,
      "mean": 0.0955116777177537
    },
    "blend_nll": 2.2270301439391518,
    "context_nll": 2.246919192403357,
    "flat_nll": 2.0886082649230957,
    "gate": {
      "kappa": 1.0,
      "smooth": 0.05,
      "weight": 0.8500000000000001
    },
    "gru_nll": 2.131518466221398,
    "n_dev": 1220,
    "n_dev_series": 7,
    "n_test": 2007,
    "n_test_series": 11,
    "n_train": 7951,
    "n_train_series": 38,
    "note": "single true external held-out split (11 TV series); dialogue-cluster bootstrap CI"
  },
  "overall_row_nll": {
    "anchor": 2.7560651846785396,
    "blend": 2.3890551020561612,
    "context": 2.4196655680453985,
    "flat": 2.280936507619255,
    "gru": 2.355499413226782
  },
  "previous_panel_coverage": 0.45719661335841955,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event; active modalities=text_visual (frozen Chinese RoBERTa text + authors' affectdenseface visual)",
  "relation_rate_same_speaker": 0.7169439971372339,
  "row_level_cluster_bootstrap_anchor_minus_flat": {
    "ci95": [
      0.43747350791251816,
      0.5182354806314677
    ],
    "clusters": 5,
    "mean": 0.47512867705928447
  },
  "row_level_cluster_bootstrap_blend_minus_gru": {
    "ci95": [
      0.004180291897180893,
      0.05580007117573987
    ],
    "clusters": 5,
    "mean": 0.03355568882937875
  },
  "runtime_seconds": 473.7471661567688,
  "shuffle_panel_seed": 888,
  "shuffle_relation_seed": null,
  "source_sha256": {
    "m3ed_common": "44b56e4e22fc9636af2196ff5e494316dd5fc22747681ca0f4771c5516c8487d",
    "script": "716214343fd76f29f50fe1f0c5ffe492cbaf2413ed37d7d28e790434b2f4c2f9"
  },
  "status": "NO_GO_CANDIDATE"
}


==> anc/output/m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json <==
{
  "active_modalities": [
    "text",
    "visual"
  ],
  "algorithm": "previous-panel-composition x speaker-relation-conditioned Dirichlet-multinomial response anchor fused with a causal recurrent multimodal panel head (CC-DRO port)",
  "anchor_minus_flat_by_fold": {
    "folds": 5,
    "mean": -0.375126386929865,
    "values": [
      -0.47380972443050073,
      -0.30244614064964465,
      -0.4393581956890296,
      -0.3622582165372377,
      -0.29775965734291227
    ]
  },
  "as_of": "2026-08-04",
  "blend_minus_gru_count_nll_by_fold": {
    "ci95": [
      -0.5162772894076862,
      -0.40860852383453744
    ],
    "folds": 5,
    "mean": -0.46244290662111187,
    "same_direction_folds": 5,
    "values": [
      -0.5575639897325232,
      -0.3995701587240615,
      -0.5050377550286199,
      -0.4561829575161452,
      -0.39385967210420947
    ]
  },
  "causal_assertions": {
    "anchor_train_only": true,
    "cv_excludes_official_test_series": true,
    "finite": true,
    "fold_train_only_scaler": true,
    "future_panel_target_only": true,
    "official_split_disjoint": true,
    "official_test_series_never_used_for_selection": true,
    "previous_panel_is_previous_observed_panel": true,
    "proper_dirichlet_multinomial": true,
    "series_blocked_folds": true,
    "speaker_relation_from_transcript_positions_only": true,
    "target_position_after_full_context": true
  },
  "claim_status": "series-blocked cross-corpus replication test; modalities=text_visual; no SOTA/novelty claim",
  "context": 6,
  "dataset": "M3ED (ACL 2022, Chinese dyadic TV drama)",
  "dev_offset": 0,
  "dm_mass_check": 1.0,
  "environment": {
    "device": "cpu",
    "numpy": "2.0.2",
    "python": "3.9.6",
    "torch": "2.8.0"
  },
  "feature_dims": {
    "text": 768,
    "visual": 342
  },
  "folds": [
    {
      "anchor": {
        "brier": 0.24767823934536656,
        "nll": 1.8604738645091878,
        "soft_ce": 0.9277913405780667
      },
      "anchor_minus_flat": -0.47380972443050073,
      "blend": {
        "brier": 0.2556965172116623,
        "nll": 1.874854777980704,
        "soft_ce": 0.9377132349374492
      },
      "blend_minus_gru": -0.5575639897325232,
      "context": {
        "brier": 0.4030971000397843,
        "nll": 2.5246350357374534,
        "soft_ce": 1.2690772147460487
      },
      "dev_fold": 1,
      "flat": {
        "brier": 0.3631111048251003,
        "nll": 2.3342835903167725,
        "soft_ce": 1.169990175418876
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.2
      },
      "gru": {
        "brier": 0.3741423061623776,
        "nll": 2.4324187677132274,
        "soft_ce": 1.1999607932756513
      },
      "held_out_fold": 0,
      "n_dev": 1939,
      "n_test": 1872,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.2914067199103308,
        "nll": 1.9699637871016,
        "soft_ce": 0.996813491636738
      },
      "anchor_minus_flat": -0.30244614064964465,
      "blend": {
        "brier": 0.2900989553258865,
        "nll": 1.9443538738873591,
        "soft_ce": 0.9876288498321124
      },
      "blend_minus_gru": -0.3995701587240615,
      "context": {
        "brier": 0.4143352579627335,
        "nll": 2.4122665759091646,
        "soft_ce": 1.2430463123048971
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.37144813719869896,
        "nll": 2.2724101543426514,
        "soft_ce": 1.1472634420166694
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.37716045476078,
        "nll": 2.3439240326114206,
        "soft_ce": 1.165321784166663
      },
      "held_out_fold": 1,
      "n_dev": 1872,
      "n_test": 1939,
      "n_train": 5360
    },
    {
      "anchor": {
        "brier": 0.25806730210888634,
        "nll": 1.8818516168021822,
        "soft_ce": 0.9441389336751672
      },
      "anchor_minus_flat": -0.4393581956890296,
      "blend": {
        "brier": 0.2582980569711779,
        "nll": 1.8703158713834902,
        "soft_ce": 0.9411915843389629
      },
      "blend_minus_gru": -0.5050377550286199,
      "context": {
        "brier": 0.4079956580269463,
        "nll": 2.479368195292687,
        "soft_ce": 1.2654191930935363
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3649165372757566,
        "nll": 2.3212099075317383,
        "soft_ce": 1.1703612707369064
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.367994156170735,
        "nll": 2.37535362641211,
        "soft_ce": 1.173539380679475
      },
      "held_out_fold": 2,
      "n_dev": 1872,
      "n_test": 1878,
      "n_train": 5421
    },
    {
      "anchor": {
        "brier": 0.2794113947184174,
        "nll": 1.9432867650660313,
        "soft_ce": 0.9808294367030661
      },
      "anchor_minus_flat": -0.3622582165372377,
      "blend": {
        "brier": 0.2796789707645736,
        "nll": 1.924581322961064,
        "soft_ce": 0.9759046703710627
      },
      "blend_minus_gru": -0.4561829575161452,
      "context": {
        "brier": 0.4209842008186407,
        "nll": 2.422672878140665,
        "soft_ce": 1.2640922842803317
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.3825964986903597,
        "nll": 2.305544853210449,
        "soft_ce": 1.1826579511738022
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.38882293512952915,
        "nll": 2.3807642804772087,
        "soft_ce": 1.1926882784491704
      },
      "held_out_fold": 3,
      "n_dev": 1872,
      "n_test": 2025,
      "n_train": 5274
    },
    {
      "anchor": {
        "brier": 0.28647634010418543,
        "nll": 1.8398699702249077,
        "soft_ce": 0.9404682382751492
      },
      "anchor_minus_flat": -0.29775965734291227,
      "blend": {
        "brier": 0.2851704099067038,
        "nll": 1.8175107520150966,
        "soft_ce": 0.9330850210169369
      },
      "blend_minus_gru": -0.39385967210420947,
      "context": {
        "brier": 0.38131133422515634,
        "nll": 2.2135107741670903,
        "soft_ce": 1.1400172049369304
      },
      "dev_fold": 0,
      "flat": {
        "brier": 0.36518106412195867,
        "nll": 2.137629508972168,
        "soft_ce": 1.0961676250530443
      },
      "gate": {
        "kappa": 2.0,
        "smooth": 0.5,
        "weight": 0.05
      },
      "gru": {
        "brier": 0.3614082703481301,
        "nll": 2.211370424119306,
        "soft_ce": 1.1037742567775561
      },
      "held_out_fold": 4,
      "n_dev": 1872,
      "n_test": 1457,
      "n_train": 5842
    }
  ],
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "n_compositions": 84,
  "n_folds": 5,
  "n_rows": 11178,
  "n_rows_cv": 9171,
  "official_held_out_split": {
    "anchor_minus_flat": {
      "ci95": [
        -0.27654897880018503,
        -0.1642627078118984
      ],
      "clusters": 172,
      "mean": -0.2201790655309337
    },
    "anchor_nll": 1.868429361678949,
    "blend_minus_gru": {
      "ci95": [
        -0.354958660085464,
        -0.2657333655442631
      ],
      "clusters": 172,
      "mean": -0.3087392639398089
    },
    "blend_nll": 1.8227792022815892,
    "context_nll": 2.246919192403357,
    "flat_nll": 2.0886082649230957,
    "gate": {
      "kappa": 2.0,
      "smooth": 0.05,
      "weight": 0.2
    },
    "gru_nll": 2.131518466221398,
    "n_dev": 1220,
    "n_dev_series": 7,
    "n_test": 2007,
    "n_test_series": 11,
    "n_train": 7951,
    "n_train_series": 38,
    "note": "single true external held-out split (11 TV series); dialogue-cluster bootstrap CI"
  },
  "overall_row_nll": {
    "anchor": 1.9030128055590558,
    "blend": 1.8904889169106762,
    "context": 2.4196655680453985,
    "flat": 2.280936507619255,
    "gru": 2.355499413226782
  },
  "previous_panel_coverage": 0.45719661335841955,
  "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event; active modalities=text_visual (frozen Chinese RoBERTa text + authors' affectdenseface visual)",
  "relation_rate_same_speaker": 0.7169439971372339,
  "row_level_cluster_bootstrap_anchor_minus_flat": {
    "ci95": [
      -0.43792491617185936,
      -0.3146343045734915
    ],
    "clusters": 5,
    "mean": -0.37792370206019904
  },
  "row_level_cluster_bootstrap_blend_minus_gru": {
    "ci95": [
      -0.5198965269285478,
      -0.410685113872493
    ],
    "clusters": 5,
    "mean": -0.46501049631610664
  },
  "runtime_seconds": 457.1685628890991,
  "shuffle_panel_seed": null,
  "shuffle_relation_seed": 777,
  "source_sha256": {
    "m3ed_common": "44b56e4e22fc9636af2196ff5e494316dd5fc22747681ca0f4771c5516c8487d",
    "script": "716214343fd76f29f50fe1f0c5ffe492cbaf2413ed37d7d28e790434b2f4c2f9"
  },
  "status": "GO_CANDIDATE"
}


==> anc/output/panel_calibration_diagnostics.json <==
{
  "as_of": "2026-08-04",
  "claim_status": "calibration diagnostics; no performance claim",
  "git_commit": "6b21720c6a21818a6c7356df003db1b1f325ee0d",
  "iemocap": {
    "anchor": {
      "classwise": {
        "classes_covered": 56,
        "ece": 0.009801420002189809
      },
      "top1": {
        "accuracy": 0.24083555191480646,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.09862414672816106,
            "frequency": 0.09072164948453608,
            "gap": 0.007902497243624976,
            "n": 485
          },
          {
            "bin": 1,
            "confidence": 0.13088916745909457,
            "frequency": 0.08791208791208792,
            "gap": 0.04297707954700665,
            "n": 455
          },
          {
            "bin": 2,
            "confidence": 0.15916570203605024,
            "frequency": 0.0851063829787234,
            "gap": 0.07405931905732684,
            "n": 470
          },
          {
            "bin": 3,
            "confidence": 0.17587264435716177,
            "frequency": 0.14728682170542637,
            "gap": 0.0285858226517354,
            "n": 516
          },
          {
            "bin": 4,
            "confidence": 0.1877108824047114,
            "frequency": 0.2222222222222222,
            "gap": 0.03451133981751081,
            "n": 495
          },
          {
            "bin": 5,
            "confidence": 0.2054394681245014,
            "frequency": 0.2150313152400835,
            "gap": 0.009591847115582114,
            "n": 479
          },
          {
            "bin": 6,
            "confidence": 0.24280554835259557,
            "frequency": 0.32708333333333334,
            "gap": 0.08427778498073776,
            "n": 480
          },
          {
            "bin": 7,
            "confidence": 0.2847143639899388,
            "frequency": 0.3386454183266932,
            "gap": 0.05393105433675438,
            "n": 502
          },
          {
            "bin": 8,
            "confidence": 0.35809568414275456,
            "frequency": 0.26369168356997974,
            "gap": 0.09440400057277482,
            "n": 493
          },
          {
            "bin": 9,
            "confidence": 0.6314013024448817,
            "frequency": 0.6023622047244095,
            "gap": 0.029039097720472196,
            "n": 508
          }
        ],
        "ece": 0.04575933130708572,
        "mean_confidence": 0.25005819100569865
      }
    },
    "blend": {
      "classwise": {
        "classes_covered": 56,
        "ece": 0.008668929900199905
      },
      "top1": {
        "accuracy": 0.2482080688101577,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.10737461700999305,
            "frequency": 0.12474437627811862,
            "gap": 0.017369759268125562,
            "n": 489
          },
          {
            "bin": 1,
            "confidence": 0.14475837760233387,
            "frequency": 0.14549180327868852,
            "gap": 0.0007334256763546487,
            "n": 488
          },
          {
            "bin": 2,
            "confidence": 0.16686511765139067,
            "frequency": 0.15368852459016394,
            "gap": 0.013176593061226732,
            "n": 488
          },
          {
            "bin": 3,
            "confidence": 0.18504741878444544,
            "frequency": 0.18442622950819673,
            "gap": 0.0006211892762487126,
            "n": 488
          },
          {
            "bin": 4,
            "confidence": 0.20295690384016596,
            "frequency": 0.17827868852459017,
            "gap": 0.02467821531557579,
            "n": 488
          },
          {
            "bin": 5,
            "confidence": 0.2219461313455034,
            "frequency": 0.2065439672801636,
            "gap": 0.015402164065339785,
            "n": 489
          },
          {
            "bin": 6,
            "confidence": 0.2425303830859057,
            "frequency": 0.22745901639344263,
            "gap": 0.015071366692463062,
            "n": 488
          },
          {
            "bin": 7,
            "confidence": 0.2752674770844098,
            "frequency": 0.24180327868852458,
            "gap": 0.033464198395885214,
            "n": 488
          },
          {
            "bin": 8,
            "confidence": 0.34697788304832056,
            "frequency": 0.4016393442622951,
            "gap": 0.05466146121397453,
            "n": 488
          },
          {
            "bin": 9,
            "confidence": 0.48834228915445765,
            "frequency": 0.6175869120654397,
            "gap": 0.12924462291098204,
            "n": 489
          }
        ],
        "ece": 0.030456776271517175,
        "mean_confidence": 0.23822776226862374
      }
    },
    "context": {
      "classwise": {
        "classes_covered": 56,
        "ece": 0.008844591576080068
      },
      "top1": {
        "accuracy": 0.2207659225885726,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.1109188500396662,
            "frequency": 0.11042944785276074,
            "gap": 0.0004894021869054632,
            "n": 489
          },
          {
            "bin": 1,
            "confidence": 0.15989690630000652,
            "frequency": 0.14549180327868852,
            "gap": 0.014405103021318005,
            "n": 488
          },
          {
            "bin": 2,
            "confidence": 0.1874672501586913,
            "frequency": 0.17827868852459017,
            "gap": 0.009188561634101144,
            "n": 488
          },
          {
            "bin": 3,
            "confidence": 0.20798338312839088,
            "frequency": 0.1885245901639344,
            "gap": 0.01945879296445646,
            "n": 488
          },
          {
            "bin": 4,
            "confidence": 0.22809305677681946,
            "frequency": 0.18032786885245902,
            "gap": 0.047765187924360436,
            "n": 488
          },
          {
            "bin": 5,
            "confidence": 0.24998684471768043,
            "frequency": 0.1574642126789366,
            "gap": 0.09252263203874384,
            "n": 489
          },
          {
            "bin": 6,
            "confidence": 0.2795620019483624,
            "frequency": 0.1987704918032787,
            "gap": 0.0807915101450837,
            "n": 488
          },
          {
            "bin": 7,
            "confidence": 0.31898220365441127,
            "frequency": 0.2459016393442623,
            "gap": 0.07308056431014898,
            "n": 488
          },
          {
            "bin": 8,
            "confidence": 0.38325032435686224,
            "frequency": 0.305327868852459,
            "gap": 0.07792245550440324,
            "n": 488
          },
          {
            "bin": 9,
            "confidence": 0.5291264896855951,
            "frequency": 0.49693251533742333,
            "gap": 0.03219397434817173,
            "n": 489
          }
        ],
        "ece": 0.04477994672096826,
        "mean_confidence": 0.2655458693095409
      }
    },
    "gru": {
      "classwise": {
        "classes_covered": 56,
        "ece": 0.010183592510897817
      },
      "top1": {
        "accuracy": 0.21769404054884292,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.11513562519038341,
            "frequency": 0.10429447852760736,
            "gap": 0.010841146662776052,
            "n": 489
          },
          {
            "bin": 1,
            "confidence": 0.14870184670858996,
            "frequency": 0.1598360655737705,
            "gap": 0.01113421886518054,
            "n": 488
          },
          {
            "bin": 2,
            "confidence": 0.16800039601987624,
            "frequency": 0.16393442622950818,
            "gap": 0.004065969790368051,
            "n": 488
          },
          {
            "bin": 3,
            "confidence": 0.18309726488771505,
            "frequency": 0.22131147540983606,
            "gap": 0.03821421052212101,
            "n": 488
          },
          {
            "bin": 4,
            "confidence": 0.19607838548148704,
            "frequency": 0.19057377049180327,
            "gap": 0.00550461498968377,
            "n": 488
          },
          {
            "bin": 5,
            "confidence": 0.2106657158754102,
            "frequency": 0.18404907975460122,
            "gap": 0.026616636120808973,
            "n": 489
          },
          {
            "bin": 6,
            "confidence": 0.2295605540848035,
            "frequency": 0.17418032786885246,
            "gap": 0.05538022621595104,
            "n": 488
          },
          {
            "bin": 7,
            "confidence": 0.2543724200180973,
            "frequency": 0.22540983606557377,
            "gap": 0.02896258395252352,
            "n": 488
          },
          {
            "bin": 8,
            "confidence": 0.2892678035036182,
            "frequency": 0.319672131147541,
            "gap": 0.030404327643922813,
            "n": 488
          },
          {
            "bin": 9,
            "confidence": 0.3627265359444174,
            "frequency": 0.4335378323108384,
            "gap": 0.07081129636642103,
            "n": 489
          }
        ],
        "ece": 0.02819837433349812,
        "mean_confidence": 0.21576910161000135
      }
    }
  },
  "m3ed_cv": {
    "anchor": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.004303250233411751
      },
      "top1": {
        "accuracy": 0.4920946461672664,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.16217537273256266,
            "frequency": 0.2519954389965792,
            "gap": 0.08982006626401656,
            "n": 877
          },
          {
            "bin": 1,
            "confidence": 0.2208933049208181,
            "frequency": 0.2786624203821656,
            "gap": 0.0577691154613475,
            "n": 628
          },
          {
            "bin": 2,
            "confidence": 0.28605458802294936,
            "frequency": 0.3132045088566828,
            "gap": 0.02714992083373341,
            "n": 1242
          },
          {
            "bin": 3,
            "confidence": 0.36596847446692227,
            "frequency": 0.10480349344978165,
            "gap": 0.2611649810171406,
            "n": 916
          },
          {
            "bin": 4,
            "confidence": 0.40566251551754573,
            "frequency": 0.06644144144144144,
            "gap": 0.3392210740761043,
            "n": 888
          },
          {
            "bin": 5,
            "confidence": 0.48699611068200466,
            "frequency": 0.27193932827735645,
            "gap": 0.2150567824046482,
            "n": 923
          },
          {
            "bin": 6,
            "confidence": 0.8207212737065444,
            "frequency": 0.8741496598639455,
            "gap": 0.0534283861574012,
            "n": 882
          },
          {
            "bin": 7,
            "confidence": 0.881755140620867,
            "frequency": 0.9197651663405088,
            "gap": 0.03801002571964174,
            "n": 511
          },
          {
            "bin": 8,
            "confidence": 0.8859155058755211,
            "frequency": 0.9027266028002948,
            "gap": 0.016811096924773672,
            "n": 1357
          },
          {
            "bin": 9,
            "confidence": 0.900712716040444,
            "frequency": 0.9039070749736009,
            "gap": 0.0031943589331568933,
            "n": 947
          }
        ],
        "ece": 0.10687045327878308,
        "mean_confidence": 0.5463740885488849
      }
    },
    "blend": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.0041898115641948895
      },
      "top1": {
        "accuracy": 0.4916584887144259,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.1677971863368849,
            "frequency": 0.23773173391494,
            "gap": 0.06993454757805512,
            "n": 917
          },
          {
            "bin": 1,
            "confidence": 0.2439449801296384,
            "frequency": 0.2900763358778626,
            "gap": 0.04613135574822419,
            "n": 917
          },
          {
            "bin": 2,
            "confidence": 0.3013210926728843,
            "frequency": 0.321701199563795,
            "gap": 0.020380106890910688,
            "n": 917
          },
          {
            "bin": 3,
            "confidence": 0.36337107855691336,
            "frequency": 0.10687022900763359,
            "gap": 0.25650084954927976,
            "n": 917
          },
          {
            "bin": 4,
            "confidence": 0.40544680985976217,
            "frequency": 0.07960741548527808,
            "gap": 0.32583939437448406,
            "n": 917
          },
          {
            "bin": 5,
            "confidence": 0.486378899182222,
            "frequency": 0.2875816993464052,
            "gap": 0.19879719983581678,
            "n": 918
          },
          {
            "bin": 6,
            "confidence": 0.797036351249212,
            "frequency": 0.8745910577971646,
            "gap": 0.0775547065479526,
            "n": 917
          },
          {
            "bin": 7,
            "confidence": 0.8589684326322896,
            "frequency": 0.9072052401746725,
            "gap": 0.04823680754238291,
            "n": 916
          },
          {
            "bin": 8,
            "confidence": 0.8729142340914167,
            "frequency": 0.8898582333696837,
            "gap": 0.016943999278267063,
            "n": 917
          },
          {
            "bin": 9,
            "confidence": 0.8847725003661652,
            "frequency": 0.9215686274509803,
            "gap": 0.03679612708481517,
            "n": 918
          }
        ],
        "ece": 0.1097199758054586,
        "mean_confidence": 0.5381923201551502
      }
    },
    "context": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.004429661859392171
      },
      "top1": {
        "accuracy": 0.39832079380656416,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.18448419580380992,
            "frequency": 0.21374045801526717,
            "gap": 0.029256262211457246,
            "n": 917
          },
          {
            "bin": 1,
            "confidence": 0.25157489843459985,
            "frequency": 0.2682660850599782,
            "gap": 0.01669118662537833,
            "n": 917
          },
          {
            "bin": 2,
            "confidence": 0.2985919378582378,
            "frequency": 0.30970556161395857,
            "gap": 0.01111362375572078,
            "n": 917
          },
          {
            "bin": 3,
            "confidence": 0.3456239999590606,
            "frequency": 0.346782988004362,
            "gap": 0.0011589880453014012,
            "n": 917
          },
          {
            "bin": 4,
            "confidence": 0.3989436694197546,
            "frequency": 0.36205016357688113,
            "gap": 0.036893505842873486,
            "n": 917
          },
          {
            "bin": 5,
            "confidence": 0.4595921675323819,
            "frequency": 0.411123227917121,
            "gap": 0.048468939615260886,
            "n": 917
          },
          {
            "bin": 6,
            "confidence": 0.5315521529914556,
            "frequency": 0.46296296296296297,
            "gap": 0.06858919002849267,
            "n": 918
          },
          {
            "bin": 7,
            "confidence": 0.6127497110910042,
            "frequency": 0.4585152838427948,
            "gap": 0.1542344272482094,
            "n": 916
          },
          {
            "bin": 8,
            "confidence": 0.6927476632227154,
            "frequency": 0.5169029443838604,
            "gap": 0.175844718838855,
            "n": 917
          },
          {
            "bin": 9,
            "confidence": 0.7884559497895703,
            "frequency": 0.6328976034858388,
            "gap": 0.15555834630373155,
            "n": 918
          }
        ],
        "ece": 0.06978093326546685,
        "mean_confidence": 0.456458984600127
      }
    },
    "flat": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.0031493182149941353
      },
      "top1": {
        "accuracy": 0.42765238251008614,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.15414731204509735,
            "frequency": 0.17121046892039257,
            "gap": 0.01706315687529522,
            "n": 917
          },
          {
            "bin": 1,
            "confidence": 0.22095900774002075,
            "frequency": 0.2628135223555071,
            "gap": 0.04185451461548634,
            "n": 917
          },
          {
            "bin": 2,
            "confidence": 0.27026474475860596,
            "frequency": 0.3293347873500545,
            "gap": 0.059070042591448546,
            "n": 917
          },
          {
            "bin": 3,
            "confidence": 0.3186575472354889,
            "frequency": 0.3816793893129771,
            "gap": 0.06302184207748823,
            "n": 917
          },
          {
            "bin": 4,
            "confidence": 0.3700587749481201,
            "frequency": 0.4187568157033806,
            "gap": 0.04869804075526046,
            "n": 917
          },
          {
            "bin": 5,
            "confidence": 0.4268568158149719,
            "frequency": 0.4651416122004357,
            "gap": 0.03828479638546378,
            "n": 918
          },
          {
            "bin": 6,
            "confidence": 0.4915858805179596,
            "frequency": 0.4580152671755725,
            "gap": 0.03357061334238709,
            "n": 917
          },
          {
            "bin": 7,
            "confidence": 0.5631884932518005,
            "frequency": 0.537117903930131,
            "gap": 0.0260705893216695,
            "n": 916
          },
          {
            "bin": 8,
            "confidence": 0.6487458944320679,
            "frequency": 0.5747001090512541,
            "gap": 0.07404578538081374,
            "n": 917
          },
          {
            "bin": 9,
            "confidence": 0.7582610249519348,
            "frequency": 0.6775599128540305,
            "gap": 0.08070111209790432,
            "n": 918
          }
        ],
        "ece": 0.04824292092537258,
        "mean_confidence": 0.4222943186759949
      }
    },
    "gru": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.00481171491352309
      },
      "top1": {
        "accuracy": 0.4181659579108058,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.15373487331017252,
            "frequency": 0.21701199563794984,
            "gap": 0.06327712232777732,
            "n": 917
          },
          {
            "bin": 1,
            "confidence": 0.2094382888573224,
            "frequency": 0.2857142857142857,
            "gap": 0.07627599685696329,
            "n": 917
          },
          {
            "bin": 2,
            "confidence": 0.2509761626558299,
            "frequency": 0.30970556161395857,
            "gap": 0.058729398958128676,
            "n": 917
          },
          {
            "bin": 3,
            "confidence": 0.3006716161964841,
            "frequency": 0.36314067611777534,
            "gap": 0.06246905992129126,
            "n": 917
          },
          {
            "bin": 4,
            "confidence": 0.3540286031286446,
            "frequency": 0.40130861504907306,
            "gap": 0.047280011920428466,
            "n": 917
          },
          {
            "bin": 5,
            "confidence": 0.4113294431462474,
            "frequency": 0.42374727668845313,
            "gap": 0.012417833542205714,
            "n": 918
          },
          {
            "bin": 6,
            "confidence": 0.47528863076717975,
            "frequency": 0.4776444929116685,
            "gap": 0.0023558621444887407,
            "n": 917
          },
          {
            "bin": 7,
            "confidence": 0.5451056611273354,
            "frequency": 0.49563318777292575,
            "gap": 0.04947247335440963,
            "n": 916
          },
          {
            "bin": 8,
            "confidence": 0.61326931365846,
            "frequency": 0.5561613958560524,
            "gap": 0.05710791780240765,
            "n": 917
          },
          {
            "bin": 9,
            "confidence": 0.6951695380858356,
            "frequency": 0.6514161220043573,
            "gap": 0.043753416081478314,
            "n": 918
          }
        ],
        "ece": 0.04730948064271654,
        "mean_confidence": 0.4009187130505
      }
    }
  },
  "m3ed_official": {
    "anchor": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.004120534358859911
      },
      "top1": {
        "accuracy": 0.5246636771300448,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.1765537814941321,
            "frequency": 0.233502538071066,
            "gap": 0.05694875657693391,
            "n": 197
          },
          {
            "bin": 1,
            "confidence": 0.25518017604306037,
            "frequency": 0.3473053892215569,
            "gap": 0.09212521317849653,
            "n": 167
          },
          {
            "bin": 2,
            "confidence": 0.2962821689273327,
            "frequency": 0.3235294117647059,
            "gap": 0.027247242837373176,
            "n": 238
          },
          {
            "bin": 3,
            "confidence": 0.3893704886352361,
            "frequency": 0.18248175182481752,
            "gap": 0.20688873681041858,
            "n": 137
          },
          {
            "bin": 4,
            "confidence": 0.40932415899894364,
            "frequency": 0.11764705882352941,
            "gap": 0.29167710017541426,
            "n": 187
          },
          {
            "bin": 5,
            "confidence": 0.5422576339427043,
            "frequency": 0.328125,
            "gap": 0.21413263394270432,
            "n": 256
          },
          {
            "bin": 6,
            "confidence": 0.8577054775392431,
            "frequency": 0.9438202247191011,
            "gap": 0.08611474717985801,
            "n": 89
          },
          {
            "bin": 9,
            "confidence": 0.8923967506828561,
            "frequency": 0.8926630434782609,
            "gap": 0.0002662927954047989,
            "n": 736
          }
        ],
        "ece": 0.08901554180535483,
        "mean_confidence": 0.5728731766452304
      }
    },
    "blend": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.004276856411421379
      },
      "top1": {
        "accuracy": 0.5291479820627802,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.1836421084975164,
            "frequency": 0.2736318407960199,
            "gap": 0.08998973229850349,
            "n": 201
          },
          {
            "bin": 1,
            "confidence": 0.2624354269819528,
            "frequency": 0.3333333333333333,
            "gap": 0.07089790635138049,
            "n": 201
          },
          {
            "bin": 2,
            "confidence": 0.30863988460547664,
            "frequency": 0.345,
            "gap": 0.03636011539452333,
            "n": 200
          },
          {
            "bin": 3,
            "confidence": 0.3890872215951454,
            "frequency": 0.11940298507462686,
            "gap": 0.26968423652051854,
            "n": 201
          },
          {
            "bin": 4,
            "confidence": 0.41376548699745497,
            "frequency": 0.12,
            "gap": 0.29376548699745497,
            "n": 200
          },
          {
            "bin": 5,
            "confidence": 0.6042587594867048,
            "frequency": 0.5124378109452736,
            "gap": 0.09182094854143119,
            "n": 201
          },
          {
            "bin": 6,
            "confidence": 0.8489624183224581,
            "frequency": 0.9104477611940298,
            "gap": 0.0614853428715717,
            "n": 201
          },
          {
            "bin": 7,
            "confidence": 0.8704795514531949,
            "frequency": 0.89,
            "gap": 0.019520448546805125,
            "n": 200
          },
          {
            "bin": 8,
            "confidence": 0.8768792218993791,
            "frequency": 0.9054726368159204,
            "gap": 0.028593414916541326,
            "n": 201
          },
          {
            "bin": 9,
            "confidence": 0.884057226138268,
            "frequency": 0.8805970149253731,
            "gap": 0.0034602112128948592,
            "n": 201
          }
        ],
        "ece": 0.0965279026024105,
        "mean_confidence": 0.5642704452309076
      }
    },
    "context": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.0042454286701632555
      },
      "top1": {
        "accuracy": 0.45440956651718983,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.209213180189729,
            "frequency": 0.24378109452736318,
            "gap": 0.034567914337634176,
            "n": 201
          },
          {
            "bin": 1,
            "confidence": 0.2783843543082835,
            "frequency": 0.31840796019900497,
            "gap": 0.04002360589072146,
            "n": 201
          },
          {
            "bin": 2,
            "confidence": 0.3232314721651596,
            "frequency": 0.33,
            "gap": 0.006768527834840443,
            "n": 200
          },
          {
            "bin": 3,
            "confidence": 0.37176480252067534,
            "frequency": 0.3781094527363184,
            "gap": 0.006344650215643066,
            "n": 201
          },
          {
            "bin": 4,
            "confidence": 0.42574986839025614,
            "frequency": 0.405,
            "gap": 0.02074986839025611,
            "n": 200
          },
          {
            "bin": 5,
            "confidence": 0.4849368516334829,
            "frequency": 0.5373134328358209,
            "gap": 0.05237658120233801,
            "n": 201
          },
          {
            "bin": 6,
            "confidence": 0.5431261627585222,
            "frequency": 0.5572139303482587,
            "gap": 0.01408776758973651,
            "n": 201
          },
          {
            "bin": 7,
            "confidence": 0.6091598600258196,
            "frequency": 0.52,
            "gap": 0.08915986002581955,
            "n": 200
          },
          {
            "bin": 8,
            "confidence": 0.6784020377251271,
            "frequency": 0.5920398009950248,
            "gap": 0.08636223673010224,
            "n": 201
          },
          {
            "bin": 9,
            "confidence": 0.7655344433668186,
            "frequency": 0.6616915422885572,
            "gap": 0.10384290107826144,
            "n": 201
          }
        ],
        "ece": 0.045438160595971624,
        "mean_confidence": 0.46897457321837444
      }
    },
    "flat": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.004085891831918435
      },
      "top1": {
        "accuracy": 0.48829098156452416,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.16174441576004028,
            "frequency": 0.15920398009950248,
            "gap": 0.0025404356605377987,
            "n": 201
          },
          {
            "bin": 1,
            "confidence": 0.23586292564868927,
            "frequency": 0.27860696517412936,
            "gap": 0.04274403952544009,
            "n": 201
          },
          {
            "bin": 2,
            "confidence": 0.2929498255252838,
            "frequency": 0.35,
            "gap": 0.057050174474716164,
            "n": 200
          },
          {
            "bin": 3,
            "confidence": 0.3447505533695221,
            "frequency": 0.4427860696517413,
            "gap": 0.09803551628221918,
            "n": 201
          },
          {
            "bin": 4,
            "confidence": 0.3969348073005676,
            "frequency": 0.495,
            "gap": 0.09806519269943237,
            "n": 200
          },
          {
            "bin": 5,
            "confidence": 0.45026203989982605,
            "frequency": 0.5522388059701493,
            "gap": 0.10197676607032324,
            "n": 201
          },
          {
            "bin": 6,
            "confidence": 0.5090590715408325,
            "frequency": 0.5671641791044776,
            "gap": 0.058105107563645064,
            "n": 201
          },
          {
            "bin": 7,
            "confidence": 0.5737309455871582,
            "frequency": 0.665,
            "gap": 0.09126905441284183,
            "n": 200
          },
          {
            "bin": 8,
            "confidence": 0.6419966816902161,
            "frequency": 0.6716417910447762,
            "gap": 0.029645109354560106,
            "n": 201
          },
          {
            "bin": 9,
            "confidence": 0.7404845356941223,
            "frequency": 0.7014925373134329,
            "gap": 0.03899199838068945,
            "n": 201
          }
        ],
        "ece": 0.06181201686981489,
        "mean_confidence": 0.43479785323143005
      }
    },
    "gru": {
      "classwise": {
        "classes_covered": 84,
        "ece": 0.00472216296851653
      },
      "top1": {
        "accuracy": 0.49078226208271053,
        "bins": [
          {
            "bin": 0,
            "confidence": 0.1659263918863896,
            "frequency": 0.263681592039801,
            "gap": 0.09775520015341141,
            "n": 201
          },
          {
            "bin": 1,
            "confidence": 0.22614182407806435,
            "frequency": 0.27860696517412936,
            "gap": 0.05246514109606501,
            "n": 201
          },
          {
            "bin": 2,
            "confidence": 0.27546178397946164,
            "frequency": 0.355,
            "gap": 0.07953821602053834,
            "n": 200
          },
          {
            "bin": 3,
            "confidence": 0.3289503318248632,
            "frequency": 0.3781094527363184,
            "gap": 0.04915912091145519,
            "n": 201
          },
          {
            "bin": 4,
            "confidence": 0.38877161336862415,
            "frequency": 0.47,
            "gap": 0.08122838663137583,
            "n": 200
          },
          {
            "bin": 5,
            "confidence": 0.4520721676891792,
            "frequency": 0.5422885572139303,
            "gap": 0.09021638952475114,
            "n": 201
          },
          {
            "bin": 6,
            "confidence": 0.5103022909855358,
            "frequency": 0.5472636815920398,
            "gap": 0.03696139060650394,
            "n": 201
          },
          {
            "bin": 7,
            "confidence": 0.5717503287611966,
            "frequency": 0.665,
            "gap": 0.09324967123880346,
            "n": 200
          },
          {
            "bin": 8,
            "confidence": 0.6304996193393086,
            "frequency": 0.6865671641791045,
            "gap": 0.05606754483979581,
            "n": 201
          },
          {
            "bin": 9,
            "confidence": 0.7017710432965646,
            "frequency": 0.7213930348258707,
            "gap": 0.019621991529306104,
            "n": 201
          }
        ],
        "ece": 0.06559783621776907,
        "mean_confidence": 0.42518442586494143
      }
    }
  }
}


==> anc/output/reviewer_allocation_baselines.json <==
{
  "as_of": "2026-09-09",
  "iemocap": {
    "n_calibration": 1880,
    "n_evaluation": 3003,
    "policies": {
      "0.5": {
        "uniform": 2.4812311749449973,
        "predictive_entropy": {
          "mean_nll": 2.453751543580611,
          "minus_uniform": -0.02747963136438608,
          "ci95": [
            -0.032082263814556554,
            -0.02264067065784508
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 2.468116489141055,
          "minus_uniform": -0.013114685803942667,
          "ci95": [
            -0.02433780964431253,
            -0.005199118464563681
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 2.477425257835877,
          "minus_uniform": -0.0038059171091205093,
          "ci95": [
            -0.024556275549637203,
            0.024506952811560546
          ],
          "budget_conserved": true
        }
      },
      "1.0": {
        "uniform": 2.444866267636392,
        "predictive_entropy": {
          "mean_nll": 2.444866267636392,
          "minus_uniform": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 2.4411889013162282,
          "minus_uniform": -0.0036773663201636686,
          "ci95": [
            -0.009133291731471845,
            0.0013491235244219451
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 2.4429650037484416,
          "minus_uniform": -0.0019012638879503082,
          "ci95": [
            -0.005502181563687613,
            0.0029422154066673896
          ],
          "budget_conserved": true
        }
      },
      "1.5": {
        "uniform": 2.4166477909480806,
        "predictive_entropy": {
          "mean_nll": 2.407736514957455,
          "minus_uniform": -0.008911275990625597,
          "ci95": [
            -0.026315603383497962,
            0.0021147911675550948
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 2.412977727969557,
          "minus_uniform": -0.003670062978523482,
          "ci95": [
            -0.014532192969778673,
            0.003096540871793478
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 2.4170994277727504,
          "minus_uniform": 0.00045163682466996377,
          "ci95": [
            -0.013773590878284664,
            0.012233730806833099
          ],
          "budget_conserved": true
        }
      },
      "2.0": {
        "uniform": 2.384963511856188,
        "predictive_entropy": {
          "mean_nll": 2.383425232221052,
          "minus_uniform": -0.0015382796351358587,
          "ci95": [
            -0.0021467277392892975,
            -0.0007480233871439516
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 2.386063591404482,
          "minus_uniform": 0.0011000795482940654,
          "ci95": [
            -0.006185142825536453,
            0.0066955591530188365
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 2.4016708547207366,
          "minus_uniform": 0.01670734286454863,
          "ci95": [
            0.0035779961939822755,
            0.031160779519545517
          ],
          "budget_conserved": true
        }
      },
      "2.5": {
        "uniform": 2.3630214337546485,
        "predictive_entropy": {
          "mean_nll": 2.367543109680015,
          "minus_uniform": 0.004521675925366271,
          "ci95": [
            -0.0001040818746195876,
            0.012443702522349524
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 2.370850904815413,
          "minus_uniform": 0.007829471060765031,
          "ci95": [
            6.420822511112692e-05,
            0.012960403639615288
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 2.377592218991212,
          "minus_uniform": 0.014570785236563962,
          "ci95": [
            -0.007708226138514547,
            0.03271546380526122
          ],
          "budget_conserved": true
        }
      }
    },
    "protocol": "target-free k=0 mean-label uncertainty proxies with 1/(k+1) diminishing-return schedule; evaluation by held-out ccprJ+head count NLL",
    "score_definition": "entropy, least confidence, and inverse margin computed from the predicted mean single-rater label distribution; no evaluation target is used for scoring"
  },
  "m3ed": {
    "n_calibration": 740,
    "n_evaluation": 1267,
    "policies": {
      "0.5": {
        "uniform": 2.1280485148845494,
        "predictive_entropy": {
          "mean_nll": 2.1528171396342435,
          "minus_uniform": 0.024768624749693553,
          "ci95": [
            -0.016149489119173143,
            0.07435499436151775
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 2.133290725373381,
          "minus_uniform": 0.005242210488831768,
          "ci95": [
            -0.04293625946736973,
            0.05961753235465583
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 2.1630262593046696,
          "minus_uniform": 0.03497774442011994,
          "ci95": [
            -0.005623253056198262,
            0.0894148383086138
          ],
          "budget_conserved": true
        }
      },
      "1.0": {
        "uniform": 1.921561648174838,
        "predictive_entropy": {
          "mean_nll": 1.921561648174838,
          "minus_uniform": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.9340666392846235,
          "minus_uniform": 0.01250499110978522,
          "ci95": [
            0.0074210240640946,
            0.020979281625240764
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.9917708199182103,
          "minus_uniform": 0.07020917174337206,
          "ci95": [
            0.028780564390864367,
            0.12120922576627988
          ],
          "budget_conserved": true
        }
      },
      "1.5": {
        "uniform": 1.8032451182144698,
        "predictive_entropy": {
          "mean_nll": 1.819668491872942,
          "minus_uniform": 0.01642337365847205,
          "ci95": [
            -0.012548188224373397,
            0.04454446467355085
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.8164707317236157,
          "minus_uniform": 0.013225613509145941,
          "ci95": [
            -0.0109441736572375,
            0.03649964015359713
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.8355712554226793,
          "minus_uniform": 0.03232613720820927,
          "ci95": [
            0.0047612851812108,
            0.07074813611037468
          ],
          "budget_conserved": true
        }
      },
      "2.0": {
        "uniform": 1.6839538384330333,
        "predictive_entropy": {
          "mean_nll": 1.6848331493409494,
          "minus_uniform": 0.0008793109079164816,
          "ci95": [
            -0.0019407519461930873,
            0.004028377771511551
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.7241267574673824,
          "minus_uniform": 0.04017291903434953,
          "ci95": [
            0.02857320112247298,
            0.05785669551607777
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.7544609695042421,
          "minus_uniform": 0.0705071310712089,
          "ci95": [
            0.037745490279721405,
            0.10012919906130573
          ],
          "budget_conserved": true
        }
      },
      "2.5": {
        "uniform": 1.6414983133873098,
        "predictive_entropy": {
          "mean_nll": 1.6547207251097926,
          "minus_uniform": 0.013222411722482777,
          "ci95": [
            -0.004122367278460186,
            0.034460860617984826
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.6428817949573904,
          "minus_uniform": 0.0013834815700804813,
          "ci95": [
            -0.014622379995342808,
            0.01927779225024909
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.656855091890423,
          "minus_uniform": 0.015356778503113276,
          "ci95": [
            0.00091698985099992,
            0.03161618919266419
          ],
          "budget_conserved": true
        }
      }
    },
    "protocol": "target-free k=0 mean-label uncertainty proxies with 1/(k+1) diminishing-return schedule; evaluation by held-out ccprJ+head count NLL",
    "score_definition": "entropy, least confidence, and inverse margin computed from the predicted mean single-rater label distribution; no evaluation target is used for scoring"
  },
  "emowoz": {
    "n_calibration": 577,
    "n_evaluation": 585,
    "policies": {
      "0.5": {
        "uniform": 1.8947371379704714,
        "predictive_entropy": {
          "mean_nll": 1.890113640804634,
          "minus_uniform": -0.004623497165837971,
          "ci95": [
            -0.023746226742938442,
            0.014085783850503911
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.8899558645787715,
          "minus_uniform": -0.004781273391700171,
          "ci95": [
            -0.02084210263697716,
            0.01129006926042916
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.9026767618647393,
          "minus_uniform": 0.007939623894267852,
          "ci95": [
            -0.012804333475761879,
            0.028231378404941304
          ],
          "budget_conserved": true
        }
      },
      "1.0": {
        "uniform": 1.8605762463334574,
        "predictive_entropy": {
          "mean_nll": 1.8605762463334574,
          "minus_uniform": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.8588044275562894,
          "minus_uniform": -0.0017718187771681546,
          "ci95": [
            -0.015689597019511725,
            0.009697432661968222
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.8738915376280276,
          "minus_uniform": 0.013315291294569863,
          "ci95": [
            -0.0147058058511457,
            0.037296761049006213
          ],
          "budget_conserved": true
        }
      },
      "1.5": {
        "uniform": 1.8513336011228467,
        "predictive_entropy": {
          "mean_nll": 1.8487857365585,
          "minus_uniform": -0.002547864564346462,
          "ci95": [
            -0.015029861305747804,
            0.010146469620124497
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.8498784874687422,
          "minus_uniform": -0.0014551136541042992,
          "ci95": [
            -0.018850233954947313,
            0.014753237358688939
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.8539396856975805,
          "minus_uniform": 0.0026060845747342565,
          "ci95": [
            -0.018320207079307965,
            0.021690601122760302
          ],
          "budget_conserved": true
        }
      },
      "2.0": {
        "uniform": 1.838159195008879,
        "predictive_entropy": {
          "mean_nll": 1.8375063868679835,
          "minus_uniform": -0.0006528081408952051,
          "ci95": [
            -0.0025268773832346145,
            0.0009256448444245994
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.8385520603900782,
          "minus_uniform": 0.0003928653812001999,
          "ci95": [
            -0.009871065208946386,
            0.009778906465424585
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.841459928626497,
          "minus_uniform": 0.0033007336176185866,
          "ci95": [
            -0.014755093541580932,
            0.020088297863046164
          ],
          "budget_conserved": true
        }
      },
      "2.5": {
        "uniform": 1.8190546047533442,
        "predictive_entropy": {
          "mean_nll": 1.8228487590916287,
          "minus_uniform": 0.0037941543382839535,
          "ci95": [
            -0.008600019985762217,
            0.016717041299130164
          ],
          "budget_conserved": true
        },
        "least_confident": {
          "mean_nll": 1.8245905112829128,
          "minus_uniform": 0.005535906529568639,
          "ci95": [
            -0.005295438689630611,
            0.016941412658684644
          ],
          "budget_conserved": true
        },
        "inverse_margin": {
          "mean_nll": 1.8273648014480413,
          "minus_uniform": 0.008310196694696933,
          "ci95": [
            -0.002473383802871482,
            0.0194321640076422
          ],
          "budget_conserved": true
        }
      }
    },
    "protocol": "target-free k=0 mean-label uncertainty proxies with 1/(k+1) diminishing-return schedule; evaluation by held-out ccprJ+head count NLL",
    "score_definition": "entropy, least confidence, and inverse margin computed from the predicted mean single-rater label distribution; no evaluation target is used for scoring"
  }
}


==> anc/output/reviewer_identity_resolved.json <==
{
  "as_of": "2026-09-09",
  "common_evaluator_set": [
    "e1",
    "e2",
    "e4"
  ],
  "n_rows": 3917,
  "n_sessions": 5,
  "protocol": "five-session LOSO; actual evaluator IDs reconstructed from raw categorical files; pooled key is revealed vote plus speaker relation; identity key adds evaluator ID",
  "mean_nll_by_identity": {
    "e1": 2.502194686673909,
    "e2": 2.5684673691795044,
    "e4": 2.633730656562702
  },
  "pooled_mean_nll_by_position": {
    "e1": 2.5056600601745793,
    "e2": 2.5508712188387093,
    "e4": 2.6255949211857827
  },
  "identity_minus_pooled": {
    "mean": 0.007422170739014655,
    "ci95": [
      -0.0036248334547324323,
      0.01904953724747074
    ],
    "clusters": 5
  },
  "interpretation": "This is a stable-subset sensitivity check, not a claim that all IEMOCAP rows share the same three evaluators."
}


==> anc/output/reviewer_revision_experiments.json <==
{
  "as_of": "2026-09-09",
  "protocol": "outer block holdout; same-item uses every held-out rater and every k-subset of the remaining raters; inertia baselines use train-only smoothed target-panel tables",
  "identity_audit": {
    "parsed_utterances": 10039,
    "strict_exact_three": 7741,
    "rater_set_counts": {
      "e2/e3/e4": 135,
      "e1/e3/e4": 67,
      "e1/e2/e4": 6210,
      "e1/e4/e5": 358,
      "e1/e2/e6": 971
    },
    "stable_column_identity": false,
    "interpretation": "The existing j=0/1/2 columns are row-wise evaluator ranks, not fixed evaluator IDs, because multiple evaluator sets occur."
  },
  "datasets": {
    "iemocap": {
      "n_rows": 4883,
      "n_raters": 3,
      "labels": 6,
      "n_groups": 5,
      "same_item": {
        "n_rows": 4883,
        "n_raters": 3,
        "labels": 6,
        "folds": 5,
        "chosen_alpha_by_k": {
          "0": [
            5.0,
            0.01,
            2.0,
            5.0,
            5.0
          ],
          "1": [
            2.0,
            5.0,
            2.0,
            2.0,
            5.0
          ],
          "2": [
            0.1,
            0.1,
            0.5,
            0.1,
            0.1
          ]
        },
        "nll_by_k": [
          1.747602023475489,
          1.1644348485214533,
          0.9434558384509096
        ],
        "increments": [
          0.5831671749540357,
          0.22097901007054366
        ],
        "increment_ci95": [
          {
            "mean": 0.5831671749540358,
            "ci95": [
              0.5654433898229839,
              0.6000892035919697
            ],
            "p_value": 0.0,
            "clusters": 5,
            "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
            "q_value": 0.0
          },
          {
            "mean": 0.22097901007054355,
            "ci95": [
              0.19733949242339033,
              0.24302790115921033
            ],
            "p_value": 0.0,
            "clusters": 5,
            "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
            "q_value": 0.0
          }
        ],
        "multiplicity": {
          "method": "Benjamini-Hochberg",
          "family": "six same-item adjacent increments across three corpora"
        },
        "cross_turn_proxy_correlation": {
          "status": "computed",
          "model": "existing iemocap_ccpr_loso.json ccprJ row NLL",
          "values": {
            "0": {
              "spearman_rho": 0.2662173740602827,
              "p_value": 5.248040301138876e-80,
              "n_rows": 4883
            },
            "1": {
              "spearman_rho": 0.010730602272424889,
              "p_value": 0.4534549060865285,
              "n_rows": 4883
            }
          },
          "note": "This is a proxy diagnostic, not a causal equivalence test."
        }
      },
      "inertia_controls": {
        "n_rows": 4883,
        "n_raters": 3,
        "labels": 6,
        "folds": 5,
        "chosen_alpha": {
          "flat": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.5,
            0.5,
            0.5,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.5,
            0.5,
            0.5
          ],
          "relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.5,
            0.5,
            0.5
          ],
          "partial_majority_relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.1,
            0.1,
            0.1
          ],
          "partial_composition_relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.1,
            0.1,
            0.1
          ]
        },
        "nll_by_k": {
          "flat": [
            3.0859492845398266,
            3.0859492845398266,
            3.0859492845398266,
            3.0859492845398266
          ],
          "relation": [
            3.070895638087713,
            3.070895638087713,
            3.070895638087713,
            3.070895638087713
          ],
          "partial_majority_relation": [
            3.070895638087713,
            2.525764056809537,
            2.4100421617912855,
            2.4522054517197036
          ],
          "partial_composition_relation": [
            3.070895638087713,
            2.525764056809537,
            2.4100421617912855,
            2.3619476345406754
          ]
        },
        "increments": {
          "flat": [
            0.0,
            0.0,
            0.0
          ],
          "relation": [
            0.0,
            0.0,
            0.0
          ],
          "partial_majority_relation": [
            0.5451315812781758,
            0.1157218950182517,
            -0.04216328992841811
          ],
          "partial_composition_relation": [
            0.5451315812781758,
            0.1157218950182517,
            0.04809452725061014
          ]
        },
        "increment_ci95": {
          "flat": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            }
          ],
          "relation": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            }
          ],
          "partial_majority_relation": [
            {
              "mean": 0.5451315812781756,
              "ci95": [
                0.4982565559992193,
                0.59111244442695
              ],
              "p_value": 0.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.11572189501825186,
              "ci95": [
                0.10285617478177346,
                0.13096042743372507
              ],
              "p_value": 0.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": -0.04216328992841791,
              "ci95": [
                -0.07697618308359809,
                -0.0175987863950382
              ],
              "p_value": 0.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            }
          ],
          "partial_composition_relation": [
            {
              "mean": 0.5451315812781756,
              "ci95": [
                0.4982565559992193,
                0.59111244442695
              ],
              "p_value": 0.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.11572189501825186,
              "ci95": [
                0.10285617478177346,
                0.13096042743372507
              ],
              "p_value": 0.0,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.04809452725061031,
              "ci95": [
                0.008763583032489433,
                0.08940729523785759
              ],
              "p_value": 0.0212,
              "clusters": 5,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0212
            }
          ]
        },
        "multiplicity": {
          "method": "Benjamini-Hochberg",
          "family": "18 nontrivial inertia-control increments",
          "q_values_order": [
            "partial_majority_relation k=0..n-1",
            "partial_composition_relation k=0..n-1"
          ]
        }
      }
    },
    "m3ed": {
      "n_rows": 9171,
      "n_raters": 3,
      "labels": 7,
      "n_groups": 45,
      "same_item": {
        "n_rows": 9171,
        "n_raters": 3,
        "labels": 7,
        "folds": 5,
        "chosen_alpha_by_k": {
          "0": [
            0.01,
            5.0,
            5.0,
            0.01,
            0.01
          ],
          "1": [
            5.0,
            0.5,
            2.0,
            5.0,
            1.0
          ],
          "2": [
            0.5,
            0.1,
            0.1,
            0.1,
            0.1
          ]
        },
        "nll_by_k": [
          1.471285796391825,
          0.8930592584113908,
          0.7087668693655065
        ],
        "increments": [
          0.5782265379804343,
          0.1842923890458843
        ],
        "increment_ci95": [
          {
            "mean": 0.5782265379804346,
            "ci95": [
              0.5458016021351746,
              0.6119904914020232
            ],
            "p_value": 0.0,
            "clusters": 45,
            "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
            "q_value": 0.0
          },
          {
            "mean": 0.1842923890458843,
            "ci95": [
              0.17374920894591805,
              0.19480916878218035
            ],
            "p_value": 0.0,
            "clusters": 45,
            "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
            "q_value": 0.0
          }
        ],
        "multiplicity": {
          "method": "Benjamini-Hochberg",
          "family": "six same-item adjacent increments across three corpora"
        }
      },
      "inertia_controls": {
        "n_rows": 9171,
        "n_raters": 3,
        "labels": 7,
        "folds": 5,
        "chosen_alpha": {
          "flat": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.5,
            0.5,
            0.5,
            0.01,
            0.01,
            0.01,
            0.01,
            0.01,
            0.01,
            0.01,
            0.01
          ],
          "relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.01,
            0.01,
            0.01,
            0.1,
            0.1,
            0.1,
            0.1
          ],
          "partial_majority_relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1
          ],
          "partial_composition_relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1
          ]
        },
        "nll_by_k": {
          "flat": [
            2.625950387769657,
            2.625950387769657,
            2.625950387769657,
            2.625950387769657
          ],
          "relation": [
            2.612430738877964,
            2.612430738877964,
            2.612430738877964,
            2.612430738877964
          ],
          "partial_majority_relation": [
            2.612430738877964,
            1.972363211761664,
            1.7005154413847612,
            1.8730081228541255
          ],
          "partial_composition_relation": [
            2.612430738877964,
            1.972363211761664,
            1.7005154413847612,
            1.4215426930161128
          ]
        },
        "increments": {
          "flat": [
            0.0,
            0.0,
            0.0
          ],
          "relation": [
            0.0,
            0.0,
            0.0
          ],
          "partial_majority_relation": [
            0.6400675271162999,
            0.2718477703769029,
            -0.17249268146936436
          ],
          "partial_composition_relation": [
            0.6400675271162999,
            0.2718477703769029,
            0.2789727483686484
          ]
        },
        "increment_ci95": {
          "flat": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            }
          ],
          "relation": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            }
          ],
          "partial_majority_relation": [
            {
              "mean": 0.6400675271162996,
              "ci95": [
                0.5969811813805871,
                0.6855105321661126
              ],
              "p_value": 0.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.2718477703769026,
              "ci95": [
                0.23633691922862798,
                0.30755275973118157
              ],
              "p_value": 0.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": -0.17249268146936425,
              "ci95": [
                -0.20222967462621388,
                -0.14194024458031218
              ],
              "p_value": 0.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            }
          ],
          "partial_composition_relation": [
            {
              "mean": 0.6400675271162996,
              "ci95": [
                0.5969811813805871,
                0.6855105321661126
              ],
              "p_value": 0.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.2718477703769026,
              "ci95": [
                0.23633691922862798,
                0.30755275973118157
              ],
              "p_value": 0.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.27897274836864866,
              "ci95": [
                0.2490302284609761,
                0.3093873714929404
              ],
              "p_value": 0.0,
              "clusters": 45,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            }
          ]
        },
        "multiplicity": {
          "method": "Benjamini-Hochberg",
          "family": "18 nontrivial inertia-control increments",
          "q_values_order": [
            "partial_majority_relation k=0..n-1",
            "partial_composition_relation k=0..n-1"
          ]
        }
      }
    },
    "emowoz": {
      "n_rows": 11098,
      "n_raters": 3,
      "labels": 7,
      "n_groups": 995,
      "same_item": {
        "n_rows": 11098,
        "n_raters": 3,
        "labels": 7,
        "folds": 5,
        "chosen_alpha_by_k": {
          "0": [
            5.0,
            2.0,
            2.0,
            2.0,
            0.01
          ],
          "1": [
            0.01,
            0.5,
            2.0,
            0.5,
            0.5
          ],
          "2": [
            0.5,
            0.1,
            0.5,
            0.5,
            0.5
          ]
        },
        "nll_by_k": [
          0.9532975433205507,
          0.7732653791411741,
          0.7045556041981814
        ],
        "increments": [
          0.18003216417937662,
          0.06870977494299269
        ],
        "increment_ci95": [
          {
            "mean": 0.18003216417937679,
            "ci95": [
              0.16743205700169958,
              0.19296431133583555
            ],
            "p_value": 0.0,
            "clusters": 995,
            "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
            "q_value": 0.0
          },
          {
            "mean": 0.06870977494299257,
            "ci95": [
              0.0655038127403983,
              0.07181381271704897
            ],
            "p_value": 0.0,
            "clusters": 995,
            "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
            "q_value": 0.0
          }
        ],
        "multiplicity": {
          "method": "Benjamini-Hochberg",
          "family": "six same-item adjacent increments across three corpora"
        }
      },
      "inertia_controls": {
        "n_rows": 11098,
        "n_raters": 3,
        "labels": 7,
        "folds": 5,
        "chosen_alpha": {
          "flat": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.01,
            0.01,
            0.01
          ],
          "relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.01,
            0.01,
            0.01
          ],
          "partial_majority_relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.1,
            0.1,
            0.1,
            0.5,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.1,
            0.1,
            0.1
          ],
          "partial_composition_relation": [
            0.1,
            0.1,
            0.1,
            0.1,
            0.5,
            0.1,
            0.1,
            0.1,
            0.5,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.01,
            0.1,
            0.1,
            0.1
          ]
        },
        "nll_by_k": {
          "flat": [
            1.9258751243344392,
            1.9258751243344392,
            1.9258751243344392,
            1.9258751243344392
          ],
          "relation": [
            1.9258751243344392,
            1.9258751243344392,
            1.9258751243344392,
            1.9258751243344392
          ],
          "partial_majority_relation": [
            1.9258751243344392,
            1.869084364995907,
            1.8441588222295313,
            1.8602738016983107
          ],
          "partial_composition_relation": [
            1.9258751243344392,
            1.869084364995907,
            1.8441588222295313,
            1.838873295029006
          ]
        },
        "increments": {
          "flat": [
            0.0,
            0.0,
            0.0
          ],
          "relation": [
            0.0,
            0.0,
            0.0
          ],
          "partial_majority_relation": [
            0.05679075933853217,
            0.024925542766375708,
            -0.016114979468779378
          ],
          "partial_composition_relation": [
            0.05679075933853217,
            0.024925542766375708,
            0.00528552720052522
          ]
        },
        "increment_ci95": {
          "flat": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            }
          ],
          "relation": [
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            },
            {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "p_value": 1.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value"
            }
          ],
          "partial_majority_relation": [
            {
              "mean": 0.056790759338532205,
              "ci95": [
                0.04724778540992729,
                0.06650791486478948
              ],
              "p_value": 0.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.024925542766375156,
              "ci95": [
                0.017611605022275125,
                0.03218970473004305
              ],
              "p_value": 0.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": -0.016114979468779267,
              "ci95": [
                -0.024167286979341788,
                -0.007968401486301898
              ],
              "p_value": 0.0004,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.00048000000000000007
            }
          ],
          "partial_composition_relation": [
            {
              "mean": 0.056790759338532205,
              "ci95": [
                0.04724778540992729,
                0.06650791486478948
              ],
              "p_value": 0.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.024925542766375156,
              "ci95": [
                0.017611605022275125,
                0.03218970473004305
              ],
              "p_value": 0.0,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.0
            },
            {
              "mean": 0.005285527200525517,
              "ci95": [
                -0.0013610181834252562,
                0.012027723506956836
              ],
              "p_value": 0.118,
              "clusters": 995,
              "p_value_note": "uncentered block-bootstrap tail fraction; with a finite number of clusters, p=0 means no bootstrap draw crossed zero rather than an exact zero p-value",
              "q_value": 0.118
            }
          ]
        },
        "multiplicity": {
          "method": "Benjamini-Hochberg",
          "family": "18 nontrivial inertia-control increments",
          "q_values_order": [
            "partial_majority_relation k=0..n-1",
            "partial_composition_relation k=0..n-1"
          ]
        }
      }
    }
  },
  "row_output": "[original-local-path]"
}


==> anc/output/reviewer_synthetic_sensitivity.json <==
{
  "as_of": "2026-09-09",
  "protocol": "nested revelation paths; exact population reference by composition enumeration for CCAR, label-dependent masking, and identity-slot masking (the latter has the same count law as CCAR after exchangeable slot-label assignment); empirical train-only tables with alpha=0.1; five independent replicates",
  "settings": [
    {
      "n": 3,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.13496399629839634,
        -0.18629550442132423,
        -0.08470251444842054
      ],
      "increment_rmse": [
        0.1372044090016291,
        0.187957017617757,
        0.09161124083929559
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.030873109501583063,
        -0.07115295452201673,
        -0.08659272314605575
      ],
      "increment_rmse": [
        0.0315866459340675,
        0.07239091724020985,
        0.08844349043738216
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.01119594547611653,
        -0.02361924788003904,
        -0.028117729039697892
      ],
      "increment_rmse": [
        0.011822919965469556,
        0.02447191497451919,
        0.028360668166853238
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.13694832011959743,
        -0.11842771391994233,
        -0.08582208377098946
      ],
      "increment_rmse": [
        0.14747398577527132,
        0.12617365408183587,
        0.09038016068744013
      ],
      "q_monotonicity_violation_rate": 0.8,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.0356005388701334,
        -0.0487131937382177,
        -0.08138224935479581
      ],
      "increment_rmse": [
        0.03821083129126584,
        0.04995477826121164,
        0.08342051463603248
      ],
      "q_monotonicity_violation_rate": 0.19999999999999996,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.01838681385142643,
        -0.0226549272093651,
        -0.030066234070534742
      ],
      "increment_rmse": [
        0.022183773658119875,
        0.02518049082220016,
        0.031995555538444485
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.06495985985633679,
        -0.028701395521008394,
        -0.05080022377786486
      ],
      "increment_rmse": [
        0.06983907077103876,
        0.03453532487089119,
        0.05265737761718821
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.04316768351146427,
        -0.007236620527419968,
        -0.014292386513659577
      ],
      "increment_rmse": [
        0.047519453311550455,
        0.009993709399076643,
        0.01629076450147466
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.03290811753339018,
        0.010756281263776535,
        -0.009661452508739218
      ],
      "increment_rmse": [
        0.03518823244779937,
        0.01797301080638888,
        0.01100688743416923
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.21149227523750963,
        -0.2089531440134686,
        -0.08417933397401622,
        -0.08617859350239546,
        -0.019250117448083425
      ],
      "increment_rmse": [
        0.21324633016713118,
        0.2122651352206251,
        0.09787775799878647,
        0.09065870672737743,
        0.028102169111802078
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.08114716391006586,
        -0.1204822795404672,
        -0.1279839062022588,
        -0.0830613512123037,
        -0.06214493031399204
      ],
      "increment_rmse": [
        0.08145716640130071,
        0.12144703750389371,
        0.1297942192403555,
        0.08326395864836532,
        0.0641596242284213
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.033258015190971955,
        -0.057206025164692156,
        -0.06178787963386787,
        -0.07864685446447765,
        -0.05789675931855154
      ],
      "increment_rmse": [
        0.03347820461041497,
        0.058191866085695335,
        0.06274351039986636,
        0.08118380608116584,
        0.060491410991433986
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.21405024128321887,
        -0.14718842434288656,
        -0.07767369825314611,
        -0.07065214811756712,
        -0.08544917123528481
      ],
      "increment_rmse": [
        0.21668307165616163,
        0.14932347053030415,
        0.08430606589693003,
        0.07583779896214683,
        0.08891655184140725
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.10196010971691809,
        -0.11498179181768382,
        -0.10647718308483363,
        -0.08609908268795463,
        -0.07844760430143412
      ],
      "increment_rmse": [
        0.10269153200393659,
        0.1180232508435607,
        0.11224458466249974,
        0.09457071623486386,
        0.08105925043625511
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.04101929227981618,
        -0.058145566317721456,
        -0.07294809214922679,
        -0.058598417758294816,
        -0.07184612039473715
      ],
      "increment_rmse": [
        0.04200017953365721,
        0.05877060323171783,
        0.0745833747645524,
        0.060932057591405596,
        0.07360274657299923
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.039318597440044734,
        -0.0864473607907224,
        -0.06815961343176577,
        -0.06043797141516403,
        -0.04692773228977907
      ],
      "increment_rmse": [
        0.04839087120473036,
        0.08950296103761475,
        0.0682242633525654,
        0.06198597254991641,
        0.049242570347952555
      ],
      "q_monotonicity_violation_rate": 0.19999999999999996,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.038896571292483584,
        -0.03460270287748579,
        -0.0295573297510133,
        -0.020414137003763155,
        -0.02088227014005608
      ],
      "increment_rmse": [
        0.040337857680415964,
        0.03844088328804351,
        0.03231192071341219,
        0.025741067194150046,
        0.02276186882096956
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.02771867024214758,
        -0.022141216902303806,
        -0.013319874624500988,
        -0.013938624725198911,
        -0.01315399338576393
      ],
      "increment_rmse": [
        0.0278945284710015,
        0.022952657379957955,
        0.019554707288957314,
        0.016385390364554133,
        0.015808767837646617
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.3914641451781783,
        -0.16690016704381136,
        -0.14047919677130166,
        -0.04358028573563786,
        -0.02399490503031263,
        -0.0007321556123855543,
        -0.01866012735150253,
        -0.008532050648781642,
        -0.0033493592969913166,
        -0.00480445254249382
      ],
      "increment_rmse": [
        0.3923840109800852,
        0.17444363982978142,
        0.14465454027459687,
        0.048377724504386724,
        0.029010595581391553,
        0.016032644749411427,
        0.02384333697984337,
        0.011481851369198028,
        0.010700560388463969,
        0.013801833704187753
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.22088387749887417,
        -0.2142033108971196,
        -0.17665313234669747,
        -0.11068888567924233,
        -0.0625724623395099,
        -0.07300821335079828,
        -0.022809801393627184,
        -0.023526974340559902,
        -0.012038413023371497,
        -0.029674458080820542
      ],
      "increment_rmse": [
        0.22138215030723588,
        0.21451064368656944,
        0.1787209890240014,
        0.11272773169392628,
        0.06554990486669104,
        0.07520991278219145,
        0.03346710602731699,
        0.03070962178871654,
        0.01678240627518553,
        0.032554213906179005
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.1,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.09650857962117972,
        -0.14165316873695577,
        -0.1257918506268343,
        -0.1015404267545307,
        -0.10848908701888896,
        -0.091255777135353,
        -0.07268295834921634,
        -0.038042949720066055,
        -0.03733736812601638,
        -0.05475420547827916
      ],
      "increment_rmse": [
        0.09718653272204825,
        0.1420816886856433,
        0.1260144722371934,
        0.10243083024824372,
        0.10981601342252696,
        0.095872804813736,
        0.07764654821703805,
        0.05236715185998246,
        0.04734974994099408,
        0.05745159513136656
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.2656161694977701,
        -0.18014059645600272,
        -0.12436747295283439,
        -0.10473103789850154,
        -0.07130102518679368,
        -0.06876842934614853,
        -0.0483960194804002,
        -0.045605698375668705,
        -0.03360887849720644,
        -0.038958574399413595
      ],
      "increment_rmse": [
        0.26774888777347305,
        0.18172346342428272,
        0.12563202383505045,
        0.1067703920278547,
        0.07744649917060273,
        0.07053014332458735,
        0.05034519628118543,
        0.04743021991501418,
        0.03570302503238592,
        0.040890240705174365
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.2224701126890647,
        -0.16392500385993483,
        -0.16472908671260084,
        -0.11858815417297244,
        -0.10257319800692954,
        -0.0838518123248491,
        -0.05548048828050885,
        -0.07398509908536273,
        -0.03719972399152756,
        -0.05870322925946976
      ],
      "increment_rmse": [
        0.2252083241576743,
        0.16517711842261906,
        0.166058051920499,
        0.120891083370556,
        0.10612824766194179,
        0.08443310089349433,
        0.05958369634088275,
        0.07518781221608395,
        0.04011174329580244,
        0.06311768311424987
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.5,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.10608875082156874,
        -0.13397166873491048,
        -0.1315516368074327,
        -0.1028560618121972,
        -0.1031992412193679,
        -0.08889284298670272,
        -0.08194035016061604,
        -0.07287790926811528,
        -0.05953494807469291,
        -0.04325481264070454
      ],
      "increment_rmse": [
        0.10822228722322531,
        0.13526833630699012,
        0.13287985381569456,
        0.104875172281052,
        0.10496977397016885,
        0.0896978796421225,
        0.08270457716537251,
        0.07324940043059834,
        0.060464036222497464,
        0.04525478524503724
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 300,
      "replicates": 5,
      "increment_bias": [
        -0.1890832573325567,
        -0.18990547388514303,
        -0.1570925115660023,
        -0.09936831193510232,
        -0.08553337484137069,
        -0.05568852839922549,
        -0.056720547523103716,
        -0.0761932849152803,
        -0.0813374402184615,
        -0.04647960477843176
      ],
      "increment_rmse": [
        0.1899302553355779,
        0.1906217597294538,
        0.1578772878830421,
        0.1010743336342742,
        0.08595922849867799,
        0.05574803382426066,
        0.05925628448798642,
        0.07860853795746735,
        0.08280225984450354,
        0.047559886091717275
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.06677063047935783,
        -0.09532261262594535,
        -0.10053520483924352,
        -0.05745999341855308,
        -0.054162363398951995,
        -0.056483078066767244,
        -0.04283966881479025,
        -0.035779190071234625,
        -0.039088769153211,
        -0.044432951267011765
      ],
      "increment_rmse": [
        0.07115144597723413,
        0.0978119100773248,
        0.10202765174846783,
        0.05779366343801817,
        0.05479794862220732,
        0.05711651324421564,
        0.043473862259997983,
        0.037217451121672074,
        0.04011618523233948,
        0.045279359644254065
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.9,
      "mechanism": "ccar",
      "train_size": 3000,
      "replicates": 5,
      "increment_bias": [
        -0.0381893182927765,
        -0.04615759269820946,
        -0.06469989455281837,
        -0.03692080220392704,
        -0.034890749703482535,
        -0.02740625635219294,
        -0.027504490310783503,
        -0.023618285530836402,
        -0.021042122428651222,
        -0.02721862803603763
      ],
      "increment_rmse": [
        0.039827147802519905,
        0.04688225842147773,
        0.06518617608824626,
        0.03722334906420032,
        0.03529837368008211,
        0.028688616997171984,
        0.02909802891066093,
        0.02494573487837796,
        0.021700766911431434,
        0.029708382266466188
      ],
      "q_monotonicity_violation_rate": 0.19999999999999996,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.5,
      "mechanism": "identity",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.04163870857377,
        -0.07002086082020291,
        -0.07418131992051791
      ],
      "increment_rmse": [
        0.04330799432783311,
        0.07339219965915414,
        0.07556801839462582
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.9,
      "mechanism": "identity",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.03026085810175294,
        -0.025554869557864596,
        -0.00928577946949849
      ],
      "increment_rmse": [
        0.03227814701344335,
        0.027029010155119895,
        0.013492858931638116
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.5,
      "mechanism": "identity",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.09061735816622978,
        -0.10757593278743834,
        -0.09157618149648616,
        -0.08825939088933979,
        -0.08181493152323353
      ],
      "increment_rmse": [
        0.09113384032737115,
        0.10824734948565137,
        0.09441239874508431,
        0.09242132426422309,
        0.08332475679296009
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.9,
      "mechanism": "identity",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.03530356899118414,
        -0.038219177470587506,
        -0.03974029993232438,
        -0.02677579283452758,
        -0.02325053676331721
      ],
      "increment_rmse": [
        0.038976515640455234,
        0.03882091522734293,
        0.041066980866446105,
        0.027817234693121667,
        0.026261383929462583
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.5,
      "mechanism": "identity",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.21214828934612343,
        -0.16461659617872648,
        -0.14064200645903463,
        -0.126725926818761,
        -0.1038274199105155,
        -0.09534950578467641,
        -0.06431798346692971,
        -0.05291656189359646,
        -0.04634830986239269,
        -0.04758536751280022
      ],
      "increment_rmse": [
        0.21406418404248945,
        0.1665876968736409,
        0.14164860763097836,
        0.1289994499642589,
        0.10550480392218774,
        0.09669851166771742,
        0.06465759561239481,
        0.05312166726498273,
        0.048246188485456004,
        0.04907931382688424
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.9,
      "mechanism": "identity",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.07541095998553282,
        -0.10310804477879731,
        -0.09812588592421712,
        -0.06691424514585975,
        -0.044593783524663345,
        -0.03539104215761357,
        -0.037851821432590874,
        -0.04227045560401592,
        -0.04361795298490021,
        -0.04219957470540843
      ],
      "increment_rmse": [
        0.07575341385453127,
        0.10340761109908556,
        0.10042604497519209,
        0.0685320659711938,
        0.0455557728177407,
        0.03591792836751387,
        0.03886162634926208,
        0.045282380531784544,
        0.04692036127032691,
        0.04393461620063599
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.5,
      "mechanism": "label",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.02829402247702148,
        -0.06807284782980991,
        -0.07158745957577031
      ],
      "increment_rmse": [
        0.03277086183379185,
        0.06871953333545616,
        0.07683326505349168
      ],
      "q_monotonicity_violation_rate": 0.19999999999999996,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 3,
      "rho": 0.9,
      "mechanism": "label",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.029400680782686095,
        -0.013717602449819483,
        -0.02205039863968769
      ],
      "increment_rmse": [
        0.03357293110327138,
        0.01731825350265097,
        0.02336880346411077
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.5,
      "mechanism": "label",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.08847345283664003,
        -0.11755796438280246,
        -0.08716640899363348,
        -0.09629960000577968,
        -0.0959582153569312
      ],
      "increment_rmse": [
        0.08923075395129784,
        0.11849300848433755,
        0.08904728960626178,
        0.09878673623687205,
        0.0980810333452945
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 5,
      "rho": 0.9,
      "mechanism": "label",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.053424152566742045,
        -0.021824950054105674,
        -0.037459693700738095,
        -0.024436642878818658,
        -0.023466822988042188
      ],
      "increment_rmse": [
        0.05902218112415223,
        0.03117407503523492,
        0.04219115134107965,
        0.03092351923510772,
        0.02449677953960829
      ],
      "q_monotonicity_violation_rate": 0.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.5,
      "mechanism": "label",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.20790567587408743,
        -0.13815643045468598,
        -0.1226066447218587,
        -0.1102963844336852,
        -0.09980959916353989,
        -0.08832389167271355,
        -0.07304549650211953,
        -0.08066745498355381,
        -0.06640258275105637,
        -0.07255740235159162
      ],
      "increment_rmse": [
        0.20987448545412904,
        0.13864841039308068,
        0.1227358526227128,
        0.11081899220713617,
        0.10096741649833697,
        0.09058752193016384,
        0.07497318959939664,
        0.0846936012225992,
        0.0683508515413931,
        0.07429372666065817
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    },
    {
      "n": 10,
      "rho": 0.9,
      "mechanism": "label",
      "train_size": 1000,
      "replicates": 5,
      "increment_bias": [
        -0.08399986298964635,
        -0.10072335666110305,
        -0.10376890593374624,
        -0.06269849837889403,
        -0.046103416480657876,
        -0.0466861058752527,
        -0.03414040710329243,
        -0.036103452198710875,
        -0.04606441274685906,
        -0.05761016190635955
      ],
      "increment_rmse": [
        0.08628634239425703,
        0.10213321824070698,
        0.10394268217615325,
        0.06509145093698006,
        0.046649526606551354,
        0.04845615797962734,
        0.035780439878108854,
        0.0366975363180543,
        0.04701239344754165,
        0.05989011873886418
      ],
      "q_monotonicity_violation_rate": 1.0,
      "truth_monotonicity_violation_rate": 0.0,
      "decomposition_max_abs": 0.0,
      "decomposition_check": "algebraic_identity_from_reported_curves"
    }
  ],
  "interpretation": {
    "rho": "mixture weight on the previous panel composition in the target distribution",
    "non_ccar": "label masking is content-dependent; identity masking is slot-dependent but label-independent after exchangeable slot assignment",
    "truth_reference": "exact conditional entropy under the stated data-generating process, not a finite Monte Carlo oracle",
    "decomposition": "fitted decrement equals exact population decrement plus adjacent excess-risk difference; the reported zero residual is an algebraic check"
  }
}


==> anc/scripts/audit_ccpr_active.py <==
"""Independent audit for CCPR-A (active annotation acquisition).

Checks, each re-derived from the result JSON plus a deterministic in-process
rerun of the allocation logic:

  1. Every row appears in exactly one of the calibration/evaluation blocks
     (the split is block-level and disjoint by construction).
  2. Row arrays are aligned: entropy_k0, ccprJ row NLL at every k, and the
     block labels all have the same length for every corpus.
  3. Greedy, uniform, and random policies spend exactly the requested
     budget; no row ever exceeds k=n; concentrated spends its defined
     amount.
  4. Rerunning the allocation code with the same seeds reproduces the
     stored JSON bit-for-bit (determinism).
  5. The block bootstrap is deterministic and its CI endpoints are within
     the stored values.
  6. Calibration curves are fit only on calibration rows (no leakage:
     bins are derived from calibration entropy; evaluation rows never
     contribute to Vhat).

Run: PYTHONWARNINGS=error python3 scripts/audit_ccpr_active.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output"


def close(a: float, b: float, tol: float = 1e-9) -> bool:
    return abs(float(a) - float(b)) <= tol


checks = []


def check(name: str, ok: bool, detail: str = "") -> None:
    checks.append((name, bool(ok), detail))
    print(("PASS" if ok else "FAIL"), name, detail)


def load(name: str) -> dict:
    return json.loads((OUT / name).read_text())


def main() -> None:
    import ccpr_active_acquisition as act

    report = load("ccpr_active_acquisition.json")

    # ---- sources ----
    ie = load("iemocap_ccpr_neural.json")
    m3 = load("m3ed_ccpr_neural_official.json")
    em = load("emowoz_ccpr_neural_official.json")

    # ---- 1-2. alignment and disjoint split (re-derived from sources) ----
    ie_nll = {k: np.asarray(ie["row_nll_by_k"][str(k)]["ccprJ_head"])
              for k in range(4)}
    ie_ent = np.asarray(ie["row_nll_by_k"]["0"]["entropy_k0"])
    ie_blk = np.asarray(ie["row_nll_by_k"]["0"]["session"])
    ie_feat = np.asarray(ie["row_nll_by_k"]["0"].get("feat0") or [])
    check("IEMOCAP target-free feature matrix",
          ie_feat.ndim == 2 and ie_feat.shape[0] == len(ie_ent)
          and np.isfinite(ie_feat).all()
          and np.allclose(ie_feat[:, :-3].sum(axis=1), 1.0, atol=1e-12),
          f"shape={ie_feat.shape}")
    for k in range(4):
        check(f"IEMOCAP row alignment k={k}",
              len(ie_nll[k]) == len(ie_ent) == len(ie_blk),
              f"{len(ie_nll[k])}/{len(ie_ent)}/{len(ie_blk)}")
    for name, prefix, blockkey in (
            ("m3ed", "m3ed_ccpr_neural_official", "series"),
            ("emowoz", "emowoz_ccpr_neural_official", "dialogue")):
        d = load(f"{prefix}.json")
        nll = {k: np.asarray(d["row_nll_by_k"][str(k)]["ccprJ_head"])
               for k in range(4)}
        ent = np.asarray(d["row_nll_by_k"]["0"]["entropy_k0"])
        dia = np.asarray(d["row_nll_by_k"]["0"][blockkey])
        if name == "m3ed":
            dia = np.asarray([str(b).split("::")[0] for b in dia])
        feat = np.asarray(d["row_nll_by_k"]["0"].get("feat0") or [])
        for k in range(4):
            check(f"{name.upper()} row alignment k={k}",
                  len(nll[k]) == len(ent) == len(dia),
                  f"{len(nll[k])}/{len(ent)}/{len(dia)}")
        check(f"{name.upper()} target-free feature matrix",
              feat.ndim == 2 and feat.shape[0] == len(ent)
              and np.isfinite(feat).all()
              and np.allclose(feat[:, :-3].sum(axis=1), 1.0, atol=1e-12),
              f"shape={feat.shape}")

    # ---- 1-3. re-run the allocation code and compare ----
    # The module's run_corpus has fully seeded RNGs; a second call must
    # return the exact stored report.
    rerun = {}
    nrows = {"iemocap": len(ie_ent)}
    ie_feat = np.asarray(ie["row_nll_by_k"]["0"].get("feat0") or [])
    rerun["iemocap"] = act.run_corpus(
        "iemocap", ie_nll, ie_ent, ie_blk,
        ie_feat if len(ie_feat) else None)
    for name, prefix, blockkey in (
            ("m3ed", "m3ed_ccpr_neural_official", "series"),
            ("emowoz", "emowoz_ccpr_neural_official", "dialogue")):
        d = load(f"{prefix}.json")
        nll = {k: np.asarray(d["row_nll_by_k"][str(k)]["ccprJ_head"])
               for k in range(4)}
        ent = np.asarray(d["row_nll_by_k"]["0"]["entropy_k0"])
        dia = np.asarray(d["row_nll_by_k"]["0"][blockkey])
        if name == "m3ed":
            dia = np.asarray([str(b).split("::")[0] for b in dia])
        feat = np.asarray(d["row_nll_by_k"]["0"].get("feat0") or [])
        nrows[name] = len(ent)
        rerun[name] = act.run_corpus(
            name, nll, ent, dia, feat if len(feat) else None)

    for corpus in ("iemocap", "m3ed", "emowoz"):
        same = json.dumps(rerun[corpus], sort_keys=True) == json.dumps(
            report[corpus], sort_keys=True)
        check(f"{corpus} allocation rerun deterministic",
              same, "json-identical" if same else "DIFFERS")
        r = report[corpus]
        check(f"{corpus} split disjoint/exhaustive",
              int(r["n_calib"]) + int(r["n_eval"]) == nrows[corpus],
              f"calib={r['n_calib']} eval={r['n_eval']}")
        check(f"{corpus} diminishing-return diagnostic present",
              "diminishing_return_rate" in report[corpus],
              str(report[corpus].get("diminishing_return_rate")))

    # ---- 4. budget conservation re-derived from stored policies ----
    # Stored policies are total row NLL sums, so reconstruct per-row k from
    # a rerun and verify sums.
    for corpus in ("iemocap", "m3ed", "emowoz"):
        r = report[corpus]
        n_eval = int(r["n_eval"])
        rr = rerun[corpus]
        for b in act.BUDGETS:
            budget = int(round(b * n_eval))
            # rebuild policies exactly as the module does, then verify.
            max_k = 3
            nll_eval = None  # placeholder; detailed sums already in rerun
            # The rerun JSON stores only aggregate NLL, so verify budget
            # conservation by recomputing k allocations through the same
            # helper with the same seeds.
            src = ie if corpus == "iemocap" else (
                m3 if corpus == "m3ed" else em)
            nll = {k: np.asarray(src["row_nll_by_k"][str(k)]["ccprJ_head"])
                   for k in range(4)}
            ent = np.asarray(src["row_nll_by_k"]["0"]["entropy_k0"])
            if corpus == "iemocap":
                blocks = np.asarray(src["row_nll_by_k"]["0"]["session"])
            else:
                blockkey = ("series" if corpus == "m3ed" else "dialogue")
                dia = np.asarray(src["row_nll_by_k"]["0"][blockkey])
                blocks = (np.asarray([str(x).split("::")[0] for x in dia])
                          if corpus == "m3ed" else dia)
            # replicate run_corpus's internal split
            uniq = sorted(set(blocks.tolist()))
            rng = np.random.default_rng(act.SPLIT_SEED)
            order = rng.permutation(len(uniq))
            calib_blocks = {uniq[j] for j in order[:len(uniq) // 2]}
            calib = np.asarray([bl in calib_blocks for bl in blocks])
            eval_ = ~calib
            nll_stack = np.stack([nll[k] for k in range(4)], axis=1)
            nll_eval = nll_stack[eval_]
            n_eval2 = int(eval_.sum())
            rng_eval = np.random.default_rng(act.SPLIT_SEED + 1)
            # greedy
            n_bins = act.N_BINS
            bin_of = act.bin_rows(ent, calib, n_bins)
            vhat = np.zeros((n_bins, 4))
            for bb in range(n_bins):
                sel = calib & (bin_of == bb)
                if sel.sum() > 0:
                    vhat[bb] = nll_stack[sel].mean(axis=0)
                else:
                    vhat[bb] = nll_stack[calib].mean(axis=0)
            marg = np.stack([vhat[bin_of, kk] - vhat[bin_of, kk + 1]
                             for kk in range(max_k)], axis=1)
            marg_eval = marg[eval_]
            k_g = act.waterfill(n_eval2, max_k, marg_eval, budget,
                                np.random.default_rng(9000 + int(b * 10)))
            k_u = act.uniform_allocation(
                n_eval2, b, act.SPLIT_SEED + 10000 + int(b * 10))
            k_r = np.zeros(n_eval2, dtype=np.int64)
            cand = np.flatnonzero(k_r < max_k)
            for _ in range(budget):
                i = int(cand[rng_eval.integers(0, len(cand))])
                k_r[i] += 1
                if k_r[i] == max_k:
                    cand = np.flatnonzero(k_r < max_k)
            check(f"{corpus} B={b} greedy budget",
                  int(k_g.sum()) == budget and int(k_g.max()) <= max_k,
                  f"sum={int(k_g.sum())} max={int(k_g.max())}")
            check(f"{corpus} B={b} uniform budget",
                  int(k_u.sum()) == budget and int(k_u.max()) <= max_k,
                  f"sum={int(k_u.sum())}")
            check(f"{corpus} B={b} uniform floor/ceil balance",
                  set(k_u.tolist()) <= {int(np.floor(b)),
                                        int(np.floor(b)) + 1}
                  and int(np.sum(k_u == int(np.floor(b)) + 1))
                  == budget - int(np.floor(b)) * n_eval2,
                  f"levels={sorted(set(k_u.tolist()))}")
            check(f"{corpus} B={b} random budget",
                  int(k_r.sum()) == budget and int(k_r.max()) <= max_k,
                  f"sum={int(k_r.sum())}")
            # greedy totals match stored policy totals
            got_g = float(nll_eval[np.arange(n_eval2), k_g].sum())
            got_u = float(nll_eval[np.arange(n_eval2), k_u].sum())
            check(f"{corpus} B={b} greedy NLL total",
                  close(got_g, rr[str(b)]["policies"]["greedy"]),
                  f"got={got_g:.6f} stored={rr[str(b)]['policies']['greedy']:.6f}")
            check(f"{corpus} B={b} uniform NLL total",
                  close(got_u, rr[str(b)]["policies"]["uniform"]),
                  f"got={got_u:.6f} stored={rr[str(b)]['policies']['uniform']:.6f}")

    # ---- 5. bootstrap deterministic ----
    deltas = np.asarray(ie_nll[0][:20] - ie_nll[1][:20])
    blocks = np.asarray(ie_blk[:20])
    c1 = act.block_bootstrap_delta(deltas, blocks, seed=211)
    c2 = act.block_bootstrap_delta(deltas, blocks, seed=211)
    check("block bootstrap deterministic",
          c1 == c2, f"{c1} vs {c2}")

    # ---- 6. no leakage: Vhat is built only from calibration rows ----
    # Eval rows are assigned to bins (that is how they receive a curve),
    # but each bin's curve must be the mean over calibration rows only.
    # Recompute Vhat from the same code path and verify that every bin
    # equals the calib-only mean.
    nll_stack = np.stack([ie_nll[k] for k in range(4)], axis=1)
    uniq = sorted(set(ie_blk.tolist()))
    rng = np.random.default_rng(act.SPLIT_SEED)
    order = rng.permutation(len(uniq))
    calib_blocks = {uniq[j] for j in order[:len(uniq) // 2]}
    calib = np.asarray([bl in calib_blocks for bl in ie_blk])
    bin_of = act.bin_rows(ie_ent, calib, act.N_BINS)
    vhat_ok = True
    vhat_detail = []
    for bb in range(act.N_BINS):
        sel = calib & (bin_of == bb)
        if sel.sum() == 0:
            continue
        v = nll_stack[sel].mean(axis=0)
        n_calib_in_bin = int(sel.sum())
        n_eval_in_bin = int((~calib & (bin_of == bb)).sum())
        # the stored policy used this v: totals matched in check 4, so a
        # mismatch here would have propagated; assert the structural fact
        # that the bin's mean is exactly the calib-only mean.
        v2 = nll_stack[calib & (bin_of == bb)].mean(axis=0)
        ok = np.allclose(v, v2, atol=1e-12)
        vhat_ok = vhat_ok and ok
        vhat_detail.append(f"bin{bb}: calib={n_calib_in_bin} eval={n_eval_in_bin}")
    check("IEMOCAP bin curves use calib rows only", vhat_ok,
          "; ".join(vhat_detail))

    n_pass = sum(1 for _, ok, _ in checks if ok)
    n_fail = len(checks) - n_pass
    print(f"\n{len(checks)} checks: {n_pass} pass, {n_fail} fail")
    if n_fail:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_ccpr_l.py <==
"""Independent audit for CCPR-L (learned completion).

The primary, information-set-matched comparison is CCPR-L+head minus
ccprJ+head: both models blend the same neural target head in probability
space, so only the completion differs (learned per-row vs empirical
table).  Checks, re-derived from the three neural result JSONs:

  1. Row arrays are aligned (ccprL_head / ccprJ_head / block labels).
  2. Significant wins (block-bootstrap CI upper endpoint < 0): IEMOCAP
     k=0/1/2, M3ED k=0/1/2, EmoWOZ k=0/1 (8 of 12 cells).
  3. Favorable cells with CI containing zero: M3ED k=3, EmoWOZ k=2.
  4. The only significant losses are tiny and at k=3 (empty completion):
     IEMOCAP k=3 <= +0.006 nats, EmoWOZ k=3 <= +0.003 nats.
  5. The completion-treatment control (CCPR-L minus the context-free
     inconsistent marginalizer) is still negative at every partial cell
     but is reported in the paper only as a control, with the context
     asymmetry stated; the audit verifies it does not drive the claims.
  6. Per-level lambda is chosen from the grid and equals 0 at k=3.
  7. Stored per-row means equal the mean of the stored row NLLs.

Run: PYTHONWARNINGS=error python3 scripts/audit_ccpr_l.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output"


def load(name: str) -> dict:
    return json.loads((OUT / name).read_text())


def block_ci(diff: np.ndarray, blocks: np.ndarray, seed: int = 211,
             draws: int = 10000) -> tuple[float, float]:
    uniq = np.unique(blocks)
    by = {g: np.flatnonzero(blocks == g) for g in uniq}
    rng = np.random.default_rng(seed)
    vals = []
    for _ in range(draws):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        vals.append(float(diff[idx].mean()))
    return float(np.quantile(vals, 0.025)), float(np.quantile(vals, 0.975))


checks = []


def check(name: str, ok: bool, detail: str = "") -> None:
    checks.append((name, bool(ok), detail))
    print(("PASS" if ok else "FAIL"), name, detail)


def main() -> None:
    specs = [
        ("iemocap", "iemocap_ccpr_neural.json", "session"),
        ("m3ed", "m3ed_ccpr_neural_official.json", "series"),
        ("emowoz", "emowoz_ccpr_neural_official.json", "dialogue"),
    ]
    expected_sig = {
        ("iemocap", 0), ("iemocap", 1), ("iemocap", 2),
        ("m3ed", 0), ("m3ed", 1), ("m3ed", 2),
        ("emowoz", 0), ("emowoz", 1),
    }
    expected_fav = {("m3ed", 3), ("emowoz", 2)}
    deltas = {}
    for corpus, path, blockkey in specs:
        d = load(path)
        for k in range(4):
            rn = d["row_nll_by_k"][str(k)]
            a = np.asarray(rn["ccprL_head"])
            b = np.asarray(rn["ccprJ_head"])
            blocks = np.asarray(rn[blockkey])
            if corpus == "m3ed":
                blocks = np.asarray([str(x).split("::")[0] for x in blocks])
            check(f"{corpus} k={k} row alignment",
                  len(a) == len(b) == len(blocks),
                  f"{len(a)}/{len(b)}/{len(blocks)}")
            # stored mean equals row mean
            stored = d["nll_by_k"][str(k)]["ccprL_head"]
            stored = stored if isinstance(stored, list) else [stored]
            if len(stored) > 1:
                # per-fold means; compare each fold's row mean
                ok = True
                for fold, s in zip(sorted(set(blocks.tolist())), stored):
                    m = a[blocks == fold].mean()
                    ok = ok and abs(m - s) <= 1e-9
                detail = (f"n_folds={len(stored)}")
            else:
                ok = abs(float(stored[0]) - float(a.mean())) <= 1e-9
                detail = f"stored={stored[0]:.6f} row={a.mean():.6f}"
            check(f"{corpus} k={k} stored mean consistent", ok, detail)
            diff = a - b
            lo, hi = block_ci(diff, blocks)
            deltas[(corpus, k)] = (float(diff.mean()), lo, hi)
            if (corpus, k) in expected_sig:
                check(f"{corpus} k={k} matched significant win",
                      float(diff.mean()) < 0 and hi < 0,
                      f"delta={diff.mean():+.4f} ci=[{lo:+.4f},{hi:+.4f}]")
            elif (corpus, k) in expected_fav:
                check(f"{corpus} k={k} matched favorable, CI contains 0",
                      float(diff.mean()) < 0 and lo <= 0 < hi,
                      f"delta={diff.mean():+.4f} ci=[{lo:+.4f},{hi:+.4f}]")
            elif diff.mean() > 0:
                check(f"{corpus} k={k} small matched loss (k=3 empty "
                      "completion)", float(diff.mean()) <= 0.006,
                      f"delta={diff.mean():+.4f} ci=[{lo:+.4f},{hi:+.4f}]")
            else:
                check(f"{corpus} k={k} matched favorable",
                      float(diff.mean()) < 0,
                      f"delta={diff.mean():+.4f}")
            lam = d["nll_by_k"][str(k)].get("ccprL_lambda")
            if lam is not None:
                lams = lam if isinstance(lam, list) else [lam]
                check(f"{corpus} k={k} lambda in grid",
                      all(float(x) in (0.0, 0.25, 0.5, 0.75, 0.95, 1.0)
                          for x in lams), f"lambdas={lams}")
                if k == 3:
                    check(f"{corpus} k=3 lambda=0",
                          all(float(x) == 0.0 for x in lams))
            # completion-treatment control (context-free baseline): the
            # paper reports this only as a control, never as the headline.
            if k < 3:
                inc = np.asarray(rn["inconsistent"])
                ctrl = np.asarray(rn["ccprL"]) - inc
                check(f"{corpus} k={k} control vs inconsistent negative",
                      float(ctrl.mean()) < 0,
                      f"delta={ctrl.mean():+.4f}")

    agg = np.mean([deltas[(c, k)][0]
                   for c, _, _ in specs for k in range(4)])
    check("aggregate 12-cell matched delta negative", agg < 0,
          f"mean={agg:+.4f}")

    # ---- information-set control (Table 5 "context" term) ----
    # The manuscript attributes the matched gain to context entering the
    # completion channel.  These checks verify every claim it makes about
    # that decomposition against ccpr_l_context_control.json.
    ctrl_path = OUT / "ccpr_l_context_control.json"
    check("context-control output present", ctrl_path.exists(),
          str(ctrl_path))
    if ctrl_path.exists():
        ctrl = json.loads(ctrl_path.read_text())["corpora"]
        key = "ccprL+head - ccprL_noctx+head"
        # manuscript Table 5 (context term) and Appendix CI table
        expected = {
            "IEMOCAP": [-0.0610, -0.0401, -0.0147, 0.0000],
            "M3ED official": [-0.0735, -0.0163, -0.0014, 0.0000],
            "EmoWOZ official": [-0.0146, -0.0073, -0.0038, 0.0000],
        }
        n_sig = 0
        for corpus, values in expected.items():
            cells = ctrl[corpus]
            mags = []
            for k, want in enumerate(values):
                got = cells[str(k)][key]
                check(f"{corpus} k={k} context term matches manuscript",
                      abs(got["mean"] - want) < 5e-5,
                      f"json={got['mean']:+.4f} manuscript={want:+.4f}")
                if k < 3:
                    mags.append(abs(got["mean"]))
                    n_sig += int(got["significant"])
            # structural zero at k=n: empty completion, context cannot act
            zero = cells["3"][key]
            check(f"{corpus} k=3 context term is exactly zero",
                  zero["mean"] == 0.0 and zero["ci95"] == [0.0, 0.0],
                  f"mean={zero['mean']} ci={zero['ci95']}")
            # strict decrease in k, claimed in Section 5.3
            check(f"{corpus} context term strictly decreasing in k",
                  all(a > b for a, b in zip(mags, mags[1:])),
                  " > ".join(f"{m:.4f}" for m in mags))
        check("context term significant in 8 of 9 partial cells",
              n_sig == 8, f"significant={n_sig}/9")
        # Holm correction over the mechanism family (manuscript 5.3)
        holm = json.loads(ctrl_path.read_text()).get("holm_context_term")
        check("Holm family covers the 9 partial cells",
              holm is not None and holm["family_size"] == 9,
              f"size={holm['family_size'] if holm else None}")
        if holm:
            check("Holm rejects the same 8 cells", holm["n_rejected"] == 8,
                  f"rejected={holm['n_rejected']}/9")
            check("Holm retains only M3ED k=2",
                  not holm["cells"]["M3ED official k=2"]["reject"]
                  and all(v["reject"] for k, v in holm["cells"].items()
                          if k != "M3ED official k=2"),
                  "; ".join(f"{k}:{'R' if v['reject'] else 'r'}"
                            for k, v in sorted(holm["cells"].items())))
            worst = max(v["p_boot"] for k, v in holm["cells"].items()
                        if v["reject"])
            check("manuscript quotes max rejected p as 0.0246",
                  abs(worst - 0.0246) < 5e-5, f"max rejected p={worst:.4f}")
        # dominance at k=0: manuscript claims 93/78/85 per cent
        shares = {"IEMOCAP": 93, "M3ED official": 78, "EmoWOZ official": 85}
        for corpus, want in shares.items():
            total = ctrl[corpus]["0"]["ccprL+head - ccprJ+head"]["mean"]
            ctx = ctrl[corpus]["0"][key]["mean"]
            got = round(100.0 * ctx / total)
            check(f"{corpus} k=0 context share matches manuscript",
                  got == want, f"json={got}% manuscript={want}%")

    n_pass = sum(1 for _, ok, _ in checks if ok)
    n_fail = len(checks) - n_pass
    print(f"\n{len(checks)} checks: {n_pass} pass, {n_fail} fail")
    if n_fail:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_ccpr_l_context_control.py <==
"""Information-set control for CCPR-L: does the gain come from context in
the completion channel, or from having a second blended neural component?

Both arms use the identical architecture, seeds, learning-rate grid,
partial-state block, relation input, empirical-prior input, lambda
shrinkage grid and head-blend grid.  They differ only in whether the
completion head can see the context window ("ctx") or sees it zeroed
("noctx").  Parameter count and input dimensionality are identical.

Reported per corpus and revelation level:
  * ccprL_head  - ccprJ_head        (the paper's headline matched claim)
  * ccprL_head  - ccprL_noctx_head  (the control: context-in-completion)
  * ccprL_noctx_head - ccprJ_head   (what a context-free completion head
                                     buys on its own, i.e. the ensemble
                                     component of the headline claim)

Block bootstrap over session / series / dialogue.

Run: PYTHONWARNINGS=error python3 scripts/audit_ccpr_l_context_control.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output"
N_BOOT = 10000
SEED = 211

CORPORA = (
    ("IEMOCAP", "iemocap_ccpr_neural.json", "session"),
    ("M3ED official", "m3ed_ccpr_neural_official.json", "series"),
    ("EmoWOZ official", "emowoz_ccpr_neural_official.json", "dialogue"),
)

PAIRS = (
    ("ccprL_head", "ccprJ_head", "ccprL+head - ccprJ+head"),
    ("ccprL_head", "ccprL_noctx_head", "ccprL+head - ccprL_noctx+head"),
    ("ccprL_noctx_head", "ccprJ_head", "ccprL_noctx+head - ccprJ+head"),
)


def block_bootstrap(diff: np.ndarray, blocks: np.ndarray) -> dict:
    """Cluster bootstrap of the mean difference over blocks.

    Also returns a two-sided bootstrap p-value for H0: mean difference
    is zero, computed as twice the smaller tail mass of the resampling
    distribution and floored at 1/N_BOOT (the resolution of the
    bootstrap), so that Holm correction can be applied across cells.
    """
    unique = np.unique(blocks)
    by_block = {b: np.flatnonzero(blocks == b) for b in unique}
    rng = np.random.default_rng(SEED)
    draws = np.empty(N_BOOT)
    for t in range(N_BOOT):
        sampled = rng.choice(unique, len(unique), replace=True)
        idx = np.concatenate([by_block[b] for b in sampled])
        draws[t] = diff[idx].mean()
    lo, hi = np.quantile(draws, [0.025, 0.975])
    tail = min(float((draws >= 0).mean()), float((draws <= 0).mean()))
    return {
        "mean": float(diff.mean()),
        "ci95": [float(lo), float(hi)],
        "blocks": int(len(unique)),
        "significant": bool(hi < 0.0 or lo > 0.0),
        "p_boot": max(2.0 * tail, 1.0 / N_BOOT),
    }


def holm(pvalues: dict[str, float], alpha: float = 0.05) -> dict[str, bool]:
    """Holm-Bonferroni step-down over a family of hypotheses."""
    order = sorted(pvalues, key=lambda k: pvalues[k])
    m = len(order)
    out: dict[str, bool] = {}
    rejected_so_far = True
    for i, key in enumerate(order):
        threshold = alpha / (m - i)
        if rejected_so_far and pvalues[key] <= threshold:
            out[key] = True
        else:
            rejected_so_far = False
            out[key] = False
    return out


def main() -> None:
    report: dict = {"protocol": "information-set control for CCPR-L",
                    "n_boot": N_BOOT, "corpora": {}}
    for name, filename, block_key in CORPORA:
        path = OUT / filename
        if not path.exists():
            report["corpora"][name] = {"status": "MISSING", "file": filename}
            continue
        data = json.loads(path.read_text())
        rows = data["row_nll_by_k"]
        entry: dict = {}
        for k in sorted(rows, key=int):
            r = rows[k]
            missing = [c for c, _, _ in PAIRS if c not in r]
            missing += [b for _, b, _ in PAIRS if b not in r]
            if any(m not in r for m in set(missing)):
                entry[k] = {"status": "MISSING_COLUMNS",
                            "have": sorted(r.keys())}
                continue
            blocks = np.asarray([str(b) for b in r[block_key]])
            cell = {}
            for left, right, label in PAIRS:
                a = np.asarray(r[left], dtype=np.float64)
                b = np.asarray(r[right], dtype=np.float64)
                if not (len(a) == len(b) == len(blocks)):
                    raise AssertionError(
                        f"{name} k={k} {label}: length mismatch "
                        f"{len(a)}/{len(b)}/{len(blocks)}")
                cell[label] = block_bootstrap(a - b, blocks)
            entry[k] = cell
        report["corpora"][name] = entry

    # Holm-Bonferroni over the 9 partial-revelation cells of the context
    # term (the family the paper's mechanism claim rests on).  k=n is
    # excluded: the context term is identically zero by construction, so
    # it is not a hypothesis under test.
    ctx_label = PAIRS[1][2]
    family = {}
    for name, _, _ in CORPORA:
        entry = report["corpora"].get(name, {})
        for k, cell in entry.items():
            if int(k) == 3 or "status" in cell:
                continue
            family[f"{name} k={k}"] = cell[ctx_label]["p_boot"]
    if family:
        decisions = holm(family)
        report["holm_context_term"] = {
            "alpha": 0.05,
            "family_size": len(family),
            "n_rejected": int(sum(decisions.values())),
            "cells": {k: {"p_boot": family[k], "reject": decisions[k]}
                      for k in sorted(family)},
        }

    (OUT / "ccpr_l_context_control.json").write_text(
        json.dumps(report, indent=2))

    for name, _, _ in CORPORA:
        entry = report["corpora"].get(name, {})
        print(f"\n=== {name} ===")
        if entry.get("status") == "MISSING":
            print("  output not present yet")
            continue
        for _, _, label in PAIRS:
            line = [f"  {label:32s}"]
            for k in sorted(entry, key=int):
                cell = entry[k]
                if "status" in cell:
                    line.append(f"k{k}: {cell['status']}")
                    continue
                s = cell[label]
                star = "*" if s["significant"] else " "
                line.append(f"k{k}:{s['mean']:+.4f}{star}")
            print("  ".join(line))
    print("\n* = block-bootstrap 95% CI excludes zero")
    h = report.get("holm_context_term")
    if h:
        print(f"\nHolm-Bonferroni over the {h['family_size']} partial-"
              f"revelation context-term cells (alpha={h['alpha']}): "
              f"{h['n_rejected']} rejected")
        for k in sorted(h["cells"], key=lambda x: h["cells"][x]["p_boot"]):
            c = h["cells"][k]
            print(f"  {k:24s} p={c['p_boot']:.4f} "
                  f"{'REJECT H0' if c['reject'] else 'retain H0'}")
    print(json.dumps({"output": str(OUT / "ccpr_l_context_control.json"),
                      "status": "DONE"}))


if __name__ == "__main__":
    main()


==> anc/scripts/audit_ccpr_logic.py <==
"""Independent logic/math audit for the CCPR package.

Unlike audit_ccpr_manuscript_numbers.py (which re-checks headline JSON
numbers), this script re-derives the core claims from the code paths:

  1. Dirichlet-multinomial probability mass sums to 1 (K=6/n=3, K=7/n=5).
  2. Smoothed mean tables are valid simplexes.
  3. CCPR (IEMOCAP n=3) and CCPR-N (n=5) operators are normalized over all
     target compositions at every revelation level k.
  4. CCPR-N at k=n reduces exactly to the summary-indexed DM (no completion
     uncertainty).
  5. Canonical projection preserves panel size and is the identity at n0.
  6. CCAR masking reveals exactly k votes and never invents votes.
  7. Dialogue-blocked folds are disjoint (no dialogue in two folds).
  8. Row construction is causal: target panel is at position p, previous at
     p-1, text history contains only indices < p.
  9. EmotionLines eval-gold has no full-dialogue overlap with the internal
     set (utterance-level generic overlap is reported, not hidden).
 10. Bootstrap helpers are deterministic.
 11. Mixed-n deployment script keeps dev and test folds disjoint.

Run: PYTHONWARNINGS=error python3 scripts/audit_ccpr_logic.py
"""

from __future__ import annotations

import json
import os
import re
from pathlib import Path

import numpy as np

os.environ["EMOTIONLINES_CCPR_N_PROJ"] = "1"

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output"
checks = []


def check(name: str, ok: bool, detail: str = "") -> None:
    checks.append((name, bool(ok), detail))
    print(("PASS" if ok else "FAIL"), name, detail)


def close(a, b, tol=1e-9) -> bool:
    return abs(float(a) - float(b)) <= tol


def main() -> None:
    rng = np.random.default_rng(7)

    # 1. DM mass conservation ---------------------------------------------
    for k_classes, n_raters in ((6, 3), (7, 5)):
        comps = cc.compositions(n_raters, k_classes)
        alpha = rng.dirichlet(np.ones(k_classes)) * (1.0 + 9.0 * rng.random())
        logp = cc.dm_logpmf_vec(comps, np.tile(alpha, (len(comps), 1)))
        total = float(np.exp(logp).sum())
        check(f"DM mass K={k_classes} n={n_raters}", close(total, 1.0, 1e-9),
              f"sum={total:.16g}")

    # 2. Simplex tables ----------------------------------------------------
    groups = rng.integers(0, 12, size=500)
    next_counts = np.stack([
        rng.multinomial(3, rng.dirichlet(np.ones(6))) for _ in range(500)])
    table = cc.fit_mean_table(groups, next_counts, 12, 6, 3, 0.5)
    check("fit_mean_table simplex",
          np.isfinite(table).all() and np.all(table >= 0)
          and np.allclose(table.sum(axis=1), 1.0, atol=1e-12),
          f"shape={table.shape}")

    # 3. Operator normalization (all k) ------------------------------------
    kc = 6
    n3 = 3
    full3 = cc.compositions(n3, kc)
    idx3 = {tuple(v): i for i, v in enumerate(full3)}
    comps3 = {k: cc.compositions(k, kc) for k in range(n3 + 1)}
    pidx3 = {k: {tuple(v): i for i, v in enumerate(comps3[k])}
             for k in range(n3 + 1)}
    table3 = rng.dirichlet(np.ones(kc), size=56 * 2).astype(np.float64)
    beta3 = rng.dirichlet(np.ones(kc)) * 2.0
    kappa3 = 4.0
    for k in range(n3 + 1):
        c_partial = comps3[k][rng.integers(len(comps3[k]))]
        rel = int(rng.integers(0, 2))
        logp = cc.logp_ccpr_rows(np.tile(c_partial, (len(full3), 1)), k,
                                 np.full(len(full3), rel), full3, table3,
                                 idx3, comps3, beta3, kappa3, kc, n3)
        check(f"CCPR n=3 normalized k={k}", close(np.exp(logp).sum(), 1.0, 1e-9),
              f"sum={np.exp(logp).sum():.16g}")

    # 3b. Per-k inconsistent table: simplex + normalization + k=n collapse
    rng2 = np.random.default_rng(8)
    n_syn = 300
    prev_syn = np.stack([rng2.multinomial(n3, rng2.dirichlet(np.ones(kc)))
                         for _ in range(n_syn)])
    counts_syn = np.stack([rng2.multinomial(n3, rng2.dirichlet(np.ones(kc)))
                           for _ in range(n_syn)])
    rel_syn = rng2.integers(0, 2, size=n_syn)
    votes_syn = np.stack([np.repeat(np.arange(kc), p) for p in prev_syn])
    masks_syn = {k: cc.mask_votes(votes_syn, k, rng2, kc)
                 for k in range(n3 + 1)}
    fit_syn = np.ones(n_syn, dtype=bool)
    beta_syn = cc.fit_beta(votes_syn[fit_syn], kc, 1.0)
    ok_perk = True
    for k in range(n3 + 1):
        w, cm = cc.fit_completion_tables(masks_syn[k], prev_syn, rel_syn, k,
                                         fit_syn, comps3, pidx3, n3, 0.5)
        t = cc.fit_perk_table(prev_syn, rel_syn, counts_syn, masks_syn,
                              fit_syn, k, idx3, comps3, pidx3, w, cm, 3.0,
                              n3, kc, 0.5, n_iter=3)
        if not (np.isfinite(t).all() and np.all(t >= 0)
                and np.allclose(t.sum(axis=1), 1.0, atol=1e-12)):
            ok_perk = False
        cp = comps3[k][0]
        q = cc.logp_ccpr_rows_empirical(
            np.tile(cp, (len(full3), 1)), k, np.full(len(full3), 0), full3,
            t, idx3, comps3, cm, pidx3, w, 3.0, kc, n3)
        if not close(np.exp(q).sum(), 1.0, 1e-9):
            ok_perk = False
    check("fit_perk_table simplex + normalized", ok_perk)

    kc7 = 7
    n5 = 5
    full5 = cc.compositions(n5, kc7)
    n0 = 3
    comp_n0 = cc.compositions(n0, kc7)
    table5 = rng.dirichlet(np.ones(kc7), size=len(comp_n0) * 2)
    beta5 = rng.dirichlet(np.ones(kc7)) * 3.0
    kappa5 = 5.0
    for k in range(n5 + 1):
        comps_k = cc.compositions(k, kc7)
        c_partial = comps_k[rng.integers(len(comps_k))]
        rel = int(rng.integers(0, 2))
        logp = nmod.logp_ccpr_n_rows(np.tile(c_partial, (len(full5), 1)), k,
                                     np.full(len(full5), rel), full5, table5,
                                     beta5, kappa5, n5)
        check(f"CCPR-N n=5 normalized k={k}", close(np.exp(logp).sum(), 1.0, 1e-9),
              f"sum={np.exp(logp).sum():.16g}")

    # 4. CCPR-N k=n reduces to the summary-indexed DM ----------------------
    full_panel = full5[rng.integers(len(full5))]
    rel = int(rng.integers(0, 2))
    gs = nmod.summary_groups(full_panel[None, :], np.asarray([rel]))
    direct = cc.dm_logpmf_vec(full5, np.tile(kappa5 * table5[gs], (len(full5), 1)))
    kfull = nmod.logp_ccpr_n_rows(np.tile(full_panel, (len(full5), 1)), n5,
                                  np.full(len(full5), rel), full5, table5,
                                  beta5, kappa5, n5)
    check("CCPR-N k=n == summary DM", np.allclose(np.exp(kfull), np.exp(direct),
                                                  atol=1e-10),
          f"max|d|={np.abs(np.exp(kfull) - np.exp(direct)).max():.3g}")

    # 5. Canonical projection ----------------------------------------------
    ok_proj = True
    for _ in range(2000):
        n = int(rng.integers(1, 6))
        panel = rng.multinomial(n, rng.dirichlet(np.ones(kc7)))
        proj = nmod.projected_composition(panel)
        if int(proj.sum()) != n0:
            ok_proj = False
        if n == n0 and not np.array_equal(proj, panel):
            ok_proj = False
    check("projection preserves n0 and is identity at n=n0", ok_proj)

    # 6. CCAR masking ------------------------------------------------------
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    prev_votes = np.stack([nmod.panel_votes(p) for p in rows["previous_counts"]])
    mask_rng = np.random.default_rng(20260805)
    ok_mask = True
    for k in range(6):
        m = cc.mask_votes(prev_votes, k, mask_rng, el.LABELS)
        if not np.all(m.sum(axis=1) == k):
            ok_mask = False
        if np.any(m > rows["previous_counts"]):
            ok_mask = False
    check("CCAR masking exact-k and subset", ok_mask)

    # 7. Fold blocking -----------------------------------------------------
    fold = el.dialogue_fold_assignment(rows["dialogue"], 5, 20260805)
    uniq = set(rows["dialogue"].tolist())
    ok_fold = len({(str(d), int(f)) for d, f in zip(rows["dialogue"], fold)}
                  ) == len(uniq)
    for u in uniq:
        if len(set(fold[rows["dialogue"] == u])) != 1:
            ok_fold = False
    check("dialogue-blocked folds disjoint", ok_fold, f"dialogues={len(uniq)}")

    # 8. Causal row construction ------------------------------------------
    ok_causal = True
    for d_index, dialogue in enumerate(dialogues):
        for position in range(1, min(3, len(dialogue))):
            i = int(np.flatnonzero(
                (rows["dialogue"] == f"friends::{d_index}")
                & (rows["position"] == position))[0])
            if not np.array_equal(rows["counts"][i],
                                  np.asarray(dialogue[position]["counts"])):
                ok_causal = False
            if not np.array_equal(rows["previous_counts"][i],
                                  np.asarray(dialogue[position - 1]["counts"])):
                ok_causal = False
            history = [u["utterance"] for u in dialogue[max(0, position - 6):position]]
            if rows["texts"][i] != history:
                ok_causal = False
    check("rows causal (target p, previous p-1, history < p)", ok_causal)

    # 9. eval-gold dialogue overlap ----------------------------------------
    gold = el.load_dialogues("friends", gold=True)
    internal_sigs = {tuple((u["speaker"], u["utterance"]) for u in d)
                     for d in dialogues}
    gold_overlap = sum(1 for d in gold
                       if tuple((u["speaker"], u["utterance"]) for u in d)
                       in internal_sigs)
    check("eval-gold no full-dialogue overlap", gold_overlap == 0,
          f"matched={gold_overlap}/{len(gold)}")
    internal_utts = {(u["speaker"], u["utterance"]) for d in dialogues
                     for u in d}
    gold_utts = [(u["speaker"], u["utterance"]) for d in gold for u in d]
    generic = sum(1 for u in gold_utts if u in internal_utts)
    print(f"INFO eval-gold generic utterance overlap: {generic}/{len(gold_utts)}")

    # 10. Bootstrap determinism ---------------------------------------------
    left = rng.normal(size=40)
    right = rng.normal(size=40)
    groups = np.repeat(np.arange(10), 4)
    a = cc.cluster_bootstrap_delta(left, right, groups, seed=99)
    b = cc.cluster_bootstrap_delta(left, right, groups, seed=99)
    check("cluster bootstrap deterministic",
          a["ci95"] == b["ci95"] and a["mean"] == b["mean"])

    # 11. Mixed script dev/test disjointness (static) -----------------------
    src = (ROOT / "scripts/emotionlines_ccpr_n_mixed.py").read_text()
    ok_mixed = (
        "dev_fold = inner[0]" in src
        and "fit_mask = (~test) & (fold_of_row != dev_fold)" in src
        and "test_idx = np.flatnonzero(test)" in src
        and "dev_idx = np.flatnonzero(fold_of_row == dev_fold)" in src
        and "for heldout in range(N_FOLDS)" in src
        and "rng_eval.integers(0, n + 1)" in src)
    check("mixed script dev != test", ok_mixed)

    # 12. Main CV scripts dev/test disjointness (static) --------------------
    for name in ("iemocap_ccpr_loso.py", "m3ed_ccpr_cv.py"):
        s = (ROOT / "scripts" / name).read_text()
        ok = ("dev_session = inner[0]" in s or "dev_fold = inner[0]" in s)
        ok = ok and "fit_mask = (~test) & (" in s
        check(f"{name} dev/test disjoint", ok)

    # 13. EmotionLines main CV (n3/n5) dev/test disjointness ----------------
    s = (ROOT / "scripts/emotionlines_ccpr_n.py").read_text()
    check("emotionlines_ccpr_n dev/test disjoint",
          "dev_fold = inner[0]" in s
          and "fit_mask = (~test) & (fold_of_row != dev_fold)" in s)

    # 14. JSON-side invariants ---------------------------------------------
    with (OUT / "emotionlines_ccpr_n_mixed.json").open() as handle:
        mix = json.load(handle)
    n_test = mix["n_test"]
    n3, n5 = mix["overall"]["n_test_by_n"]["n3"], mix["overall"]["n_test_by_n"]["n5"]
    check("mixed JSON counts", n_test == 13503 and n3 + n5 == n_test,
          f"n3={n3} n5={n5} total={n_test}")

    fails = [c for c in checks if not c[1]]
    print()
    print(f"{len(checks) - len(fails)}/{len(checks)} logic checks passed")
    if fails:
        print("FAILED:", [c[0] for c in fails])
        raise SystemExit(1)
    print("ALL CCPR LOGIC CHECKS PASSED")


if __name__ == "__main__":
    main()


==> anc/scripts/audit_ccpr_manuscript_numbers.py <==
"""Assert every headline number in docs/ccpr_manuscript.md against the
result JSONs (IEMOCAP LOSO, M3ED official, EmoWOZ official, neural runs).

Run: PYTHONWARNINGS=error python3 scripts/audit_ccpr_manuscript_numbers.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output"


def load(name: str):
    with (OUT / name).open() as handle:
        return json.load(handle)


def close(a: float, b: float, tol: float = 2e-3) -> bool:
    return abs(a - b) <= tol


checks = []


def check(name: str, ok: bool, detail: str = "") -> None:
    checks.append((name, ok, detail))
    print(("PASS" if ok else "FAIL"), name, detail)


def mean(v):
    return float(np.mean(v))


# ---------------- IEMOCAP (anchor-only) ----------------
ie = load("iemocap_ccpr_loso.json")
exp_ie = {0: (3.2482, 3.6703), 1: (2.6903, 2.7654),
          2: (2.5446, 2.5854), 3: (2.5406, 2.5195)}
for k, (cj, lk) in exp_ie.items():
    check(f"IEMOCAP k={k} ccprJ/lookup",
          close(mean(ie["nll_by_k"][str(k)]["ccprJ"]), cj)
          and close(mean(ie["nll_by_k"][str(k)]["lookup"]), lk))
    c = np.asarray(ie["nll_by_k"][str(k)]["ccprJ"])
    l = np.asarray(ie["nll_by_k"][str(k)]["lookup"])
    rng = np.random.default_rng(211)
    draws = []
    for _ in range(10000):
        idx = rng.choice(5, 5, replace=True)
        draws.append(c[idx].mean() - l[idx].mean())
    ci = (float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975)))
    exp_ci = {0: (-0.5054, -0.3732), 1: (-0.0830, -0.0671),
              2: (-0.0494, -0.0322), 3: (0.0002, 0.0445)}[k]
    check(f"IEMOCAP k={k} ci", close(ci[0], exp_ci[0], 5e-3)
          and close(ci[1], exp_ci[1], 5e-3), f"got {ci}")
check("IEMOCAP ccprD k3 == lookup",
      np.allclose(np.asarray(ie["nll_by_k"]["3"]["ccprD"]),
                  np.asarray(ie["nll_by_k"]["3"]["lookup"])))
for k in (1, 2):
    gj = np.asarray(ie["gap_by_k"][str(k)]["ccprJ"])
    gd = np.asarray(ie["gap_by_k"][str(k)]["ccprD"])
    gl = np.asarray(ie["gap_by_k"][str(k)]["lookup"])
    check(f"IEMOCAP ccprJ gap k={k} ~ 0",
          np.all(np.abs(gj) < 1e-10),
          f"max|gap|={np.abs(gj).max():.3g}")
    check(f"IEMOCAP ccprD/lookup gap k={k}",
          float(np.mean(gd)) >= 0.002 and float(np.mean(gd)) <= 0.009
          and float(np.mean(gl)) >= 0.018 and float(np.mean(gl)) <= 0.051,
          f"ccprD={float(np.mean(gd)):.4f} lookup={float(np.mean(gl)):.4f}")

# ---------------- M3ED official ----------------
m3 = load("m3ed_ccpr_official.json")
exp_m3 = {0: (2.5266, 2.6925, -0.1659, -0.2056, -0.1246),
          1: (1.9721, 1.9665, 0.0056, -0.0053, 0.0169),
          2: (1.7192, 1.7121, 0.0071, -0.0001, 0.0144),
          3: (1.6002, 1.5997, 0.0005, -0.0105, 0.0124)}
rng = np.random.default_rng(311)
for k, (cj, lk, dmean, dlo, dhi) in exp_m3.items():
    rn = m3["row_nll_by_k"][str(k)]
    c = np.asarray(rn["ccprJ"]); l = np.asarray(rn["lookup"])
    diff = c - l
    dia = np.asarray(m3["dialogue_by_row"])[np.asarray(rn["test_idx"])]
    uniq = np.unique(dia); by = {g: np.flatnonzero(dia == g) for g in uniq}
    draws = []
    for _ in range(3000):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws.append(diff[idx].mean())
    ci = (float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975)))
    check(f"M3ED k={k}", close(mean(c), cj) and close(mean(l), lk)
          and close(diff.mean(), dmean) and close(ci[0], dlo, 5e-3)
          and close(ci[1], dhi, 5e-3), f"ci={ci}")

# ---------------- EmoWOZ official ----------------
em = load("emowoz_ccpr_official.json")
exp_em = {0: (2.0429, 2.0565, -0.0136, -0.0232, -0.0034),
          1: (1.9573, 1.9636, -0.0063, -0.0106, -0.0014),
          2: (1.9318, 1.9373, -0.0055, -0.0098, -0.0008),
          3: (1.9158, 1.9183, -0.0025, -0.0097, 0.0060)}
rng = np.random.default_rng(411)
for k, (cj, lk, dmean, dlo, dhi) in exp_em.items():
    rn = em["row_nll_by_k"][str(k)]
    c = np.asarray(rn["ccprJ"]); l = np.asarray(rn["lookup"])
    diff = c - l
    dia = np.asarray(em["dialogue_by_row"])[np.asarray(rn["test_idx"])]
    uniq = np.unique(dia); by = {g: np.flatnonzero(dia == g) for g in uniq}
    draws = []
    for _ in range(3000):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws.append(diff[idx].mean())
    ci = (float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975)))
    check(f"EmoWOZ k={k}", close(mean(c), cj) and close(mean(l), lk)
          and close(diff.mean(), dmean) and close(ci[0], dlo, 5e-3)
          and close(ci[1], dhi, 5e-3), f"ci={ci}")

# ---------------- Neural runs ----------------
nie = load("iemocap_ccpr_neural.json")
exp_nie = {0: (2.5266, 2.5390, -0.01245), 1: (2.4634, 2.4729, -0.00954),
           2: (2.4016, 2.4064, -0.00480), 3: (2.3605, 2.3669, -0.00634)}
for k, (cj, lk, dm) in exp_nie.items():
    d = nie["nll_by_k"][str(k)]
    check(f"IEMOCAP neural k={k}", close(mean(d["ccprJ_head"]), cj)
          and close(mean(d["lookup_head"]), lk)
          and close(nie["ccprJ_vs_lookup_mixture"][str(k)]["mean"], dm))

nm3 = load("m3ed_ccpr_neural.json")
exp_nm3 = {0: (2.5965, 2.6591, -0.06262), 1: (2.0493, 2.0341, 0.01515),
           2: (1.7913, 1.7829, 0.00835), 3: (1.6302, 1.6148, 0.01539)}
for k, (cj, lk, dm) in exp_nm3.items():
    d = nm3["nll_by_k"][str(k)]
    check(f"M3ED neural k={k}", close(mean(d["ccprJ_head"]), cj)
          and close(mean(d["lookup_head"]), lk)
          and close(nm3["ccprJ_vs_lookup_mixture"][str(k)]["mean"], dm))

# ---------------- rater-identity diagnostic ----------------
rd = load("iemocap_ccpr_loso_rater_diag.json")
exp_rd = {0: (2.6527, 2.7078), 1: (2.6720, 2.7408), 2: (2.7643, 2.8673)}
for j, (cj, lk) in exp_rd.items():
    c = np.asarray(rd["rater_k1"][str(j)]["ccprJ"])
    l = np.asarray(rd["rater_k1"][str(j)]["lookup"])
    check(f"rater diag annotator{j+1}", close(mean(c), cj) and close(mean(l), lk)
          and int(np.sum(c < l)) == 5)

# ---------------- EmoWOZ neural ----------------
en = load("emowoz_ccpr_neural.json")
exp_en = {0: (1.8830, 1.8861, -0.00314), 1: (1.8372, 1.8389, -0.00162),
          2: (1.8135, 1.8145, -0.00103), 3: (1.8043, 1.8054, -0.00107)}
for k, (cj, lk, dm) in exp_en.items():
    d = en["nll_by_k"][str(k)]
    check(f"EmoWOZ neural k={k}", close(mean(d["ccprJ_head"]), cj)
          and close(mean(d["lookup_head"]), lk)
          and close(en["ccprJ_vs_lookup_mixture"][str(k)]["mean"], dm))

# ---------------- EmoWOZ neural official ----------------
eno = load("emowoz_ccpr_neural_official.json")
exp_eno = {0: (1.9623, 1.9696), 1: (1.8951, 1.8988),
           2: (1.8741, 1.8774), 3: (1.8570, 1.8643)}
for k, (cj, lk) in exp_eno.items():
    d = eno["nll_by_k"][str(k)]
    check(f"EmoWOZ neural official k={k}", close(d["ccprJ_head"], cj)
          and close(d["lookup_head"], lk)
          and d["ccprJ_head"] < d["lookup_head"])

# ---------------- CCPR-N rater-count generalization ----------------
cn = load("emotionlines_ccpr_n.json")
for cond, k, exp_mean in (("n3_to_n5", 0, -0.0113), ("n5_to_n5", 4, -0.0842),
                          ("n5_to_n5", 5, -0.0867), ("n3_to_n3", 0, -0.0069),
                          ("n3_to_n5", 3, -0.0159), ("n5_to_n3", 0, -0.0080)):
    v = cn["conditions"][cond]["ccprN_minus_lookup"][str(k)]
    check(f"CCPR-N {cond} k={k}", close(v["mean"], exp_mean, 5e-3)
          and v["ci95"][0] < 0)

cng = load("emotionlines_ccpr_n_gold.json")
for k in (4, 5):
    d = cng["nll_by_k"][str(k)]
    check(f"CCPR-N gold k={k} win", d["ccprN"] < d["lookup"])

# ---------------- CE baseline ----------------
ceb = load("iemocap_ccpr_ce_baseline.json")
exp_ce = {0: 0.13665, 1: 0.05191, 2: 0.03131, 3: 0.03695}
for k, m in exp_ce.items():
    v = ceb["ce_vs_dm"][str(k)]
    check(f"CE baseline k={k}", close(v["mean"], m, 5e-3)
          and v["dm_wins"] == 5 and v["ci95"][0] > 0)

# ---------------- Mixed-rater-count deployment ----------------
mix = load("emotionlines_ccpr_n_mixed.json")
ov = mix["overall"]
check("mixed-n overall",
      close(ov["ccprN"], 4.08312443, 5e-3)
      and close(ov["oracle_per_n_lookup"], 4.10184595, 5e-3)
      and close(ov["ccprN_minus_lookup"], -0.01872152, 5e-3)
      and ov["ccprN_minus_lookup_ci95"][1] < 0
      and mix["n_test"] == 13503
      and ov["n_test_by_n"] == {"n3": 6774, "n5": 6729},
      f"overall={ov['ccprN']:.4f} lookup={ov['oracle_per_n_lookup']:.4f} "
      f"delta={ov['ccprN_minus_lookup']:.4f} "
      f"ci={ov['ccprN_minus_lookup_ci95']}")
wins = 0
losses = []
for key, v in mix["nll_by_k"].items():
    if v["ccprN"] < v["lookup"]:
        wins += 1
    else:
        losses.append((key, v["ccprN"] - v["lookup"]))
check("mixed-n per-cell wins",
      wins == 9 and len(losses) == 1 and losses[0][0] == "n3_k1"
      and close(losses[0][1], 0.00609474, 5e-3),
      f"wins={wins} losses={losses}")

# ---------------- n=5 calibration probe (negative result) ----------------
cal = load("emotionlines_ccpr_n_calibration.json")
improved = []
exceptions = []
for cond, c in cal["conditions"].items():
    for k in range(c["test_n"] + 1):
        s = float(np.mean(c["nll"]["ccprN_single"][str(k)]))
        v = float(np.mean(c["nll"]["ccprN_cal"][str(k)]))
        diff = v - s
        if diff > 1e-9:
            exceptions.append((cond, k, diff))
        elif diff < -1e-9:
            improved.append((cond, k, diff))
check("calibration probe never improves",
      not improved and len(exceptions) == 1
      and exceptions[0][0] == "n5_to_n3" and exceptions[0][1] == 0
      and close(exceptions[0][2], 0.0073, 5e-3),
      f"exceptions={exceptions} improved={improved}")
same_violations = all(
    cal["conditions"][cond]["monotonicity"]["ccprN_cal"]["violations"]
    == cal["conditions"][cond]["monotonicity"]["ccprN_single"]["violations"]
    for cond in cal["conditions"])
check("calibration does not change violations", same_violations)

# ---------------- End-to-end neural at n=5 (EmotionLines) ----------------
neu = load("emotionlines_ccpr_n_neural.json")
exp_neu = {0: (-0.0079, 5), 3: (-0.0122, 5), 4: (-0.0267, 5),
           5: (-0.0314, 5)}
for k, (m, wins) in exp_neu.items():
    v = neu["ccprN_head_minus_lookup_head"][str(k)]
    check(f"EmotionLines neural k={k} win",
          close(v["mean"], m, 5e-3) and v["ci95"][1] < 0
          and v["same_direction"] == wins,
          f"delta={v['mean']:.4f} ci={v['ci95']}")
for k, wins in ((1, 1), (2, 1)):
    v = neu["ccprN_head_minus_lookup_head"][str(k)]
    check(f"EmotionLines neural k={k} mid-k boundary",
          v["same_direction"] == wins and v["mean"] <= 0.008,
          f"delta={v['mean']:.4f} wins={v['same_direction']}")

# ---------------- Consistency ablation (n=3) ----------------
def session_bootstrap_delta(a, b, seed=211, draws=10000):
    a = np.asarray(a); b = np.asarray(b)
    rng = np.random.default_rng(seed)
    draws_v = []
    for _ in range(draws):
        idx = rng.choice(len(a), len(a), replace=True)
        draws_v.append((a[idx] - b[idx]).mean())
    return {"mean": float((a - b).mean()),
            "ci95": [float(np.quantile(draws_v, 0.025)),
                     float(np.quantile(draws_v, 0.975))]}

def dialogue_bootstrap_delta(a, b, groups, seed=211, draws=5000):
    a = np.asarray(a); b = np.asarray(b)
    groups = np.asarray(groups)
    uniq = np.unique(groups)
    by = {g: np.flatnonzero(groups == g) for g in uniq}
    rng = np.random.default_rng(seed)
    draws_v = []
    for _ in range(draws):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws_v.append(float((a[idx] - b[idx]).mean()))
    return {"mean": float((a - b).mean()),
            "ci95": [float(np.quantile(draws_v, 0.025)),
                     float(np.quantile(draws_v, 0.975))]}

abl = {}
for k in range(4):
    a = np.asarray(ie["nll_by_k"][str(k)]["ccprJ_eq"])
    b = np.asarray(ie["nll_by_k"][str(k)]["inconsistent"])
    abl[("IEMOCAP", k)] = session_bootstrap_delta(a, b)
for name, f, gk in (("M3ED", "m3ed_ccpr_official.json", "dialogue_by_row"),
                    ("EmoWOZ", "emowoz_ccpr_official.json", "dialogue_by_row")):
    d = load(f)
    for k in range(4):
        rn = d["row_nll_by_k"][str(k)]
        a = np.asarray(rn["ccprJ_eq"]); b = np.asarray(rn["inconsistent"])
        groups = np.asarray(d[gk])[np.asarray(rn["test_idx"])]
        abl[(name, k)] = dialogue_bootstrap_delta(a, b, groups)
exp_abl = {
    ("IEMOCAP", 0): (0.0479, True), ("IEMOCAP", 1): (0.0339, True),
    ("IEMOCAP", 2): (0.0060, False), ("IEMOCAP", 3): (0.0283, True),
    ("M3ED", 0): (0.0415, True), ("M3ED", 1): (0.0155, True),
    ("M3ED", 2): (0.0029, False), ("M3ED", 3): (0.0003, False),
    ("EmoWOZ", 0): (0.0037, False), ("EmoWOZ", 1): (-0.0011, False),
    ("EmoWOZ", 2): (-0.0018, False), ("EmoWOZ", 3): (-0.0007, False),
}
for key, (m, sig) in exp_abl.items():
    v = abl[key]
    ok_mean = close(v["mean"], m, 5e-3)
    ok_sig = (v["ci95"][0] > 0) if sig else (v["ci95"][0] <= 0 or v["ci95"][1] >= 0)
    check(f"ablation {key[0]} k={key[1]}",
          ok_mean and ok_sig and (not sig or v["ci95"][0] > 0),
          f"mean={v['mean']:.4f} ci={v['ci95']}")

# ---------------- Consistency ablation (n=5) ----------------
inc5 = load("emotionlines_ccpr_n_inconsistent.json")
for k in range(4):
    v = inc5["deltas"][str(k)]["ccprN_minus_inconsistent"]
    check(f"ablation n5 k={k} shared worse",
          close(v["mean"], (0.0317, 0.0227, 0.0143, 0.0044)[k], 5e-3)
          and v["ci95"][0] > 0, f"mean={v['mean']:.4f} ci={v['ci95']}")
v = inc5["deltas"]["4"]["ccprN_minus_inconsistent"]
check("ablation n5 k=4 shared better",
      close(v["mean"], -0.0058, 5e-3) and v["ci95"][1] < 0,
      f"mean={v['mean']:.4f} ci={v['ci95']}")
check("ablation n5 k=5 tie",
      inc5["deltas"]["5"]["ccprN_minus_inconsistent"]["mean"] == 0.0)

# ---------------- Real-data budget experiment ----------------
bud = load("ccpr_budget_real.json")
v = bud["IEMOCAP"]["1.0"]
check("budget IEMOCAP B=1.0",
      close(v["saving"], 0.3407, 5e-3) and v["ci95"][0] > 0,
      f"saving={v['saving']:.4f} ci={v['ci95']}")
v = bud["EmoWOZ official"]["0.5"]
check("budget EmoWOZ B=0.5 boundary",
      close(v["saving"], 0.015, 8e-3) and v["ci95"][0] < 0 < v["ci95"][1],
      f"saving={v['saving']:.4f} ci={v['ci95']}")
all_excl = all(
    bud[c][b]["ci95"][0] > 0
    for c in bud for b in bud[c]
    if not (c == "EmoWOZ official" and b == "0.5"))
check("budget all other cells exclude 0", all_excl)

# ---------------- Active annotation acquisition (CCPR-A) ----------------
act = load("ccpr_active_acquisition.json")
v = act["iemocap"]["1.0"]
check("active IEMOCAP B=1.0 greedy win",
      close(v["greedy_minus_uniform"], -0.0259, 5e-3)
      and v["greedy_minus_uniform_ci95"][1] < 0,
      f"gu={v['greedy_minus_uniform']:.4f} ci={v['greedy_minus_uniform_ci95']}")
v = act["m3ed"]["1.0"]
check("active M3ED B=1.0 greedy win",
      close(v["greedy_minus_uniform"], -0.0330, 5e-3)
      and v["greedy_minus_uniform_ci95"][1] < 0,
      f"gu={v['greedy_minus_uniform']:.4f} ci={v['greedy_minus_uniform_ci95']}")
no_sig_loss = all(
    act[c][b]["greedy_minus_uniform_ci95"][0] <= 0
    for c in ("iemocap", "m3ed", "emowoz")
    for b in ("0.5", "1.0", "1.5", "2.0", "2.5"))
check("active no significant loss in any cell", no_sig_loss)
ie_fav = all(act["iemocap"][b]["greedy_minus_uniform"] <= 1e-9
             for b in ("0.5", "1.0", "1.5", "2.0", "2.5"))
m3_fav = all(act["m3ed"][b]["greedy_minus_uniform"] <= 1e-9
             for b in ("0.5", "1.0", "1.5", "2.0", "2.5"))
check("active IEMOCAP/M3ED never worse than uniform", ie_fav and m3_fav)
v = act["emowoz"]["2.0"]
check("active EmoWOZ B=2.0 favorable",
      close(v["greedy_minus_uniform"], -0.0123, 5e-3),
      f"gu={v['greedy_minus_uniform']:.4f}")
for corpus in ("iemocap", "m3ed", "emowoz"):
    v = act[corpus]["1.0"]
    o = v["policies"]["oracle_greedy"] / act[corpus]["n_eval"]
    below_both = o < min(v["mean_nll_greedy"], v["mean_nll_uniform"])
    check(f"active {corpus} B=1.0 oracle headroom",
          below_both and (
              corpus == "emowoz"
              or v["mean_nll_greedy"] < v["mean_nll_uniform"]),
          f"oracle={o:.4f} greedy={v['mean_nll_greedy']:.4f} "
          f"uniform={v['mean_nll_uniform']:.4f}")

# ---------------- Learned completion (CCPR-L) ----------------
def block_ci_l(diff, blocks, seed=211, draws=10000):
    uniq = np.unique(blocks)
    by = {g: np.flatnonzero(blocks == g) for g in uniq}
    rng = np.random.default_rng(seed)
    vals = []
    for _ in range(draws):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        vals.append(float(diff[idx].mean()))
    return float(np.quantile(vals, 0.025)), float(np.quantile(vals, 0.975))

ccprl_specs = [
    ("iemocap", "iemocap_ccpr_neural.json", "session", True, True, True),
    ("m3ed", "m3ed_ccpr_neural_official.json", "series", True, True, True),
    ("emowoz", "emowoz_ccpr_neural_official.json", "dialogue",
     True, True, False),
]
for corpus, path, blockkey, s0, s1, s2 in ccprl_specs:
    d = load(path)
    for k in range(4):
        rn = d["row_nll_by_k"][str(k)]
        a = np.asarray(rn["ccprL_head"])
        b = np.asarray(rn["ccprJ_head"])
        blocks = np.asarray(rn[blockkey])
        if corpus == "m3ed":
            blocks = np.asarray([str(x).split("::")[0] for x in blocks])
        diff = a - b
        lo, hi = block_ci_l(diff, blocks)
        expected_sig = (s0, s1, s2)[k] if k < 3 else False
        if expected_sig:
            ok = float(diff.mean()) < 0 and hi < 0
            label = "significant matched win"
        elif k == 3:
            ok = float(diff.mean()) <= 0.006
            label = "small k=3 matched loss (empty completion)"
        else:
            ok = float(diff.mean()) < 0
            label = "matched favorable"
        check(f"CCPR-L {corpus} k={k} {label}",
              ok, f"delta={diff.mean():+.4f} ci=[{lo:+.4f},{hi:+.4f}]")

# ---------------- summary ----------------
fails = [c for c in checks if not c[1]]
print()
print(f"{len(checks) - len(fails)}/{len(checks)} checks passed")
if fails:
    print("FAILED:", [c[0] for c in fails])
    raise SystemExit(1)
print("ALL CCPR MANUSCRIPT NUMBERS REPRODUCIBLE")


==> anc/scripts/audit_ccpr_session_results.py <==
"""Audit for the results added in the CCPR-P / CCPR-R / routing session.

Every number this session put into a commit message or the manuscript is
re-derived here from the committed JSON outputs.  The project standard is
that a number is not "audited" unless a script recomputes it, and none of
these were covered by the existing audits.

Covers:
  * steelmanned CE baseline: CE vs concentration-calibrated DM head, the
    likelihood-family vs training-loss magnitudes, and the constant 0.50
    DM scaling;
  * CCPR-P: the 8-of-15 significance tally, and the attainable/clairvoyant
    capture rates at B=1.0;
  * CCPR-R: per-corpus deltas, the nesting property at k=n, and the
    rater-heterogeneity scope condition;
  * annotator routing: the per-row headroom, the strong trivial baseline,
    and the fact that the deployable router does not beat it.

Run: PYTHONWARNINGS=error python3 scripts/audit_ccpr_session_results.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output"
checks: list[tuple[str, bool, str]] = []


def check(name: str, ok: bool, detail: str = "") -> None:
    checks.append((name, bool(ok), detail))
    print(f"{'PASS' if ok else 'FAIL'} {name} {detail}")


def load(name: str) -> dict:
    return json.loads((OUT / name).read_text())


def mean_of(entry, key, scalar):
    v = entry[key]
    return float(v) if scalar else float(np.mean(v))


def audit_ce_baseline() -> None:
    """The manuscript claim: likelihood family dominates, loss does not."""
    for corpus, fname, scalar in (
            ("M3ED", "m3ed_ccpr_neural_official.json", False),
            ("EmoWOZ", "emowoz_ccpr_neural_official.json", True)):
        nb = load(fname)["nll_by_k"]
        for k in sorted(nb, key=int):
            e = nb[k]
            ce = mean_of(e, "ce_ccprJ", scalar)
            dm = mean_of(e, "dmcal_ccprJ", scalar)
            check(f"CE baseline {corpus} k={k} gap <= 0.02 nats",
                  abs(ce - dm) <= 0.02, f"ce-dmcal={ce - dm:+.4f}")
            check(f"CE baseline {corpus} k={k} DM scale is 0.50",
                  abs(mean_of(e, "dmcal_scale", scalar) - 0.50) < 1e-9,
                  f"scale={mean_of(e, 'dmcal_scale', scalar)}")
        # the family effect, measured on the same head at k=0
        e0 = nb["0"]
        family = (mean_of(e0, "ce_head_multinomial", scalar)
                  - mean_of(e0, "ce_head", scalar))
        loss = max(abs(mean_of(nb[k], "ce_ccprJ", scalar)
                       - mean_of(nb[k], "dmcal_ccprJ", scalar))
                   for k in nb)
        want = {"M3ED": 1.0905, "EmoWOZ": 0.3880}[corpus]
        check(f"CE baseline {corpus} family effect matches manuscript",
              abs(family - want) < 5e-4,
              f"family={family:.4f} manuscript={want:.4f}")
        check(f"CE baseline {corpus} family effect dominates loss effect",
              family > 15 * loss,
              f"family={family:.4f} max loss={loss:.4f} "
              f"ratio={family / max(loss, 1e-9):.0f}x")


def audit_ccpr_p() -> None:
    d = load("ccpr_active_acquisition.json")
    wins = losses = 0
    for c in ("iemocap", "m3ed", "emowoz"):
        for b in ("0.5", "1.0", "1.5", "2.0", "2.5"):
            ci = d[c][b]["learned_minus_uniform_ci95"]
            wins += int(ci[1] < 0)
            losses += int(ci[0] > 0)
    check("CCPR-P wins 8 of 15 cells", wins == 8, f"wins={wins}")
    check("CCPR-P loses 1 of 15 cells", losses == 1, f"losses={losses}")
    expect = {"iemocap": (83, 35), "m3ed": (93, 41)}
    for c, (want_attainable, want_clairvoyant) in expect.items():
        p = d[c]["1.0"]["policies"]
        n = d[c]["n_eval"]
        u, l, fb, o = (p["uniform"] / n, p["greedy_learned"] / n,
                       p["feature_bound"] / n, p["oracle_greedy"] / n)
        check(f"CCPR-P {c} attainable capture is {want_attainable}%",
              round(100 * (u - l) / (u - fb)) == want_attainable,
              f"{100 * (u - l) / (u - fb):.1f}%")
        check(f"CCPR-P {c} clairvoyant capture is {want_clairvoyant}%",
              round(100 * (u - l) / (u - o)) == want_clairvoyant,
              f"{100 * (u - l) / (u - o):.1f}%")
    # the reframing only matters if the two bounds really differ
    for c in ("iemocap", "m3ed"):
        p = d[c]["1.0"]["policies"]
        check(f"CCPR-P {c} clairvoyant bound is looser than attainable",
              p["oracle_greedy"] < p["feature_bound"],
              f"oracle={p['oracle_greedy']:.1f} bound={p['feature_bound']:.1f}")
    # EmoWOZ failure is explained by an almost-flat attainable bound
    p = d["emowoz"]["1.0"]["policies"]
    n = d["emowoz"]["n_eval"]
    gap = (p["uniform"] - p["feature_bound"]) / n
    check("CCPR-P EmoWOZ attainable gap is under 0.01 nats", gap < 0.01,
          f"gap={gap:.4f}")


def audit_ccpr_r() -> None:
    expect = {"iemocap": (-0.0082, -0.0166, -0.0160),
              "m3ed": (-0.0003, -0.0013, -0.0006),
              "emowoz": (-0.0000, 0.0000, 0.0000)}
    for corpus, want in expect.items():
        d = load(f"{corpus}_ccpr_rater_resolved.json")
        for k, w in zip(("0", "1", "2"), want):
            got = d["deltas"][k]["mean"]
            check(f"CCPR-R {corpus} k={k} delta matches",
                  abs(got - w) < 5e-5, f"got={got:+.4f} want={w:+.4f}")
        # nesting: at k=n the completion is empty, so the operator must be
        # numerically identical to the exchangeable one
        check(f"CCPR-R {corpus} k=3 is exactly the exchangeable operator",
              d["deltas"]["3"]["mean"] == 0.0
              and d["deltas"]["3"]["ci95"] == [0.0, 0.0],
              f"delta={d['deltas']['3']['mean']}")
        check(f"CCPR-R {corpus} k=3 selects alpha=0 on every fold",
              all(a == 0.0 for a in d["nll_by_k"]["3"]["alpha"]),
              f"alpha={d['nll_by_k']['3']['alpha']}")
    ie = load("iemocap_ccpr_rater_resolved.json")
    check("CCPR-R IEMOCAP significant at every partial level",
          all(ie["deltas"][k]["ci95"][1] < 0 for k in ("0", "1", "2")),
          "; ".join(f"k{k}:{ie['deltas'][k]['ci95']}" for k in ("0", "1", "2")))
    check("CCPR-R only IEMOCAP exceeds 0.005 nats at any level",
          all(abs(load(f"{c}_ccpr_rater_resolved.json")["deltas"][k]["mean"])
              < 0.005 for c in ("m3ed", "emowoz") for k in ("0", "1", "2")),
          "M3ED and EmoWOZ deltas all under 0.005")


def audit_routing() -> None:
    d = load("ccpr_rater_routing.json")
    m = d["mean_nll"]
    check("routing per-row headroom is about 0.85 nats",
          abs(d["spread_per_row"]["mean_max_minus_min"] - 0.8494) < 5e-4,
          f"spread={d['spread_per_row']['mean_max_minus_min']:.4f}")
    best_fixed = min(m[f"fixed_rater{j}"] for j in (1, 2, 3))
    check("routing: learned router beats random significantly",
          d["deltas_vs_random"]["learned"]["ci95"][1] < 0,
          f"ci={[round(x, 4) for x in d['deltas_vs_random']['learned']['ci95']]}")
    check("routing: learned router does NOT beat best-fixed",
          m["learned"] >= best_fixed - 1e-9,
          f"learned={m['learned']:.4f} best_fixed={best_fixed:.4f} "
          f"delta={m['learned'] - best_fixed:+.4f}")
    check("routing: attainable bound does beat best-fixed",
          m["feature_bound"] < best_fixed,
          f"bound={m['feature_bound']:.4f} best_fixed={best_fixed:.4f} "
          f"delta={m['feature_bound'] - best_fixed:+.4f}")
    check("routing: rich features beat weak features for both arms",
          m["learned"] < m["learned_weak"]
          and m["feature_bound"] < m["feature_bound_weak"],
          f"learned {m['learned_weak']:.4f}->{m['learned']:.4f}, "
          f"bound {m['feature_bound_weak']:.4f}->{m['feature_bound']:.4f}")
    check("routing: clairvoyant oracle is far below every policy",
          m["oracle"] < min(v for k, v in m.items() if k != "oracle") - 0.2,
          f"oracle={m['oracle']:.4f}")


def main() -> None:
    audit_ce_baseline()
    audit_ccpr_p()
    audit_ccpr_r()
    audit_routing()
    n_pass = sum(1 for _, ok, _ in checks if ok)
    n_fail = len(checks) - n_pass
    print(f"\n{len(checks)} checks: {n_pass} pass, {n_fail} fail")
    if n_fail:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_manuscript_numbers.py <==
"""Assert that every headline number in the paper is reproducible from the
current result JSONs.

Run: PYTHONWARNINGS=error python3 scripts/audit_manuscript_numbers.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path("/Users/gawain/Documents/epc")
OUT = ROOT / "output"


def load(name: str):
    with (OUT / name).open() as handle:
        return json.load(handle)


def close(a: float, b: float, tol: float = 1e-3) -> bool:
    return abs(a - b) <= tol


checks = []


def check(name: str, ok: bool, detail: str = "") -> None:
    checks.append((name, ok, detail))
    print(("PASS" if ok else "FAIL"), name, detail)


# ---------------- IEMOCAP ----------------
ie = load("iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text_visual.json")
ie1 = load("iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset1_text_visual.json")
ie2 = load("iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset2_text_visual.json")
ie_text = load("iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset0_text.json")
ie_rel = load("iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed1_devoffset0_text_visual.json")
ie_panel = load("iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed1_devoffset0_text_visual.json")
ie_flat = load("iemocap_future_panel_flat_loso_panel_state_text_visual.json")

row = ie["overall_row_nll"]
check("IEMOCAP blend NLL 2.3206", close(row["blend"], 2.3206, 5e-5))
check("IEMOCAP context NLL 2.4740", close(row["context"], 2.4740, 5e-5))
check("IEMOCAP GRU NLL 2.5749", close(row["gru"], 2.5749, 5e-5))

bg = ie["blend_minus_gru_count_nll_by_session"]
check("IEMOCAP blend-GRU -0.2608", close(bg["mean"], -0.2608, 1e-3))
check("IEMOCAP CI lower -0.3239", close(bg["ci95"][0], -0.3239, 1e-3))
check("IEMOCAP CI upper -0.2025", close(bg["ci95"][1], -0.2025, 1e-3))
check("IEMOCAP 5/5 same direction", bg["same_direction_sessions"] == 5)

for off, d, expected in ((1, ie1, -0.3013), (2, ie2, -0.2710)):
    b = d["blend_minus_gru_count_nll_by_session"]
    check(f"IEMOCAP offset {off} {expected}", close(b["mean"], expected, 1e-3)
          and b["same_direction_sessions"] == 5)

bt = ie_text["blend_minus_gru_count_nll_by_session"]
check("IEMOCAP text-only blend-GRU -0.1327", close(bt["mean"], -0.1327, 1e-3)
      and bt["same_direction_sessions"] == 5)
check("IEMOCAP text-only blend NLL 2.3183",
      close(ie_text["overall_row_nll"]["blend"], 2.3183, 5e-5))
check("IEMOCAP text-only GRU NLL 2.4487",
      close(ie_text["overall_row_nll"]["gru"], 2.4487, 5e-5))

rel = ie_rel["blend_minus_gru_count_nll_by_session"]
panel = ie_panel["blend_minus_gru_count_nll_by_session"]
check("IEMOCAP shuffled relation -0.1860", close(rel["mean"], -0.1860, 1e-3))
check("IEMOCAP shuffled panel -0.0832", close(panel["mean"], -0.0832, 1e-3))
check("IEMOCAP relation real-shuffled -0.0748",
      close(bg["mean"] - rel["mean"], -0.0748, 2e-3))

# AQ.14's panel real-shuffled value is a row-level paired difference.
rp, dia_p = [], []
for mf, pf in zip(ie["folds"], ie_panel["folds"]):
    rp.append(np.asarray(mf["blend_nll_by_row"]) - np.asarray(pf["blend_nll_by_row"]))
    dia_p.extend(mf["dialogue_by_row"])
dia_p = np.asarray(dia_p)
uniq_p = np.unique(dia_p)
all_rp = np.concatenate(rp)
draws_p = []
rng_p = np.random.default_rng(212)
for _ in range(2000):
    s = rng_p.choice(uniq_p, len(uniq_p), replace=True)
    draws_p.append(all_rp[np.isin(dia_p, s)].mean())
m_rp = float(np.mean(draws_p))
lo_rp, hi_rp = float(np.quantile(draws_p, 0.025)), float(np.quantile(draws_p, 0.975))
check("IEMOCAP panel real-shuffled -0.1956 (row-level)",
      close(m_rp, -0.1956, 3e-3) and lo_rp < -0.15 and hi_rp < -0.10,
      f"mean={m_rp:.4f} CI=[{lo_rp:.4f},{hi_rp:.4f}]")

# Flat comparison: blend - flat and anchor - flat (dialogue bootstrap).
bf, af, dia = [], [], []
for mf, ff in zip(ie["folds"], ie_flat["folds"]):
    bf.append(np.asarray(mf["blend_nll_by_row"]) - np.asarray(ff["flat_nll_by_row"]))
    af.append(np.asarray(mf["anchor_nll_by_row"]) - np.asarray(ff["flat_nll_by_row"]))
    dia.extend(mf["dialogue_by_row"])
dia = np.asarray(dia)
uniq = np.unique(dia)
rng = np.random.default_rng(211)
all_bf = np.concatenate(bf)
all_af = np.concatenate(af)
def bootstrap(vals):
    draws = []
    for _ in range(2000):
        s = rng.choice(uniq, len(uniq), replace=True)
        draws.append(vals[np.isin(dia, s)].mean())
    return float(np.mean(draws)), float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))
m_bf, lo_bf, hi_bf = bootstrap(all_bf)
m_af, lo_af, hi_af = bootstrap(all_af)
check("IEMOCAP blend-flat negative CI", hi_bf < -0.10 and m_bf < -0.15,
      f"mean={m_bf:.4f} CI=[{lo_bf:.4f},{hi_bf:.4f}]")
check("IEMOCAP anchor-flat positive (boundary)", m_af > 0.05 and lo_af > 0.0,
      f"mean={m_af:.4f} CI=[{lo_af:.4f},{hi_af:.4f}]")

# ---------------- M3ED ----------------
m3 = load("m3ed_future_panel_anchor_cv_text_visual.json")
m3t = load("m3ed_future_panel_anchor_cv_text.json")
m3o1 = load("m3ed_future_panel_anchor_cv_text_visual_devoffset1.json")
m3rel = load("m3ed_future_panel_anchor_cv_text_visual_shuffled_relation_seed777.json")
m3pan = load("m3ed_future_panel_anchor_cv_text_visual_shuffled_panel_seed888.json")

oh = m3["official_held_out_split"]
check("M3ED official blend NLL 1.5840", close(oh["blend_nll"], 1.5840, 5e-5))
check("M3ED official GRU NLL 2.1315", close(oh["gru_nll"], 2.1315, 5e-5))
b = oh["blend_minus_gru"]
check("M3ED official blend-GRU -0.5475", close(b["mean"], -0.5475, 1e-3))
check("M3ED official CI [-0.608,-0.489]", close(b["ci95"][0], -0.6083, 1e-3)
      and close(b["ci95"][1], -0.4887, 1e-3))
a = oh["anchor_minus_flat"]
check("M3ED official anchor-flat -0.4790", close(a["mean"], -0.4790, 1e-3))

cv = m3["blend_minus_gru_count_nll_by_fold"]
check("M3ED CV blend-GRU -0.7390", close(cv["mean"], -0.7390, 1e-3)
      and cv["same_direction_folds"] == 5)
cv1 = m3o1["blend_minus_gru_count_nll_by_fold"]
check("M3ED CV offset1 -0.7300", close(cv1["mean"], -0.7300, 1e-3))

oht = m3t["official_held_out_split"]
check("M3ED text-only official blend-GRU -0.4543",
      close(oht["blend_minus_gru"]["mean"], -0.4543, 1e-3))

p = m3pan["official_held_out_split"]["blend_minus_gru"]
r = m3rel["official_held_out_split"]["blend_minus_gru"]
check("M3ED shuffled panel +0.0955", close(p["mean"], 0.0955, 1e-3)
      and p["ci95"][0] > 0)
check("M3ED shuffled relation -0.3087", close(r["mean"], -0.3087, 1e-3))
check("M3ED real-shuffled panel -0.643",
      close(b["mean"] - p["mean"], -0.6430, 2e-3))
check("M3ED real-shuffled relation -0.239",
      close(b["mean"] - r["mean"], -0.2388, 2e-3))

sup = m3["official_composition_support_analysis"]
exp_sup = {"unseen": (2, 0.401), "low_1_9": (51, -0.383), "mid_10_49": (126, -0.896), "high_50plus": (1828, -0.501)}
for key, (n, ag) in exp_sup.items():
    check(f"M3ED support {key} n={n} anchor-GRU={ag}",
          sup[key]["n"] == n and close(sup[key]["anchor_minus_gru"], ag, 2e-3))

# ---------------- Calibration ----------------
cal = load("panel_calibration_diagnostics.json")
ie_bl = cal["iemocap"]["blend"]["top1"]
m3_bl = cal["m3ed_official"]["blend"]["top1"]
check("IEMOCAP blend acc 0.248 ECE 0.031",
      close(ie_bl["accuracy"], 0.2482, 1e-3) and close(ie_bl["ece"], 0.0305, 1e-3))
check("M3ED blend acc 0.529 ECE 0.097",
      close(m3_bl["accuracy"], 0.5291, 1e-3) and close(m3_bl["ece"], 0.0965, 1e-3))

# ---------------- Summary ----------------
fails = [c for c in checks if not c[1]]
print()
print(f"{len(checks) - len(fails)}/{len(checks)} checks passed")
if fails:
    print("FAILED:", [c[0] for c in fails])
    raise SystemExit(1)
print("ALL MANUSCRIPT NUMBERS REPRODUCIBLE")


==> anc/scripts/audit_reviewer_revision.py <==
#!/usr/bin/env python3
"""Audit the artifacts added for the major revision.

This is a lightweight, fail-fast companion to the original CCPR audits. It
checks that the new JSON outputs exist, contain the reported revision
numbers, and agree with the revised source's key corrections.
"""

from __future__ import annotations

import json
import re
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]


def close(value: float, expected: float, tol: float = 1e-9) -> bool:
    return abs(value - expected) <= tol


def check(name: str, condition: bool) -> None:
    if not condition:
        raise AssertionError(name)
    print(f"PASS {name}")


def main() -> None:
    revision = json.loads(
        (ROOT / "output/reviewer_revision_experiments.json").read_text())
    baselines = json.loads(
        (ROOT / "output/reviewer_allocation_baselines.json").read_text())
    synthetic = json.loads(
        (ROOT / "output/reviewer_synthetic_sensitivity.json").read_text())
    identity = json.loads(
        (ROOT / "output/reviewer_identity_resolved.json").read_text())
    active = json.loads(
        (ROOT / "output/ccpr_active_acquisition.json").read_text())
    budget = json.loads(
        (ROOT / "output/ccpr_budget_real.json").read_text())
    tex = (ROOT / "docs/mdpi_information/ccpr_information_mdpi.tex").read_text()
    bib = (ROOT / "docs/mdpi_information/ccpr_iclr.bib").read_text()

    expected_same = {
        "iemocap": (0.5831671749540357, 0.22097901007054366),
        "m3ed": (0.5782265379804343, 0.1842923890458843),
        "emowoz": (0.180032159278965, 0.06870976863523462),
    }
    for corpus, expected in expected_same.items():
        values = revision["datasets"][corpus]["same_item"]["increments"]
        for index, target in enumerate(expected):
            check(f"{corpus} same-item increment {index}",
                  close(values[index], target, 1e-8))
        for item in revision["datasets"][corpus]["same_item"]["increment_ci95"]:
            check(f"{corpus} same-item q-value present",
                  "q_value" in item and "p_value" in item)

    settings = synthetic["settings"]
    check("39 synthetic settings", len(settings) == 39)
    check("synthetic decompositions exact",
          all(float(x["decomposition_max_abs"]) == 0.0
              and x["decomposition_check"]
              == "algebraic_identity_from_reported_curves"
              for x in settings))
    check("synthetic uses nested exact protocol",
          "nested revelation paths" in synthetic["protocol"]
          and "exact population reference" in synthetic["protocol"])
    check("synthetic truth is monotone in every setting",
          all(float(x["truth_monotonicity_violation_rate"]) == 0.0
              for x in settings))
    check("synthetic mechanisms are explicit",
          {x["mechanism"] for x in settings} == {"ccar", "identity", "label"})
    check("synthetic includes CCAR n=3 training scan",
          {x["train_size"] for x in settings
           if x["mechanism"] == "ccar" and x["n"] == 3} == {300, 1000, 3000})
    check("synthetic includes n=10",
          any(x["n"] == 10 for x in settings))

    check("identity audit rejects stable columns",
          revision["identity_audit"]["stable_column_identity"] is False)
    check("identity stable subset is five-session",
          identity["n_rows"] == 3917 and identity["n_sessions"] == 5)
    check("identity CI crosses zero",
          identity["identity_minus_pooled"]["ci95"][0] < 0
          < identity["identity_minus_pooled"]["ci95"][1])

    check("allocation baseline corpora",
          set(baselines) >= {"iemocap", "m3ed", "emowoz"})
    check("allocation headroom alias",
          "retrospective_feature_headroom"
          in active["iemocap"]["1.0"]["policies"])
    check("allocation reports diminishing-return rate",
          "diminishing_return_rate" in active["iemocap"])
    check("allocation IEMOCAP B=1",
          close(active["iemocap"]["1.0"]["learned_minus_uniform"],
                -0.09373454149130711, 1e-10))
    check("allocation M3ED B=1",
          close(active["m3ed"]["1.0"]["learned_minus_uniform"],
                -0.11903922992333045, 1e-10))
    check("allocation EmoWOZ B=1",
          close(active["emowoz"]["1.0"]["learned_minus_uniform"],
                0.02064444087565129, 1e-10))
    check("budget CIs use saving sign",
          all(float(cell["saving"]) > 0.0
              and float(cell["ci95"][1]) >= 0.0
              for corpus in budget.values() for cell in corpus.values()))
    check("baseline protocol identifies mean-label proxies",
          "mean-label uncertainty proxies" in baselines["iemocap"]["protocol"])

    check("corrected M3ED ablation values in TeX",
          "M3ED official & \\textbf{$+0.041$} & \\textbf{$+0.015$}"
          in tex)
    check("updated fractional active values in TeX",
          "IEMOCAP & 0.5 & 2.4132 & 2.4812"
          in tex and "M3ED & 0.5 & 2.0357 & 2.1280" in tex)
    check("worked example in TeX", "Worked example" in tex)
    check("fitted-risk proposition in TeX", "prop:fitted-risk" in tex)
    check("nested theorem scope in TeX",
          "nested revelation mechanism" in tex
          and "CCAR is not needed" in tex)
    check("fitted-model error wording in TeX",
          "finite-sample estimation,\napproximation, or model misspecification" in tex
          and "not a failure of the population\ninformation identity" in tex)
    check("inertia wording is appropriately qualified",
          "probes the role of affective inertia" in tex
          and "separates panel information from affective" not in tex)
    check("no anonymous bibliography entries", "author={Anonymous}" not in bib)
    check("new rebuttal exists", (ROOT / "docs/response_to_reviewers.md").exists())
    check("new package exists", (ROOT / "docs/revision_package.md").exists())
    response = (ROOT / "docs/response_to_reviewers.md").read_text()
    check("response does not claim non-CCAR truth is non-monotone",
          "true curve itself need not be monotone" not in response)
    check("response documents fractional-budget correction",
          "first file rows" in response)
    check("response distinguishes theorem scope from CCAR",
          "algebraic prerequisite for the identity" in response)

    # A cheap citation/label sanity check complements the source audit when
    # a TeX engine is not installed on the host.
    labels = set(re.findall(r"\\label\{([^}]+)\}", tex))
    refs = set(re.findall(r"\\(?:ref|eqref)\{([^}]+)\}", tex))
    check("all TeX refs resolve", refs <= labels)
    print("ALL REVIEWER-REVISION CHECKS PASSED")


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_active_acquisition.py <==
"""CCPR-A/P: active annotation acquisition by calibrated predictive gain.

The forecasting model's revelation curve quantifies the predictive gain from
an additional revealed annotation (Theorem 2 in the paper): under the true
conditional distribution, the expected NLL reduction from the (k+1)-th rater
equals conditional mutual information.  This script turns that diagnostic
into an allocation algorithm:

1. Rows are split into a calibration block and an evaluation block
   (session-blocked for IEMOCAP, series-blocked for M3ED, dialogue-blocked
   for EmoWOZ; disjoint blocks).
2. On the calibration block, rows are binned by the model's label-free
   forecast entropy at k=0 (predictive entropy of Q_0); the average NLL
   curve Vhat_b(0..3) is estimated per bin.
3. On the evaluation block, a greedy water-filling policy repeatedly gives
   the next rater to the row with the largest estimated marginal gain
   Vhat_b(k)-Vhat_b(k+1).  Under non-increasing expected marginal gains,
   greedy is optimal (Proposition in the paper).
4. Baselines: uniform (seeded floor/ceil), concentrated (k=3 on a fraction),
   random, and an oracle greedy that uses the evaluation rows' actual NLL
   curves (clairvoyant reference).  The feature-bound fit is explicitly a
   retrospective feature-class headroom: it uses evaluation targets and is
   not a deployment-time upper bound.  All policies are evaluated with the
   model's actual held-out NLL at the assigned level.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_active_acquisition.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output/ccpr_active_acquisition.json"
TABLE = ROOT / "docs/figures/ccpr_active_acquisition_table.md"
BUDGETS = (0.5, 1.0, 1.5, 2.0, 2.5)
N_BINS = 5
RIDGE_ALPHA = 10.0
SPLIT_SEED = 20260805


def load(path: str) -> dict:
    return json.loads((ROOT / path).read_text())


def uniform_allocation(n_rows: int, budget_fraction: float,
                       seed: int) -> np.ndarray:
    """Spread floor/ceil assignments over rows with a reproducible shuffle."""
    if n_rows <= 0:
        raise AssertionError("uniform allocation requires at least one row")
    budget = int(round(budget_fraction * n_rows))
    low = int(np.floor(budget_fraction))
    allocation = np.full(n_rows, low, dtype=np.int64)
    extra = budget - low * n_rows
    if extra < 0 or extra > n_rows:
        raise AssertionError("invalid fractional budget")
    if extra:
        rng = np.random.default_rng(seed)
        allocation[rng.choice(n_rows, size=extra, replace=False)] += 1
    return allocation


def block_bootstrap_delta(deltas: np.ndarray, blocks: np.ndarray,
                          seed: int = 211) -> list:
    uniq = np.unique(blocks)
    by = {g: np.flatnonzero(blocks == g) for g in uniq}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(10000):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws.append(float(deltas[idx].mean()))
    return [float(np.quantile(draws, 0.025)),
            float(np.quantile(draws, 0.975))]


def waterfill(n_rows: int, max_k: int, marg: np.ndarray, budget: int,
              rng: np.random.Generator) -> np.ndarray:
    k = np.zeros(n_rows, dtype=np.int64)
    gains = np.full(n_rows, -np.inf)
    for i in range(n_rows):
        gains[i] = marg[i, 0]
    for _ in range(budget):
        if not np.isfinite(gains).any():
            break
        # deterministic tie-break by row id
        best = int(np.argmax(gains + np.arange(n_rows) * 1e-12))
        k[best] += 1
        if k[best] < max_k:
            gains[best] = marg[best, int(k[best])]
        else:
            gains[best] = -np.inf
    return k


def bin_rows(entropy: np.ndarray, calib: np.ndarray,
             n_bins: int) -> np.ndarray:
    """Equal-count entropy bins calibrated on the calibration block only.

    The calibration rows are sorted by k=0 forecast entropy.  Distinct
    entropy values (ties) are kept in the same bin: each value is assigned
    to the bin containing its mid-rank, so bins are as balanced as the
    entropy support allows.  Evaluation rows inherit the bin of the
    nearest calibration entropy value (ties broken toward the lower
    bin), so no evaluation row ever contributes to the binning or to the
    per-bin curves.
    """
    e0 = entropy[calib]
    n_cal = int(calib.sum())
    order = np.argsort(e0, kind="stable")
    sorted_e0 = e0[order]
    change = np.concatenate(([True], sorted_e0[1:] != sorted_e0[:-1]))
    starts = np.flatnonzero(change)
    ends = np.concatenate((starts[1:], [n_cal]))
    mid_rank = 0.5 * (starts + ends - 1)
    group_bin = np.minimum(
        (mid_rank * n_bins / n_cal).astype(np.int64), n_bins - 1)
    group_of = np.searchsorted(starts, np.arange(n_cal), side="right") - 1
    calib_bin_sorted = group_bin[group_of]
    calib_bin = np.empty(n_cal, dtype=np.int64)
    calib_bin[order] = calib_bin_sorted
    bin_of = np.empty(len(entropy), dtype=np.int64)
    bin_of[calib] = calib_bin
    p = np.searchsorted(sorted_e0, entropy, side="left")
    p = np.clip(p, 1, n_cal - 1)
    left = p - 1
    right = p
    dleft = np.abs(entropy - sorted_e0[left])
    dright = np.abs(sorted_e0[right] - entropy)
    nearest = np.where(dleft <= dright, left, right)
    bin_of[~calib] = calib_bin_sorted[nearest[~calib]]
    return bin_of


def run_corpus(name: str, nll_by_k: dict, entropy: np.ndarray,
               blocks: np.ndarray, feats: np.ndarray | None = None) -> dict:
    n = len(entropy)
    max_k = len(nll_by_k) - 1
    def arr(k: int) -> np.ndarray:
        return np.asarray(nll_by_k[k] if k in nll_by_k
                          else nll_by_k[str(k)])
    nll = np.stack([arr(k) for k in range(max_k + 1)],
                   axis=1)  # (rows, k+1)
    # block-level split: first half of unique blocks = calibration
    uniq = sorted(set(blocks.tolist()))
    rng = np.random.default_rng(SPLIT_SEED)
    order = rng.permutation(len(uniq))
    calib_blocks = {uniq[j] for j in order[:len(uniq) // 2]}
    calib = np.asarray([b in calib_blocks for b in blocks])
    eval_ = ~calib

    # calibrate per-bin curves on calib rows (bins by k=0 forecast entropy).
    # Equal-count bins on the calibration block: stable rank breaks ties so
    # every bin is non-empty and nearly balanced.
    bin_of = bin_rows(entropy, calib, N_BINS)
    vhat = np.zeros((N_BINS, max_k + 1))
    for b in range(N_BINS):
        sel = calib & (bin_of == b)
        if sel.sum() > 0:
            vhat[b] = nll[sel].mean(axis=0)
        else:
            vhat[b] = nll[calib].mean(axis=0)
    marg = np.zeros((n, max_k))
    for kk in range(max_k):
        marg[:, kk] = vhat[bin_of, kk] - vhat[bin_of, kk + 1]
    # marg[i,k] = estimated gain of the (k+1)-th rater for row i

    # ---- CCPR-P: amortized per-row revelation-value prediction ----
    # The binned estimator above is a one-dimensional nearest-neighbour
    # rule on the k=0 forecast entropy.  Replace it with a regression of
    # the per-row curve on target-free features (predicted mean label
    # vector, top-1 mass, label entropy, relation, forecast entropy).
    # Ridge on standardized features plus squares: deterministic, no
    # seeds, and far too rigid to memorize 4k rows from ~10 inputs.
    # `learned`  : fit on the calibration block only (deployable)
    # `feat_bound`: the same class fit in-sample on the evaluation block,
    #               i.e. a retrospective feature-class headroom.  It uses
    #               evaluation targets and is not a deployable upper bound;
    #               the clairvoyant oracle separately reads each realized
    #               target curve.
    def ridge_curve(train_rows):
        if feats is None:
            return None
        X = np.column_stack([feats, entropy[:, None]])
        mu, sd = X[train_rows].mean(0), X[train_rows].std(0)
        sd = np.where(sd > 1e-12, sd, 1.0)
        Z = (X - mu) / sd
        Z = np.column_stack([Z, Z ** 2, np.ones(len(Z))])
        A = Z[train_rows]
        # numpy's matmul raises a spurious divide-by-zero FP flag on some
        # BLAS/SIMD paths even for wholly finite operands (verified: Z is
        # finite, |Z| <= 4.2).  Suppress the flag locally and assert
        # finiteness of the result instead of relaxing PYTHONWARNINGS.
        with np.errstate(divide="ignore", invalid="ignore", over="ignore"):
            G = A.T @ A + RIDGE_ALPHA * np.eye(A.shape[1])
            pred = np.zeros((len(Z), max_k + 1))
            for kk in range(max_k + 1):
                w = np.linalg.solve(G, A.T @ nll[train_rows, kk])
                pred[:, kk] = Z @ w
        if not (np.isfinite(G).all() and np.isfinite(pred).all()):
            raise AssertionError("non-finite ridge fit")
        out_marg = np.zeros((n, max_k))
        for kk in range(max_k):
            out_marg[:, kk] = pred[:, kk] - pred[:, kk + 1]
        return out_marg

    marg_learned = ridge_curve(np.flatnonzero(calib))
    marg_featbound = ridge_curve(np.flatnonzero(~calib))

    idx_eval = np.flatnonzero(eval_)
    blocks_eval = blocks[idx_eval]
    nll_eval = nll[idx_eval]
    marg_eval = marg[idx_eval]
    marg_learned_eval = (None if marg_learned is None
                         else marg_learned[idx_eval])
    marg_featbound_eval = (None if marg_featbound is None
                           else marg_featbound[idx_eval])
    n_eval = len(idx_eval)
    rng_eval = np.random.default_rng(SPLIT_SEED + 1)
    out = {"n_calib": int(calib.sum()), "n_eval": n_eval}
    out["diminishing_return_rate"] = float(np.mean(
        (np.diff(nll_eval, axis=1) <= 0).all(axis=1)
        & (np.diff(np.diff(nll_eval, axis=1), axis=1) >= -1e-9).all(axis=1)))
    for b in BUDGETS:
        budget = int(round(b * n_eval))
        policies = {}
        # greedy (calibrated)
        k_g = waterfill(n_eval, max_k, marg_eval, budget,
                        np.random.default_rng(9000 + int(b * 10)))
        policies["greedy"] = float(nll_eval[np.arange(n_eval), k_g].sum())
        # Uniform uses a seeded, row-balanced floor/ceil assignment.  A
        # row-order assignment would confound fractional budgets with the
        # source-file ordering.
        k_u = uniform_allocation(
            n_eval, b, SPLIT_SEED + 10000 + int(b * 10))
        policies["uniform"] = float(
            nll_eval[np.arange(n_eval), k_u].sum())
        # concentrated
        frac = min(1.0, b / max_k)
        k_c = np.zeros(n_eval, dtype=np.int64)
        order_c = rng_eval.permutation(n_eval)
        k_c[order_c[:int(round(frac * n_eval))]] = max_k
        policies["concentrated"] = float(
            nll_eval[np.arange(n_eval), k_c].sum())
        # random
        k_r = np.zeros(n_eval, dtype=np.int64)
        cand = np.flatnonzero(k_r < max_k)
        for _ in range(budget):
            i = int(cand[rng_eval.integers(0, len(cand))])
            k_r[i] += 1
            if k_r[i] == max_k:
                cand = np.flatnonzero(k_r < max_k)
        policies["random"] = float(nll_eval[np.arange(n_eval), k_r].sum())
        # learned per-row predictor (calibration-block fit) and the
        # attainable feature-class ceiling (in-sample eval fit)
        for tag, mm, seed_off in (("greedy_learned", marg_learned_eval, 9100),
                                  ("feature_bound", marg_featbound_eval, 9200)):
            if mm is None:
                continue
            k_x = waterfill(n_eval, max_k, mm, budget,
                            np.random.default_rng(seed_off + int(b * 10)))
            policies[tag] = float(nll_eval[np.arange(n_eval), k_x].sum())
        if "feature_bound" in policies:
            policies["retrospective_feature_headroom"] = policies[
                "feature_bound"]
        # clairvoyant oracle: reads the realized target, so it is an
        # unattainable bound, not a calibration target
        marg_oracle = np.stack(
            [nll_eval[:, kk] - nll_eval[:, kk + 1] for kk in range(max_k)],
            axis=1)
        k_o = waterfill(n_eval, max_k, marg_oracle, budget,
                        np.random.default_rng(9001 + int(b * 10)))
        policies["oracle_greedy"] = float(
            nll_eval[np.arange(n_eval), k_o].sum())
        # deltas (greedy - uniform) with block bootstrap
        nll_g = nll_eval[np.arange(n_eval), k_g]
        nll_u = nll_eval[np.arange(n_eval), k_u]
        out[str(b)] = {
            "policies": policies,
            "greedy_minus_uniform": float((nll_g - nll_u).mean()),
            "greedy_minus_uniform_ci95": block_bootstrap_delta(
                nll_g - nll_u, blocks_eval),
            "mean_nll_greedy": float(nll_g.mean()),
            "mean_nll_uniform": float(nll_u.mean()),
        }
        if marg_learned_eval is not None:
            k_l = waterfill(n_eval, max_k, marg_learned_eval, budget,
                            np.random.default_rng(9100 + int(b * 10)))
            nll_l = nll_eval[np.arange(n_eval), k_l]
            out[str(b)]["learned_minus_uniform"] = float((nll_l - nll_u).mean())
            out[str(b)]["learned_minus_uniform_ci95"] = block_bootstrap_delta(
                nll_l - nll_u, blocks_eval)
            out[str(b)]["learned_minus_greedy"] = float((nll_l - nll_g).mean())
            out[str(b)]["mean_nll_learned"] = float(nll_l.mean())
    return out


def main() -> None:
    report = {"as_of": "2026-09-09",
        "protocol": ("greedy water-filling by calibrated marginal "
                           "value (bins of the context-conditioned k=0 "
                           "forecast entropy, curves fit on a disjoint "
                           "calibration block); seeded floor/ceil uniform, "
                           "concentrated, random, and oracle-greedy "
                           "baselines; the feature-bound field is a "
                           "retrospective feature-class headroom, not a "
                           "deployable bound; diminishing_return_rate uses "
                           "non-increasing marginal gains for the decreasing "
                           "NLL cost; deltas are per-row mean NLL (positive "
                           "= greedy worse)")}

    # Rows and per-row curves come from the context-conditioned neural
    # mixture (ccprJ+head), so the k=0 forecast entropy is row-level.
    ie = load("output/iemocap_ccpr_neural.json")
    nll_ie = {k: np.asarray(ie["row_nll_by_k"][str(k)]["ccprJ_head"])
              for k in range(4)}
    ent_ie = np.asarray(ie["row_nll_by_k"]["0"]["entropy_k0"])
    blocks_ie = np.asarray(ie["row_nll_by_k"]["0"]["session"])
    feat_ie = np.asarray(ie["row_nll_by_k"]["0"].get("feat0") or [])
    report["iemocap"] = run_corpus("iemocap", nll_ie, ent_ie, blocks_ie,
                                   feat_ie if len(feat_ie) else None)

    for name, prefix, blockkey in (
            ("m3ed", "m3ed_ccpr_neural_official", "series"),
            ("emowoz", "emowoz_ccpr_neural_official", "dialogue")):
        d = load(f"output/{prefix}.json")
        nll = {k: np.asarray(d["row_nll_by_k"][str(k)]["ccprJ_head"])
               for k in range(4)}
        ent = np.asarray(d["row_nll_by_k"]["0"]["entropy_k0"])
        blocks = np.asarray(d["row_nll_by_k"]["0"][blockkey])
        if name == "m3ed":
            blocks = np.asarray([str(b).split("::")[0] for b in blocks])
        ft = np.asarray(d["row_nll_by_k"]["0"].get("feat0") or [])
        report[name] = run_corpus(name, nll, ent, blocks,
                                  ft if len(ft) else None)

    OUT.write_text(json.dumps(report, indent=2))
    lines = ["# CCPR-A active annotation acquisition (mean NLL per row;",
             "# positive delta = greedy worse than uniform)",
             "",
             "| corpus | B | greedy | uniform | concentrated | random |",
             "| oracle | greedy-uniform |",
             "|---|---:|---:|---:|---:|---:|---:|---:|"]
    for corpus in ("iemocap", "m3ed", "emowoz"):
        for b in BUDGETS:
            r = report[corpus][str(b)]
            p = r["policies"]
            gu = r["greedy_minus_uniform"]
            ci = r["greedy_minus_uniform_ci95"]
            lines.append(
                f"| {corpus} | {b} | {r['mean_nll_greedy']:.4f} | "
                f"{r['mean_nll_uniform']:.4f} | "
                f"{p['concentrated']/report[corpus]['n_eval']:.4f} | "
                f"{p['random']/report[corpus]['n_eval']:.4f} | "
                f"{p['oracle_greedy']/report[corpus]['n_eval']:.4f} | "
                f"{gu:+.4f} [{ci[0]:+.4f},{ci[1]:+.4f}] |")
    TABLE.write_text("\n".join(lines) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_annotation_budget.py <==
"""Annotation-budget allocation simulation from the revelation curves.

Given an average budget of B rater-annotations per forecast step, compare
two allocation strategies on each corpus using the empirical V(k) curves of
CCPR-J:
  * uniform  : every previous panel gets floor/ceil(B) raters (spread);
  * concentrate : a fraction f = B/3 of steps get 3 raters, the rest 0.
Because V is concave (diminishing returns), spreading should dominate.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_annotation_budget.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "docs" / "figures" / "annotation_budget_table.md"


def load(name: str):
    with (ROOT / "output" / name).open() as handle:
        return json.load(handle)


def ie_curve():
    d = load("iemocap_ccpr_loso.json")
    return {k: float(np.mean(d["nll_by_k"][str(k)]["ccprJ"])) for k in range(4)}


def official_curve(name):
    d = load(name)
    out = {}
    for k in range(4):
        rn = d["row_nll_by_k"][str(k)]
        out[k] = float(np.mean(rn["ccprJ"]))
    return out


def uniform_nll(v, b):
    lo = int(np.floor(b))
    hi = min(lo + 1, max(v.keys()))
    if lo >= max(v.keys()):
        return v[max(v.keys())]
    frac = b - lo
    return (1 - frac) * v[lo] + frac * v[hi]


def concentrate_nll(v, b):
    f = min(b / 3.0, 1.0)
    return f * v[3] + (1 - f) * v[0]


def main() -> None:
    curves = {
        "IEMOCAP": ie_curve(),
        "M3ED official": official_curve("m3ed_ccpr_official.json"),
        "EmoWOZ official": official_curve("emowoz_ccpr_official.json"),
    }
    budgets = (0.5, 1.0, 1.5, 2.0, 2.5)
    lines = ["| corpus | budget B | uniform | concentrate | saving |",
             "|---|---:|---:|---:|---:|"]
    for corpus, v in curves.items():
        for b in budgets:
            u = uniform_nll(v, b)
            c = concentrate_nll(v, b)
            lines.append(f"| {corpus} | {b} | {u:.4f} | {c:.4f} | {c - u:+.4f} |")
    OUT.write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_audit_monotonicity.py <==
"""Audit revelation-value monotonicity V(k+1) <= V(k) on all three corpora.

For the true conditional family under CCAR masking, expected proper score
must be non-increasing in the number of revealed raters.  This script checks
the empirical curves of CCPR-J and per-level lookup on IEMOCAP (session
bootstrap), M3ED official (dialogue bootstrap) and EmoWOZ official
(dialogue bootstrap), and reports violations.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_audit_monotonicity.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]


def load(name: str):
    with (ROOT / "output" / name).open() as handle:
        return json.load(handle)


def bootstrap_curve(vals_by_k, groups_by_k, seed=211, n_draws=3000):
    """Return per-k (mean, lo, hi) via cluster bootstrap."""
    out = {}
    rng = np.random.default_rng(seed)
    for k, vals in vals_by_k.items():
        groups = np.asarray(groups_by_k[k])
        unique = np.unique(groups)
        by = {g: np.flatnonzero(groups == g) for g in unique}
        draws = []
        for _ in range(n_draws):
            s = rng.choice(unique, len(unique), replace=True)
            idx = np.concatenate([by[g] for g in s])
            draws.append(float(np.asarray(vals)[idx].mean()))
        out[k] = (float(np.mean(draws)), float(np.quantile(draws, 0.025)),
                  float(np.quantile(draws, 0.975)))
    return out


def main() -> None:
    failures = []
    # IEMOCAP: session-level means
    ie = load("iemocap_ccpr_loso.json")
    for model in ("ccprJ", "lookup"):
        curve = {k: float(np.mean(ie["nll_by_k"][str(k)][model]))
                 for k in range(4)}
        for k in range(3):
            ok = curve[k + 1] <= curve[k] + 1e-9
            print(f"IEMOCAP {model} V{k+1}<=V{k}: {ok} "
                  f"({curve[k]:.4f} -> {curve[k+1]:.4f})")
            failures.append(("IEMOCAP", model, k) if not ok else None)
    # M3ED official: row NLLs, dialogue bootstrap
    m3 = load("m3ed_ccpr_official.json")
    for model in ("ccprJ", "lookup"):
        vals = {k: np.asarray(m3["row_nll_by_k"][str(k)][model]) for k in range(4)}
        groups = {k: np.asarray(m3["dialogue_by_row"])[np.asarray(m3["row_nll_by_k"][str(k)]["test_idx"])]
                  for k in range(4)}
        curve = bootstrap_curve(vals, groups, seed=311)
        for k in range(3):
            ok = curve[k + 1][0] <= curve[k][0] + 1e-9
            overlap = curve[k + 1][2] <= curve[k][1]
            print(f"M3ED {model} V{k+1}<=V{k}: {ok} (ci_overlap={overlap}) "
                  f"({curve[k][0]:.4f} -> {curve[k+1][0]:.4f})")
            failures.append(("M3ED", model, k) if not ok else None)
    # EmoWOZ official
    em = load("emowoz_ccpr_official.json")
    for model in ("ccprJ", "lookup"):
        vals = {k: np.asarray(em["row_nll_by_k"][str(k)][model]) for k in range(4)}
        groups = {k: np.asarray(em["dialogue_by_row"])[np.asarray(em["row_nll_by_k"][str(k)]["test_idx"])]
                  for k in range(4)}
        curve = bootstrap_curve(vals, groups, seed=411)
        for k in range(3):
            ok = curve[k + 1][0] <= curve[k][0] + 1e-9
            overlap = curve[k + 1][2] <= curve[k][1]
            print(f"EmoWOZ {model} V{k+1}<=V{k}: {ok} (ci_overlap={overlap}) "
                  f"({curve[k][0]:.4f} -> {curve[k+1][0]:.4f})")
            failures.append(("EmoWOZ", model, k) if not ok else None)
    bad = [f for f in failures if f is not None]
    print()
    # n=5 diagnostic on EmotionLines (CCPR-N): monotonicity is expected only
    # for the true conditional family; model curves may violate it.
    en = load("emotionlines_ccpr_n.json")
    for cond in ("n3_to_n5", "n5_to_n5"):
        te_n = en["conditions"][cond]["test_n"]
        for model in ("ccprN", "lookup"):
            vals = {k: float(np.mean(en["conditions"][cond]["nll"][model][str(k)]))
                    for k in range(te_n + 1)}
            for k in range(te_n):
                ok = vals[k + 1] <= vals[k] + 1e-9
                print(f"EmotionLines {cond} {model} V{k+1}<=V{k}: {ok} "
                      f"({vals[k]:.4f} -> {vals[k+1]:.4f})")
    if bad:
        print("VIOLATIONS:", bad)
        raise SystemExit(1)
    print("ALL N=3 REVELATION CURVES MONOTONE (n=5 diagnostics reported above)")


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_budget_real.py <==
"""Real-data annotation-budget allocation experiment.

The earlier budget simulation linearly interpolated the empirical V(k)
curves.  This script instead simulates the deployment directly on held-out
rows: for a fixed average budget B per forecast step, each test row is
assigned a revelation level k by an allocation policy, and the row's actual
CCPR-J count NLL at that k is used.  Policies:

  * uniform:      a fraction frac(B) of rows get k=floor(B)+1, the rest
                  floor(B) (spread across utterances);
  * concentrated: a fraction B/3 of rows get k=3, the rest k=0.

Rows are selected by a fixed seeded shuffle so no dialogue-order artifact
is introduced; the difference is evaluated with a dialogue-blocked
bootstrap CI.  IEMOCAP uses session clusters; M3ED/EmoWOZ use dialogues.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_budget_real.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "docs" / "figures" / "annotation_budget_real_table.md"
OUT_JSON = ROOT / "output" / "ccpr_budget_real.json"
BUDGETS = (0.5, 1.0, 1.5, 2.0, 2.5)
SEED = 20260805


def load(name: str):
    with (ROOT / "output" / name).open() as handle:
        return json.load(handle)


def row_data(d: dict, n_max: int, cluster_key: str):
    """Return per-k row NLLs (n_max+1 arrays), test_idx, clusters."""
    rn = d["row_nll_by_k"]
    idx = np.asarray(rn["0"]["test_idx"], dtype=np.int64)
    for k in range(n_max + 1):
        assert np.array_equal(
            np.asarray(rn[str(k)]["test_idx"], dtype=np.int64), idx), \
            f"test_idx differs across k at k={k}"
        assert len(rn[str(k)]["ccprJ"]) == len(idx)
    nll = {k: np.asarray(rn[str(k)]["ccprJ"], dtype=np.float64)
           for k in range(n_max + 1)}
    clusters = np.asarray(d[cluster_key])[idx] if cluster_key in d else \
        np.asarray(rn["0"][cluster_key])
    return idx, nll, clusters


def allocate(n: int, low: int, high: int, frac: float,
             rng: np.random.Generator) -> np.ndarray:
    perm = rng.permutation(n)
    k = np.full(n, low, dtype=np.int64)
    n_hi = int(round(frac * n))
    k[perm[:n_hi]] = high
    return k


def main() -> None:
    datasets = [
        ("IEMOCAP", load("iemocap_ccpr_loso.json"), 3, "session"),
        ("M3ED official", load("m3ed_ccpr_official.json"), 3, "dialogue_by_row"),
        ("EmoWOZ official", load("emowoz_ccpr_official.json"), 3, "dialogue_by_row"),
    ]
    lines = ["| corpus | budget B | uniform | concentrated | saving | CI95 |",
             "|---|---:|---:|---:|---:|---:|"]
    report = {}
    for corpus, d, n_max, cluster_key in datasets:
        idx, nll, clusters = row_data(d, n_max, cluster_key)
        n = len(idx)
        report[corpus] = {}
        for b in BUDGETS:
            lo = min(int(np.floor(b)), n_max)
            hi = min(lo + 1, n_max)
            frac = b - lo
            rng = np.random.default_rng(SEED)
            k_u = allocate(n, lo, hi, frac, rng)
            f = min(b / 3.0, 1.0)
            rng2 = np.random.default_rng(SEED + 1)
            k_c = allocate(n, 0, 3, f, rng2)
            u_nll = float(np.mean([nll[int(k)][i] for i, k in enumerate(k_u)]))
            c_nll = float(np.mean([nll[int(k)][i] for i, k in enumerate(k_c)]))
            # The reported saving is concentrated minus uniform.  Keep the
            # bootstrap contrast in that same direction so its CI has the
            # same sign convention as the point estimate.
            delta_rows = np.asarray([
                nll[int(k_c[i])][i] - nll[int(k_u[i])][i] for i in range(n)])
            uniq = np.unique(clusters)
            by = {g: np.flatnonzero(clusters == g) for g in uniq}
            rng_b = np.random.default_rng(211)
            draws = []
            for _ in range(5000):
                s = rng_b.choice(uniq, len(uniq), replace=True)
                sel = np.concatenate([by[g] for g in s])
                draws.append(float(delta_rows[sel].mean()))
            ci = [float(np.quantile(draws, 0.025)),
                  float(np.quantile(draws, 0.975))]
            saving = c_nll - u_nll
            report[corpus][str(b)] = {
                "uniform": u_nll, "concentrated": c_nll, "saving": saving,
                "ci95": ci,
                "ci_definition": "concentrated minus uniform, dialogue/session block bootstrap",
            }
            lines.append(
                f"| {corpus} | {b} | {u_nll:.4f} | {c_nll:.4f} "
                f"| {saving:+.4f} | [{ci[0]:+.4f},{ci[1]:+.4f}] |")
            print(corpus, "B", b, "uniform", round(u_nll, 4),
                  "concentrated", round(c_nll, 4), "saving", round(saving, 4),
                  "ci", [round(x, 4) for x in ci], flush=True)
    OUT.write_text("\n".join(lines) + "\n")
    OUT_JSON.write_text(json.dumps(report, indent=2))
    print("wrote", OUT)


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_common.py <==
"""Shared math for the CCPR (coarsening-consistent panel response) operator.

The operator family {Q_k} predicts the next utterance's full n-rater panel
distribution given k <= n revealed raters of the previous panel.  Q_k is
coarsening-consistent: it equals the posterior average of the full-panel
operator over unobserved previous votes, which is closed-form under the
Dirichlet-multinomial completion model:

    Q_k(c_t | c~^{(k)}, r) = sum_m DM(c_t | kappa * T_{g(c~+m, r)})
                                  * DM_{n-k}(m | beta + c~^{(k)})

Baselines: per-level lookup (a table re-fit separately at each k, indexed by
partial composition x relation) and flat (unconditional DM marginal).
"""

from __future__ import annotations

import itertools
from math import factorial

import numpy as np
from scipy.special import gammaln, logsumexp


def compositions(total: int, k_classes: int) -> np.ndarray:
    return np.asarray(
        [v for v in itertools.product(range(total + 1), repeat=k_classes)
         if sum(v) == total],
        dtype=np.int64,
    )


def make_spaces(k_classes: int, n_raters: int) -> tuple[np.ndarray, dict[int, np.ndarray]]:
    full = compositions(n_raters, k_classes)
    partial = {k: compositions(k, k_classes) for k in range(n_raters + 1)}
    return full, partial


def dm_logpmf_vec(counts: np.ndarray, alpha: np.ndarray) -> np.ndarray:
    counts = np.asarray(counts, dtype=np.float64)
    alpha = np.clip(np.asarray(alpha, dtype=np.float64), 1e-12, None)
    a0 = alpha.sum(axis=1)
    n = counts.sum(axis=1)
    coef = np.asarray(
        [factorial(int(ni)) / np.prod([factorial(int(c)) for c in row])
         for ni, row in zip(n, counts)],
        dtype=np.float64,
    )
    return (gammaln(a0) - gammaln(a0 + n)
            + np.sum(gammaln(alpha + counts) - gammaln(alpha), axis=1)
            + np.log(coef))


def fit_mean_table(groups: np.ndarray, next_counts: np.ndarray, n_groups: int,
                   k_classes: int, n_raters: int, smoothing: float) -> np.ndarray:
    """Train-only smoothed mean next-vote vector per group."""
    table = np.zeros((n_groups, k_classes))
    counts = np.zeros(n_groups)
    for g in range(n_groups):
        rows = next_counts[groups == g]
        if len(rows):
            table[g] = rows.sum(axis=0) / (n_raters * len(rows))
            counts[g] = len(rows)
    return (counts[:, None] * table + smoothing) / (counts[:, None] + k_classes * smoothing)


def fit_beta(prev_votes: np.ndarray, k_classes: int, scale: float) -> np.ndarray:
    """Dirichlet prior over a single rater's vote, from train-only votes."""
    marginal = np.bincount(prev_votes.reshape(-1), minlength=k_classes).astype(np.float64)
    marginal = marginal / max(marginal.sum(), 1.0)
    return np.clip(scale * marginal, 1e-6, None)


def logp_ccpr(c_partial: np.ndarray, k: int, relation: int, c_target: np.ndarray,
              table: np.ndarray, full_idx: dict, completions: np.ndarray,
              comp_idx: dict, beta: np.ndarray, kappa: float,
              k_classes: int, n_raters: int) -> float:
    """Coarsening-consistent log-probability of the target panel."""
    n_miss = n_raters - k
    terms = np.zeros(len(completions[n_miss]))
    for i, m in enumerate(completions[n_miss]):
        full = c_partial + m
        gi = comp_idx[tuple(full)] * 2 + relation
        logq = dm_logpmf_vec(c_target[None, :], (kappa * table[gi])[None, :])[0]
        logp = dm_logpmf_vec(m[None, :], (beta + c_partial)[None, :])[0]
        terms[i] = logq + logp
    return float(logsumexp(terms))


def logp_ccpr_rows(c_partials: np.ndarray, k: int, relations: np.ndarray,
                   targets: np.ndarray, table: np.ndarray, comp_idx: dict,
                   completions: dict, beta: np.ndarray, kappa: float,
                   k_classes: int, n_raters: int) -> np.ndarray:
    """Vectorized CCPR log-probabilities over rows (one target per row)."""
    r = len(c_partials)
    n_miss = n_raters - k
    logq = np.zeros((len(completions[n_miss]), r))
    logp = np.zeros((len(completions[n_miss]), r))
    for i, m in enumerate(completions[n_miss]):
        full = c_partials + m
        gi = np.asarray([comp_idx[tuple(v)] * 2 + rel
                         for v, rel in zip(full, relations)], dtype=np.int64)
        logq[i] = dm_logpmf_vec(targets, kappa * table[gi])
        logp[i] = dm_logpmf_vec(np.tile(m, (r, 1)), beta + c_partials)
    return logsumexp(logq + logp, axis=0)


def dist_ccpr_row(c_partial: np.ndarray, k: int, relation: int,
                  table: np.ndarray, comp_idx: dict, completions: dict,
                  beta: np.ndarray, kappa: float, targets: np.ndarray,
                  k_classes: int, n_raters: int) -> np.ndarray:
    """Full target-composition distribution for one row (for ECE)."""
    n_miss = n_raters - k
    logq = np.zeros((len(completions[n_miss]), len(targets)))
    logw = np.zeros(len(completions[n_miss]))
    for i, m in enumerate(completions[n_miss]):
        full = c_partial + m
        gi = comp_idx[tuple(full)] * 2 + relation
        logq[i] = dm_logpmf_vec(targets, np.tile(kappa * table[gi], (len(targets), 1)))
        logw[i] = dm_logpmf_vec(m[None, :], (beta + c_partial)[None, :])[0]
    q = np.exp(logsumexp(logq + logw[:, None], axis=0))
    q /= q.sum()
    return q


def fit_completion_tables(masks_partial: np.ndarray, prev_panel: np.ndarray,
                          relations: np.ndarray, k: int, fit_mask: np.ndarray,
                          comp_spaces: dict, partial_idx: dict,
                          n_raters: int, smoothing: float) -> tuple[np.ndarray, dict]:
    """Train-only empirical completion table W[p, r, m] over unobserved votes."""
    n_m = len(comp_spaces[n_raters - k])
    n_p = len(partial_idx[k]) if k > 0 else 1
    comp_m_idx = {tuple(v): i for i, v in enumerate(comp_spaces[n_raters - k])}
    w = np.zeros((n_p, 2, n_m), dtype=np.float64)
    for i in np.flatnonzero(fit_mask):
        p = partial_idx[k][tuple(masks_partial[i])] if k > 0 else 0
        m = prev_panel[i] - masks_partial[i]
        mi = comp_m_idx[tuple(m)]
        w[p, relations[i], mi] += 1.0
    denom = w.sum(axis=2, keepdims=True) + n_m * smoothing
    w = (w + smoothing) / denom
    return w, comp_m_idx


def fit_completion_marginal(prev_panel: np.ndarray, relations: np.ndarray,
                            k: int, fit_mask: np.ndarray, comp_idx: dict,
                            comp_spaces: dict, partial_idx: dict,
                            n_raters: int, smoothing: float) -> tuple[np.ndarray, dict]:
    """Completion posterior from the full-composition marginal prior:
    P(m | c~, r) proportional to P_full(c~ + m | r).  Low-variance and
    self-consistent with the model's own prior over previous panels."""
    n_full = len(comp_idx)
    n_m = len(comp_spaces[n_raters - k])
    n_p = len(partial_idx[k]) if k > 0 else 1
    cnt = np.zeros((n_full, 2), dtype=np.float64)
    for i in np.flatnonzero(fit_mask):
        cnt[comp_idx[tuple(prev_panel[i])], relations[i]] += 1.0
    comp_m_idx = {tuple(v): i for i, v in enumerate(comp_spaces[n_raters - k])}
    w = np.zeros((n_p, 2, n_m), dtype=np.float64)
    for p in range(n_p):
        c_partial = (np.zeros(len(comp_spaces[0]), dtype=np.int64) if k == 0
                     else comp_spaces[k][p])
        for i, m in enumerate(comp_spaces[n_raters - k]):
            full = c_partial + m
            gi = comp_idx[tuple(full)]
            for r in range(2):
                w[p, r, i] = cnt[gi, r] + smoothing
        for r in range(2):
            denom = w[p, r].sum()
            if denom > 0:
                w[p, r] /= denom
            else:
                w[p, r] = 1.0 / n_m
    return w, comp_m_idx


def logp_ccpr_empirical(c_partial: np.ndarray, k: int, relation: int,
                        c_target: np.ndarray, table: np.ndarray,
                        comp_idx: dict, comp_spaces: dict, comp_m_idx: dict,
                        partial_idx: dict, w: np.ndarray, kappa: float,
                        k_classes: int, n_raters: int) -> float:
    """CCPR with an empirical completion table instead of the DM prior."""
    n_m = len(comp_spaces[n_raters - k])
    p = partial_idx[k][tuple(c_partial)] if k > 0 else 0
    terms = np.zeros(n_m)
    for i, m in enumerate(comp_spaces[n_raters - k]):
        full = c_partial + m
        gi = comp_idx[tuple(full)] * 2 + relation
        logq = dm_logpmf_vec(c_target[None, :], (kappa * table[gi])[None, :])[0]
        logw = np.log(np.clip(w[p, relation, i], 1e-12, None))
        terms[i] = logq + logw
    return float(logsumexp(terms))


def logp_ccpr_rows_empirical(c_partials: np.ndarray, k: int,
                             relations: np.ndarray, targets: np.ndarray,
                             table: np.ndarray, comp_idx: dict,
                             comp_spaces: dict, comp_m_idx: dict,
                             partial_idx: dict, w: np.ndarray, kappa: float,
                             k_classes: int, n_raters: int) -> np.ndarray:
    """Vectorized empirical-completion CCPR log-probabilities over rows."""
    r = len(c_partials)
    n_m = len(comp_spaces[n_raters - k])
    p_row = np.asarray([partial_idx[k][tuple(c)] if k > 0 else 0
                        for c in c_partials], dtype=np.int64)
    logq = np.zeros((n_m, r))
    logw = np.zeros((n_m, r))
    for i, m in enumerate(comp_spaces[n_raters - k]):
        full = c_partials + m
        gi = np.asarray([comp_idx[tuple(v)] * 2 + rel
                         for v, rel in zip(full, relations)], dtype=np.int64)
        logq[i] = dm_logpmf_vec(targets, kappa * table[gi])
        logw[i] = np.log(np.clip(w[p_row, relations, i], 1e-12, None))
    return logsumexp(logq + logw, axis=0)


def logp_ccpr_rows_learned(c_partials: np.ndarray, k: int,
                           relations: np.ndarray, targets: np.ndarray,
                           table: np.ndarray, comp_idx: dict,
                           comp_spaces: dict, w_row: np.ndarray,
                           kappa: float, k_classes: int,
                           n_raters: int) -> np.ndarray:
    """CCPR with per-row learned completion weights.

    w_row has shape (n_m, len(c_partials)): column j is the completion
    distribution P(m | context_j, c~_j, r_j) over the n_m missing-vote
    compositions.  The response table is shared across rows as usual.
    """
    r = len(c_partials)
    n_m = len(comp_spaces[n_raters - k])
    if w_row.shape != (n_m, r):
        raise ValueError(f"w_row shape {w_row.shape} != {(n_m, r)}")
    logq = np.zeros((n_m, r))
    for i, m in enumerate(comp_spaces[n_raters - k]):
        full = c_partials + m
        gi = np.asarray([comp_idx[tuple(v)] * 2 + rel
                         for v, rel in zip(full, relations)], dtype=np.int64)
        logq[i] = dm_logpmf_vec(targets, kappa * table[gi])
    return logsumexp(logq + np.log(np.clip(w_row, 1e-12, None)), axis=0)


def dist_ccpr_row_empirical(c_partial: np.ndarray, k: int, relation: int,
                            table: np.ndarray, comp_idx: dict,
                            comp_spaces: dict, comp_m_idx: dict,
                            partial_idx: dict, w: np.ndarray, kappa: float,
                            targets: np.ndarray, k_classes: int,
                            n_raters: int) -> np.ndarray:
    n_m = len(comp_spaces[n_raters - k])
    p = partial_idx[k][tuple(c_partial)] if k > 0 else 0
    logq = np.zeros((n_m, len(targets)))
    for i, m in enumerate(comp_spaces[n_raters - k]):
        full = c_partial + m
        gi = comp_idx[tuple(full)] * 2 + relation
        logq[i] = dm_logpmf_vec(targets, np.tile(kappa * table[gi], (len(targets), 1)))
    logw = np.log(np.clip(w[p, relation, :], 1e-12, None))
    q = np.exp(logsumexp(logq + logw[:, None], axis=0))
    q /= q.sum()
    return q


def fit_perk_table_learned(prev_panel: np.ndarray, relations: np.ndarray,
                           counts: np.ndarray, masks: dict,
                           fit_mask: np.ndarray, k: int,
                           comp_idx: dict, comp_spaces: dict,
                           partial_idx: dict, w_row: np.ndarray,
                           kappa: float, n_raters: int, k_classes: int,
                           smoothing: float, n_iter: int = 6) -> np.ndarray:
    """Per-level response table fit with per-row learned completion weights.

    Same EM as fit_perk_table, but the completion posterior uses the
    context-conditioned learned distribution w_row (n_m x len(fit rows))
    instead of the empirical table W[p, r, m].  This isolates the value of
    learning the completion from the value of the response table.
    """
    n_m = len(comp_spaces[n_raters - k])
    rows = np.flatnonzero(fit_mask)
    if w_row.shape != (n_m, len(rows)):
        raise ValueError(f"w_row shape {w_row.shape} != {(n_m, len(rows))}")
    g_full = np.asarray([comp_idx[tuple(v)] * 2 + relations[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)
    n_groups = len(comp_idx) * 2
    table = np.zeros((n_groups, k_classes))
    cnt = np.zeros(n_groups)
    for g in range(n_groups):
        idx = g_full[rows] == g
        if idx.any():
            table[g] = counts[rows][idx].sum(axis=0) / (n_raters * idx.sum())
            cnt[g] = idx.sum()
    table = (cnt[:, None] * table + smoothing) / (
        cnt[:, None] + k_classes * smoothing)

    c_partial = masks[k][rows]
    targets = counts[rows]
    rels = relations[rows]
    for _ in range(n_iter):
        num = np.zeros((n_groups, k_classes))
        den = np.zeros(n_groups)
        logpost = np.zeros((n_m, len(rows)))
        gi_mat = np.zeros((n_m, len(rows)), dtype=np.int64)
        for i, m in enumerate(comp_spaces[n_raters - k]):
            full = c_partial + m
            gi = np.asarray([comp_idx[tuple(v)] * 2 + rel
                             for v, rel in zip(full, rels)], dtype=np.int64)
            gi_mat[i] = gi
            logpost[i] = dm_logpmf_vec(targets, kappa * table[gi])
            logpost[i] += np.log(np.clip(w_row[i], 1e-12, None))
        post = np.exp(logpost - logsumexp(logpost, axis=0))
        for i, m in enumerate(comp_spaces[n_raters - k]):
            gi = gi_mat[i]
            wgt = post[i]
            np.add.at(num, gi, wgt[:, None] * targets)
            np.add.at(den, gi, wgt)
        new_table = (num + smoothing) / (
            num.sum(axis=1, keepdims=True) + k_classes * smoothing)
        new_table = np.where(den[:, None] > 0, new_table, table)
        table = new_table
    return table


def fit_em_table(prev_panel: np.ndarray, relations: np.ndarray,
                 counts: np.ndarray, masks: dict, fit_mask: np.ndarray,
                 comp_idx: dict, comp_spaces: dict, partial_idx: dict,
                 w_by_k: dict, comp_m_idx_by_k: dict, kappa: float,
                 k_classes: int, n_raters: int, smoothing: float,
                 n_groups: int, n_iter: int = 6,
                 k_weights: tuple | None = None) -> np.ndarray:
    """Jointly estimate the response table T under all revelation levels.

    EM: E-step computes the posterior weight of each completion m given the
    current T; M-step re-estimates each group row as a smoothed weighted mean
    of target votes.  The resulting operator remains coarsening-consistent by
    construction (Q_k = E_{m|T,W}[DM(kappa T_{g(c~+m)})]).
    """
    n = len(counts)
    rows = np.flatnonzero(fit_mask)
    if k_weights is None:
        k_weights = tuple(1.0 for _ in range(n_raters + 1))
    if not all(k in w_by_k for k in range(n_raters + 1)):
        raise KeyError(f"w_by_k missing keys: expected 0..{n_raters}, got {sorted(w_by_k)}")
    if not all(k in comp_m_idx_by_k for k in range(n_raters + 1)):
        raise KeyError(f"comp_m_idx_by_k missing keys: {sorted(comp_m_idx_by_k)}")
    p_rows = {
        k: (np.asarray([partial_idx[k][tuple(masks[k][i])] if k > 0 else 0
                        for i in rows], dtype=np.int64))
        for k in range(n_raters + 1)
    }
    # init from the k=n_raters table (full-panel empirical)
    g_full = np.asarray([comp_idx[tuple(v)] * 2 + relations[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)
    table = np.zeros((n_groups, k_classes))
    cnt = np.zeros(n_groups)
    for g in range(n_groups):
        idx = g_full[rows] == g
        if idx.any():
            table[g] = counts[rows][idx].sum(axis=0) / (n_raters * idx.sum())
            cnt[g] = idx.sum()
    table = (cnt[:, None] * table + smoothing) / (cnt[:, None] + k_classes * smoothing)

    for _ in range(n_iter):
        num = np.zeros((n_groups, k_classes))
        den = np.zeros(n_groups)
        for k in range(n_raters + 1):
            n_m = len(comp_spaces[n_raters - k])
            w_k = k_weights[k]
            logpost = np.zeros((n_m, len(rows)))
            gi_mat = np.zeros((n_m, len(rows)), dtype=np.int64)
            for i, m in enumerate(comp_spaces[n_raters - k]):
                full = masks[k][rows] + m
                gi = np.asarray([comp_idx[tuple(v)] * 2 + rel
                                 for v, rel in zip(full, relations[rows])],
                                dtype=np.int64)
                gi_mat[i] = gi
                logpost[i] = dm_logpmf_vec(counts[rows], kappa * table[gi])
                logw = np.log(np.clip(
                    w_by_k[k][p_rows[k], relations[rows], i], 1e-12, None))
                logpost[i] += logw
            post = np.exp(logpost - logsumexp(logpost, axis=0))
            for i, m in enumerate(comp_spaces[n_raters - k]):
                gi = gi_mat[i]
                wgt = post[i] * w_k
                np.add.at(num, gi, wgt[:, None] * counts[rows])
                np.add.at(den, gi, wgt)
        new_table = (num + smoothing) / (num.sum(axis=1, keepdims=True) + k_classes * smoothing)
        new_table = np.where(den[:, None] > 0, new_table, table)
        table = new_table
    return table


def fit_perk_table(prev_panel: np.ndarray, relations: np.ndarray,
                   counts: np.ndarray, masks: dict, fit_mask: np.ndarray,
                   k: int, comp_idx: dict, comp_spaces: dict,
                   partial_idx: dict, w: np.ndarray, comp_m_idx: dict,
                   kappa: float, n_raters: int, k_classes: int,
                   smoothing: float, n_iter: int = 6) -> np.ndarray:
    """Inconsistent marginalizer: per-level response table with the same
    completion machinery as CCPR, but no table shared across k.

    T_k is estimated by EM restricted to level-k training rows with the
    same empirical completion table W_k (and the same kappa/smoothing) as
    the shared-table CCPR-J estimator.  The only difference is that each
    level keeps its own response table, so the family violates coarsening
    consistency.  This is the decisive ablation: it separates the value of
    *marginalization* from the value of *coarsening consistency*.
    """
    n_m = len(comp_spaces[n_raters - k])
    rows = np.flatnonzero(fit_mask)
    g_full = np.asarray([comp_idx[tuple(v)] * 2 + relations[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)
    n_groups = len(comp_idx) * 2
    table = np.zeros((n_groups, k_classes))
    cnt = np.zeros(n_groups)
    for g in range(n_groups):
        idx = g_full[rows] == g
        if idx.any():
            table[g] = counts[rows][idx].sum(axis=0) / (n_raters * idx.sum())
            cnt[g] = idx.sum()
    table = (cnt[:, None] * table + smoothing) / (
        cnt[:, None] + k_classes * smoothing)

    c_partial = masks[k][rows]
    targets = counts[rows]
    rels = relations[rows]
    p_rows = np.asarray([
        (partial_idx[k][tuple(c)] if k > 0 else 0) for c in c_partial],
        dtype=np.int64)
    for _ in range(n_iter):
        num = np.zeros((n_groups, k_classes))
        den = np.zeros(n_groups)
        logpost = np.zeros((n_m, len(rows)))
        gi_mat = np.zeros((n_m, len(rows)), dtype=np.int64)
        for i, m in enumerate(comp_spaces[n_raters - k]):
            full = c_partial + m
            gi = np.asarray([comp_idx[tuple(v)] * 2 + rel
                             for v, rel in zip(full, rels)], dtype=np.int64)
            gi_mat[i] = gi
            logpost[i] = dm_logpmf_vec(targets, kappa * table[gi])
            logpost[i] += np.log(np.clip(
                w[p_rows, rels, i], 1e-12, None))
        post = np.exp(logpost - logsumexp(logpost, axis=0))
        for i, m in enumerate(comp_spaces[n_raters - k]):
            gi = gi_mat[i]
            wgt = post[i]
            np.add.at(num, gi, wgt[:, None] * targets)
            np.add.at(den, gi, wgt)
        new_table = (num + smoothing) / (
            num.sum(axis=1, keepdims=True) + k_classes * smoothing)
        new_table = np.where(den[:, None] > 0, new_table, table)
        table = new_table
    return table


def logp_lookup(c_partial: np.ndarray, k: int, relation: int, c_target: np.ndarray,
                table_k: np.ndarray, partial_idx: dict, kappa: float,
                k_classes: int, n_raters: int) -> float:
    """Per-level lookup: table indexed by partial composition x relation."""
    if k == 0:
        gi = relation
    else:
        gi = partial_idx[k][tuple(c_partial)] * 2 + relation
    return float(dm_logpmf_vec(c_target[None, :], (kappa * table_k[gi])[None, :])[0])


def logp_flat(c_target: np.ndarray, marginal: np.ndarray, kappa: float,
              k_classes: int, n_raters: int) -> float:
    alpha = np.clip(kappa * marginal, 1e-6, None)
    return float(dm_logpmf_vec(c_target[None, :], alpha[None, :])[0])


def mask_votes(prev_votes: np.ndarray, k: int, rng: np.random.Generator,
               k_classes: int) -> np.ndarray:
    """CCAR masking: k of the n raters' votes are revealed per row."""
    n_rows = len(prev_votes)
    out = np.zeros((n_rows, k_classes), dtype=np.int64)
    for i in range(n_rows):
        chosen = rng.choice(prev_votes.shape[1], k, replace=False)
        for c in chosen:
            out[i, prev_votes[i, c]] += 1
    return out


def cluster_bootstrap_delta(left: np.ndarray, right: np.ndarray,
                            groups: np.ndarray, seed: int = 211) -> dict:
    diff = np.asarray(left) - np.asarray(right)
    unique = np.unique(groups)
    by_group = {g: np.flatnonzero(groups == g) for g in unique}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(5000):
        sampled = rng.choice(unique, len(unique), replace=True)
        idx = np.concatenate([by_group[g] for g in sampled])
        draws.append(float(diff[idx].mean()))
    return {"mean": float(diff.mean()),
            "ci95": [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))],
            "clusters": int(len(unique))}


def subsample_fit_mask(fit_mask: np.ndarray, fraction: float, seed: int
                       ) -> np.ndarray:
    """Deterministic row-level subsample of a training mask (fraction of
    rows kept; seed fixed per fold/level).  Used by the data-amount scan
    so that the same training subset is used for every model at a given
    (fraction, fold)."""
    if fraction >= 1.0 - 1e-12:
        return fit_mask
    rng = np.random.default_rng(seed)
    idx = np.flatnonzero(fit_mask)
    keep = rng.choice(idx, max(1, int(round(len(idx) * fraction))),
                      replace=False)
    out = np.zeros_like(fit_mask)
    out[keep] = True
    return out


==> anc/scripts/ccpr_data_scan_aggregate.py <==
"""Aggregate the CCPR training-data-amount scan into one JSON + table.

Inputs (produced with CCPR_TRAIN_FRACTION=0.25/0.50):
  IEMOCAP      output/iemocap_ccpr_loso{_frac025,_frac050}.json
  M3ED official output/m3ed_ccpr_official{_frac025,_frac050}.json
  EmoWOZ official output/emowoz_ccpr_official{_frac025,_frac050}.json
  EmotionLines n5 output/emotionlines_ccpr_n_inconsistent{_frac025,_frac050}.json

Delta = shared consistent (ccprJ-eq for n=3, ccprN for n=5) minus the
per-level inconsistent marginalizer, in nats; positive means the shared
table is worse.  "Overall" averages the per-k deltas with equal weight.
CIs: IEMOCAP/n5 bootstrap over sessions/folds; M3ED/EmoWOZ bootstrap over
test dialogues using row-level NLLs.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_data_scan_aggregate.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output/ccpr_data_scan.json"
TABLE = ROOT / "docs/figures/ccpr_data_scan_table.md"
FRACTIONS = (0.25, 0.50, 1.00)


def load(path: str) -> dict:
    return json.loads((ROOT / path).read_text())


def boot_ci(values: np.ndarray, seed: int = 211) -> list:
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(20000):
        idx = rng.integers(0, len(values), len(values))
        draws.append(values[idx].mean())
    return [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))]


def dialog_boot_ci(delta_by_row: np.ndarray, dialogues: np.ndarray,
                   seed: int = 211) -> list:
    uniq = np.unique(dialogues)
    by = {g: np.flatnonzero(dialogues == g) for g in uniq}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(10000):
        s = rng.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws.append(float(delta_by_row[idx].mean()))
    return [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))]


def scan_iemocap(frac: float) -> dict:
    tag = "" if frac >= 1.0 else f"_frac{int(round(frac * 100)):03d}"
    d = load(f"output/iemocap_ccpr_loso{tag}.json")
    per_k = {}
    deltas_eq = []
    deltas_j = []
    for k in range(4):
        s = np.asarray(d["nll_by_k"][str(k)]["ccprJ_eq"])
        j = np.asarray(d["nll_by_k"][str(k)]["ccprJ"])
        i_ = np.asarray(d["nll_by_k"][str(k)]["inconsistent"])
        per_k[str(k)] = {"shared": float(s.mean()),
                         "inconsistent": float(i_.mean()),
                         "delta": float((s - i_).mean()),
                         "ci95": boot_ci(s - i_, seed=311 + k),
                         "delta_ccprJ": float((j - i_).mean())}
        deltas_eq.append(s - i_)
        deltas_j.append(j - i_)
    overall = np.asarray(deltas_eq).mean(axis=0)
    overall_j = np.asarray(deltas_j).mean(axis=0)
    return {"per_k": per_k,
            "overall": {"delta": float(overall.mean()),
                        "ci95": boot_ci(overall),
                        "delta_ccprJ": float(overall_j.mean()),
                        "ci95_ccprJ": boot_ci(overall_j)}}


def scan_official(prefix: str, frac: float) -> dict:
    tag = "" if frac >= 1.0 else f"_frac{int(round(frac * 100)):03d}"
    d = load(f"output/{prefix}{tag}.json")
    dialogues = np.asarray(d["dialogue_by_row"])
    per_k = {}
    deltas_all = []
    deltas_j_all = []
    for k in range(4):
        r = d["row_nll_by_k"][str(k)]
        idx = np.asarray(r["test_idx"])
        s = np.asarray(r["ccprJ_eq"])
        j = np.asarray(r["ccprJ"])
        i_ = np.asarray(r["inconsistent"])
        delta = s - i_
        delta_j = j - i_
        per_k[str(k)] = {"shared": float(s.mean()),
                         "inconsistent": float(i_.mean()),
                         "delta": float(delta.mean()),
                         "delta_ccprJ": float(delta_j.mean()),
                         "ci95": dialog_boot_ci(delta, dialogues[idx])}
        deltas_all.append((delta, dialogues[idx]))
        deltas_j_all.append((delta_j, dialogues[idx]))
    # overall: equal weight per k, dialogue-blocked bootstrap
    rng = np.random.default_rng(211)
    uniq_sets = [np.unique(dia) for _, dia in deltas_all]
    by_sets = [{g: np.flatnonzero(dia == g) for g in uniq}
               for uniq, (_, dia) in zip(uniq_sets, deltas_all)]
    draws = []
    for _ in range(10000):
        vals = []
        for (delta, _), uniq, by in zip(deltas_all, uniq_sets, by_sets):
            s = rng.choice(uniq, len(uniq), replace=True)
            idx = np.concatenate([by[g] for g in s])
            vals.append(delta[idx].mean())
        draws.append(float(np.mean(vals)))
    mean = float(np.mean([d.mean() for d, _ in deltas_all]))
    draws_j = []
    for _ in range(10000):
        vals = []
        for (delta, _), uniq, by in zip(deltas_j_all, uniq_sets, by_sets):
            s = rng.choice(uniq, len(uniq), replace=True)
            idx = np.concatenate([by[g] for g in s])
            vals.append(delta[idx].mean())
        draws_j.append(float(np.mean(vals)))
    mean_j = float(np.mean([d.mean() for d, _ in deltas_j_all]))
    return {"per_k": per_k,
            "overall": {"delta": mean,
                        "ci95": [float(np.quantile(draws, 0.025)),
                                 float(np.quantile(draws, 0.975))],
                        "delta_ccprJ": mean_j,
                        "ci95_ccprJ": [float(np.quantile(draws_j, 0.025)),
                                       float(np.quantile(draws_j, 0.975))]}}


def scan_n5(frac: float) -> dict:
    tag = "" if frac >= 1.0 else f"_frac{int(round(frac * 100)):03d}"
    d = load(f"output/emotionlines_ccpr_n_inconsistent{tag}.json")
    per_k = {}
    deltas = []
    for k in range(6):
        s = np.asarray(d["nll_by_k"][str(k)]["ccprN"])
        i_ = np.asarray(d["nll_by_k"][str(k)]["inconsistent"])
        per_k[str(k)] = {"shared": float(s.mean()),
                         "inconsistent": float(i_.mean()),
                         "delta": float((s - i_).mean()),
                         "ci95": boot_ci(s - i_, seed=411 + k)}
        deltas.append(s - i_)
    overall = np.asarray(deltas).mean(axis=0)
    return {"per_k": per_k,
            "overall": {"delta": float(overall.mean()),
                        "ci95": boot_ci(overall)}}


def main() -> None:
    report = {"as_of": "2026-08-05",
              "protocol": ("shared consistent table minus per-level "
                           "inconsistent marginalizer (nats), by training "
                           "data fraction; positive = shared worse; "
                           "overall = equal-weight mean over k; CIs: "
                           "session/fold bootstrap (IEMOCAP, n5) or "
                           "dialogue bootstrap (M3ED, EmoWOZ)")}
    for corpus, fn in (("iemocap", scan_iemocap),
                       ("m3ed_official", lambda f: scan_official(
                           "m3ed_ccpr_official", f)),
                       ("emowoz_official", lambda f: scan_official(
                           "emowoz_ccpr_official", f)),
                       ("emotionlines_n5", scan_n5)):
        report[corpus] = {str(frac): fn(frac) for frac in FRACTIONS}

    OUT.write_text(json.dumps(report, indent=2))

    lines = ["# CCPR data-amount scan (shared consistent minus per-level",
             "# inconsistent marginalizer, nats; positive = shared worse;",
             "# bold = 95% CI excludes zero; -- = not defined)",
             "",
             "| corpus | frac | k0 | k1 | k2 | k3 | k4 | k5 | overall | overall ccprJ |",
             "|---|---:|---:|---:|---:|---:|---:|---:|---:|---:|"]
    keys = {"iemocap": [0, 1, 2, 3],
            "m3ed_official": [0, 1, 2, 3],
            "emowoz_official": [0, 1, 2, 3],
            "emotionlines_n5": [0, 1, 2, 3, 4, 5]}
    for corpus, ks in keys.items():
        for frac in FRACTIONS:
            cell = report[corpus][str(frac)]
            row = [f"{corpus}", f"{frac:.2f}"]
            per_k_str = {}
            for k in ks:
                d = cell["per_k"][str(k)]["delta"]
                ci = cell["per_k"][str(k)].get("ci95")
                s = f"{d:+.3f}"
                if ci is not None and not (ci[0] < 0 < ci[1]):
                    s = f"**{s}**"
                per_k_str[k] = s
            for k in range(6):
                row.append(per_k_str.get(k, "--"))
            o = cell["overall"]
            os_ = f"{o['delta']:+.3f}"
            if not (o["ci95"][0] < 0 < o["ci95"][1]):
                os_ = f"**{os_}**"
            oj = f"{o.get('delta_ccprJ', o['delta']):+.3f}"
            row.append(os_)
            row.append(oj)
            lines.append("| " + " | ".join(row) + " |")
    TABLE.write_text("\n".join(lines) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_rater_routing.py <==
"""Annotator routing: revelation value on the subset lattice, not just k.

Under exchangeable raters the revelation-value curve is a function of the
*count* k, and Theorem 2 reads V(k)-V(k+1) = I(Y; R_{k+1} | X_k).  Once
raters are not exchangeable (CCPR-R), the natural object is a function on
the subset lattice,

    V(S) - V(S u {j}) = I(Y; R_j | X_S),

so the value of the next annotation depends on *which* annotator supplies
it.  That turns a scheduling question the literature does not ask into an
actionable one: given one annotation slot for an utterance, which
annotator should it go to?

This script measures the headroom and how much of it is attainable, at
k=1 (one revealed rater) on IEMOCAP, where rater identities are stable:

  * random     - the rater the CCAR mask happened to reveal
  * fixed j    - always route to annotator j (three arms)
  * oracle     - per row, the rater with the lowest realized NLL
                 (clairvoyant: reads the target, bounds nothing attainable)
  * learned    - per row, the rater with the lowest NLL predicted by ridge
                 regression on target-free features, fit on a disjoint
                 calibration block (deployable)
  * feat-bound - the same regression fit in-sample on the evaluation block
                 (the attainable ceiling for this feature class)

Run: PYTHONWARNINGS=error python3 scripts/ccpr_rater_routing.py
"""

from __future__ import annotations

import json
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

try:
    import ccpr_common as cc
    import iemocap_ccpr_rater_resolved as rr
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import iemocap_ccpr_rater_resolved as rr


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/ccpr_rater_routing.json"
SPLIT_SEED = 20260806
RIDGE_ALPHA = 10.0
N_BOOT = 10000


def ridge_predict(X, y, train, apply_to):
    """Deterministic ridge on standardized features plus squares."""
    mu, sd = X[train].mean(0), X[train].std(0)
    sd = np.where(sd > 1e-12, sd, 1.0)
    Z = (X - mu) / sd
    Z = np.column_stack([Z, Z ** 2, np.ones(len(Z))])
    A = Z[train]
    with np.errstate(divide="ignore", invalid="ignore", over="ignore"):
        G = A.T @ A + RIDGE_ALPHA * np.eye(A.shape[1])
        w = np.linalg.solve(G, A.T @ y[train])
        pred = Z[apply_to] @ w
    if not np.isfinite(pred).all():
        raise AssertionError("non-finite ridge prediction")
    return pred


def main() -> None:
    started = time.time()
    counts, prev_panel, relation, prev_votes, sessions, blocks = (
        rr.load_iemocap())
    rr.K = counts.shape[1]
    K = rr.K
    n_rat = rr.N_RATERS

    cc_full = cc.compositions(n_rat, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {j: cc.compositions(j, K) for j in range(n_rat + 1)}
    partial_idx = {j: {tuple(v): i for i, v in enumerate(completions[j])}
                   for j in range(n_rat + 1)}
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    n = len(counts)
    # per-row NLL at k=1 for each choice of revealed rater
    per_rater = np.full((n, n_rat), np.nan)
    # Target-free row features.  The weak version (revealed vote one-hot +
    # relation) cannot express what routing needs, which is a *content x
    # annotator* interaction.  We therefore reuse the context-conditioned
    # features exported by the neural run (predicted mean label vector,
    # top-1 composition mass, label entropy, relation) and add, per rater,
    # the expected tilt of that annotator under the row's predicted label
    # distribution: sum_v mean_lab[v] * tilt_j[v].  That scalar is exactly
    # "does this annotator's bias point where this utterance is likely to
    # land", and it is available before any annotation.
    ctx = json.loads(
        (ROOT / "output/iemocap_ccpr_neural.json").read_text())
    ctx_rows = ctx["row_nll_by_k"]["0"]
    ctx_feat = np.zeros((n, len(ctx_rows["feat0"][0])))
    seen = np.zeros(n, dtype=bool)
    for pos, i in enumerate(ctx_rows["test_idx"]):
        ctx_feat[int(i)] = ctx_rows["feat0"][pos]
        seen[int(i)] = True
    if not seen.all():
        raise AssertionError("context features missing for some rows")
    feats = np.zeros((n, K + 1))
    tilt_feat = np.zeros((n, n_rat))

    for heldout in sorted(np.unique(sessions)):
        test = sessions == heldout
        dev_session = sorted(np.unique(sessions[~test]).tolist())[0]
        fit_mask = (~test) & (sessions != dev_session)
        dev_idx = np.flatnonzero(sessions == dev_session)
        test_idx = np.flatnonzero(test)

        best = None
        for smooth in rr.SMOOTH_GRID:
            t = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                  len(cc_full) * 2, K, n_rat, smooth)
            for kappa in rr.KAPPA_GRID:
                for scomp in rr.SMOOTH_COMP_GRID:
                    sel2 = np.zeros((n, n_rat), dtype=bool)
                    sel2[:, :2] = True
                    m2 = rr.counts_from(prev_votes, sel2)
                    w2, cm2 = cc.fit_completion_tables(
                        m2, prev_panel, relation, 2, fit_mask, completions,
                        partial_idx, n_rat, scomp)
                    v = float(np.mean(-cc.logp_ccpr_rows_empirical(
                        m2[dev_idx], 2, relation[dev_idx], counts[dev_idx],
                        t, full_idx, completions, cm2, partial_idx, w2,
                        kappa, K, n_rat)))
                    if best is None or v < best[0]:
                        best = (v, smooth, kappa, scomp)
        _, smooth, kappa, scomp = best
        table_t = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    len(cc_full) * 2, K, n_rat, smooth)
        log_tilt = rr.rater_tilts(prev_votes, relation, fit_mask, scomp)

        for j in range(n_rat):
            sel = np.zeros((n, n_rat), dtype=bool)
            sel[:, j] = True
            m1 = rr.counts_from(prev_votes, sel)
            w1, cm1 = cc.fit_completion_tables(
                m1, prev_panel, relation, 1, fit_mask, completions,
                partial_idx, n_rat, scomp)

            def at(alpha, idx):
                return -rr.logp_ccpr_r(
                    prev_votes, sel, relation, counts, table_t, full_idx,
                    w1, cm1, partial_idx, log_tilt, alpha, kappa, 1, idx,
                    completions)

            alpha = min(rr.ALPHA_GRID,
                        key=lambda a: float(np.mean(at(a, dev_idx))))
            per_rater[test_idx, j] = at(alpha, test_idx)
        for i in test_idx:
            feats[i, prev_votes[i, 0]] = 1.0
            feats[i, K] = relation[i]
            for j in range(n_rat):
                tilt_feat[i, j] = float(
                    ctx_feat[i, :K] @ log_tilt[j, relation[i]])
        print("fold", int(heldout), "done", flush=True)

    if np.isnan(per_rater).any():
        raise AssertionError("unscored rows remain")

    # routing policies
    uniq = sorted(set(blocks.tolist()))
    rng = np.random.default_rng(SPLIT_SEED)
    order = rng.permutation(len(uniq))
    calib_b = {uniq[j] for j in order[:len(uniq) // 2]}
    calib = np.asarray([b in calib_b for b in blocks])
    ev = np.flatnonzero(~calib)
    ca = np.flatnonzero(calib)

    rng_r = np.random.default_rng(SPLIT_SEED + 1)
    pick_rand = rng_r.integers(0, n_rat, size=n)
    policies = {
        "random": per_rater[np.arange(n), pick_rand][ev],
        "oracle": per_rater[ev].min(axis=1),
    }
    for j in range(n_rat):
        policies[f"fixed_rater{j + 1}"] = per_rater[ev, j]

    def route(train, apply_to, X_of):
        pred = np.stack([ridge_predict(X_of(j), per_rater[:, j],
                                       train, apply_to)
                         for j in range(n_rat)], axis=1)
        return per_rater[apply_to, pred.argmin(axis=1)]

    weak = lambda j: feats
    rich = lambda j: np.column_stack([feats, ctx_feat,
                                      tilt_feat[:, j][:, None]])
    policies["learned_weak"] = route(ca, ev, weak)
    policies["learned"] = route(ca, ev, rich)
    policies["feature_bound_weak"] = route(ev, ev, weak)
    policies["feature_bound"] = route(ev, ev, rich)

    report = {"as_of": "2026-08-06", "dataset": "IEMOCAP",
              "protocol": ("k=1 annotator routing; CCPR-R operator, "
                           "session LOSO scoring, disjoint calibration/"
                           "evaluation blocks for the learned router"),
              "n_rows": int(n), "n_eval": int(len(ev)),
              "mean_nll": {k: float(v.mean()) for k, v in policies.items()},
              "spread_per_row": {
                  "mean_max_minus_min": float(
                      (per_rater[ev].max(1) - per_rater[ev].min(1)).mean()),
                  "mean_max_minus_mean": float(
                      (per_rater[ev].max(1) - per_rater[ev].mean(1)).mean())},
              "deltas_vs_random": {}}
    base = policies["random"]
    for name, v in policies.items():
        if name == "random":
            continue
        report["deltas_vs_random"][name] = cc.cluster_bootstrap_delta(
            v, base, blocks[ev])

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["git_commit"] = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    for k, v in report["mean_nll"].items():
        print(f"{k:16s} {v:.4f}")
    print("per-row spread (max-min):",
          round(report["spread_per_row"]["mean_max_minus_min"], 4))
    for k, v in report["deltas_vs_random"].items():
        print(f"  {k:16s} {v['mean']:+.4f} ci={[round(x, 4) for x in v['ci95']]}")
    print(json.dumps({"output": str(OUTPUT), "status": "DONE"}))


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_revelation_curve.py <==
"""Revelation-value curves for CCPR-J vs per-level lookup.

Reads output/iemocap_ccpr_loso.json and output/m3ed_ccpr_official.json,
computes V(k) = expected count NLL given k revealed raters, the increments
V(k)-V(k+1) (the marginal value of the (k+1)-th rater), cluster-bootstrap
CIs, and writes docs/figures/fig6_revelation_curve.pdf/png.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_revelation_curve.py
"""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "docs" / "figures"


def load(name: str):
    with (ROOT / "output" / name).open() as handle:
        return json.load(handle)


def cluster_bootstrap(vals, groups, n_draws=5000, seed=211):
    groups = np.asarray(groups)
    unique = np.unique(groups)
    by = {g: np.flatnonzero(groups == g) for g in unique}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(n_draws):
        s = rng.choice(unique, len(unique), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws.append(float(vals[idx].mean()))
    return float(np.mean(draws)), float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))


def ie_curve(d):
    kk = range(4)
    sessions = np.arange(5)
    out = {"ccprJ": {}, "lookup": {}}
    for k in kk:
        for m in out:
            v = np.asarray(d["nll_by_k"][str(k)][m])
            mean, lo, hi = cluster_bootstrap(v, sessions, n_draws=20000)
            out[m][k] = (mean, lo, hi)
    return out


def m3_curve(d):
    out = {"ccprJ": {}, "lookup": {}}
    for k in range(4):
        rn = d["row_nll_by_k"][str(k)]
        dia = np.asarray(d["dialogue_by_row"])[np.asarray(rn["test_idx"])]
        for m in out:
            v = np.asarray(rn[m])
            mean, lo, hi = cluster_bootstrap(v, dia)
            out[m][k] = (mean, lo, hi)
    return out


def increments(curve):
    inc = {}
    for m, vals in curve.items():
        inc[m] = {k: (vals[k][0] - vals[k + 1][0],) for k in range(3)}
    return inc


def main() -> None:
    ie = ie_curve(load("iemocap_ccpr_loso.json"))
    m3 = m3_curve(load("m3ed_ccpr_official.json"))

    fig, axes = plt.subplots(1, 2, figsize=(8.4, 3.4), sharey=False)
    for ax, curve, title in (
        (axes[0], ie, "IEMOCAP · session LOSO"),
        (axes[1], m3, "M3ED · official held-out test"),
    ):
        for m, color in (("ccprJ", "#1f77b4"), ("lookup", "#d62728")):
            xs = sorted(curve[m])
            means = [curve[m][x][0] for x in xs]
            lo = [curve[m][x][1] for x in xs]
            hi = [curve[m][x][2] for x in xs]
            ax.plot(xs, means, "o-", color=color, label="CCPR-J" if m == "ccprJ" else "per-level lookup")
            ax.fill_between(xs, lo, hi, color=color, alpha=0.12)
        ax.set_xticks([0, 1, 2, 3])
        ax.set_xlabel("revealed raters k of previous panel")
        ax.set_ylabel("count NLL of full next panel")
        ax.set_title(title, fontsize=10)
        ax.grid(alpha=0.25)
        ax.legend(fontsize=8, frameon=False)
    fig.suptitle("Revelation-value curves: more revealed raters lower NLL; CCPR-J wins cold start", fontsize=12, y=1.02)
    fig.tight_layout()
    for ext in ("pdf", "png"):
        fig.savefig(OUT / f"fig6_revelation_curve.{ext}", dpi=300, bbox_inches="tight")
    print("wrote fig6_revelation_curve.pdf/png")

    # increments table
    lines = ["| corpus | model | V0-V1 | V1-V2 | V2-V3 |", "|---|---|---|---|---|"]
    for name, curve in (("IEMOCAP", ie), ("M3ED official", m3)):
        for m in ("ccprJ", "lookup"):
            d = [curve[m][k][0] - curve[m][k + 1][0] for k in range(3)]
            lines.append(f"| {name} | {m} | {d[0]:.4f} | {d[1]:.4f} | {d[2]:.4f} |")
    (OUT / "revelation_curve_table.md").write_text("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/scripts/ccpr_synthetic_validation.py <==
"""Synthetic validation of the CCPR (coarsening-consistent panel response)
operator.

The true generative process is a composition-conditioned Dirichlet--
multinomial panel process with n=3 raters over K=6 classes. Previous panels
are revealed only partially (k=0..3 raters, uniformly random subset).  We
compare:
  * oracle      -- true table + true completion posterior;
  * ccpr        -- train-only table + DM completion posterior (consistent);
  * lookup      -- a table re-fit separately at each revelation level k
                   (indexed by partial composition), i.e. the inconsistent
                   baseline;
  * flat        -- unconditional DM marginal.
We report count NLL by k, the revelation-value increments, monotonicity of
the revelation curve, and the self-consistency gap of the lookup operator.

Run: PYTHONWARNINGS=error python3 scripts/ccpr_synthetic_validation.py
"""

from __future__ import annotations

import itertools
import json
from math import factorial
from pathlib import Path

import numpy as np
from scipy.special import gammaln
from scipy.special import logsumexp as sp_logsumexp


rng = np.random.default_rng(20260804)
ROOT = Path("/Users/gawain/Documents/epc")

K = 6
N_RATERS = 3
N_TRAIN = 12_000
N_TEST = 6_000
N_ECE = 800
ALPHA_TRUE = 8.0
GAMMA = 1.0
SMOOTH = 0.1


def compositions(total: int) -> np.ndarray:
    return np.asarray(
        [v for v in itertools.product(range(total + 1), repeat=K) if sum(v) == total],
        dtype=np.int64,
    )


COMP_N = compositions(N_RATERS)  # 56 full-panel compositions
COMP_K = {k: compositions(k) for k in range(N_RATERS + 1)}  # partial panels


def multinomial_coef(counts: np.ndarray) -> np.ndarray:
    n = counts.sum(axis=1)
    return np.asarray([factorial(int(ni)) / np.prod([factorial(int(c)) for c in row])
                       for ni, row in zip(n, counts)])


def dm_logpmf(counts: np.ndarray, alpha: np.ndarray) -> np.ndarray:
    """Log DM probability of count rows under concentration rows alpha."""
    counts = np.asarray(counts, dtype=np.float64)
    alpha = np.asarray(alpha, dtype=np.float64)
    alpha = np.clip(alpha, 1e-12, None)
    a0 = alpha.sum(axis=1)
    n = counts.sum(axis=1)
    log_coef = multinomial_coef(counts)
    out = (gammaln(a0) - gammaln(a0 + n)
           + np.sum(gammaln(alpha + counts) - gammaln(alpha), axis=1)
           + np.log(log_coef))
    return out


# --- true process ---------------------------------------------------------
# group prior means m_g (56 groups) and per-group transition vectors theta_g
group_means = rng.dirichlet(np.full(K, GAMMA), size=len(COMP_N))
theta = np.asarray([rng.dirichlet(ALPHA_TRUE * m) for m in group_means])
rater_marginal = theta.mean(axis=0)


def sample_rows(n: int):
    g_idx = rng.integers(0, len(COMP_N), size=n)
    prev = COMP_N[g_idx]
    theta_row = np.asarray([rng.dirichlet(ALPHA_TRUE * group_means[g])
                            for g in g_idx])
    next_panel = np.asarray([rng.multinomial(N_RATERS, theta_row[i])
                             for i in range(n)])
    return prev, next_panel, g_idx


prev_tr, next_tr, g_tr = sample_rows(N_TRAIN)
prev_te, next_te, g_te = sample_rows(N_TEST)


def mask_panels(panels: np.ndarray, k: int):
    """Return (observed partial counts, unobserved counts) for random subsets."""
    obs = np.zeros_like(panels)
    miss = np.zeros_like(panels)
    for i, row in enumerate(panels):
        votes = np.repeat(np.arange(K), row)
        perm = rng.permutation(len(votes))
        seen, unseen = votes[perm[:k]], votes[perm[k:]]
        for v in seen:
            obs[i, v] += 1
        for v in unseen:
            miss[i, v] += 1
    return obs, miss


def logsumexp(x: np.ndarray) -> float:
    mx = float(np.max(x))
    return mx + float(np.log(np.sum(np.exp(x - mx))))


def dm_logpmf_vec(counts: np.ndarray, alpha: np.ndarray) -> np.ndarray:
    """Vectorized DM log-pmf over rows; shapes (M,6) each."""
    counts = np.asarray(counts, dtype=np.float64)
    alpha = np.clip(np.asarray(alpha, dtype=np.float64), 1e-12, None)
    a0 = alpha.sum(axis=1)
    n = counts.sum(axis=1)
    coef = np.asarray(
        [factorial(int(ni)) / np.prod([factorial(int(c)) for c in row])
         for ni, row in zip(n, counts)])
    return (gammaln(a0) - gammaln(a0 + n)
            + np.sum(gammaln(alpha + counts) - gammaln(alpha), axis=1)
            + np.log(coef))


# --- fitted tables ---------------------------------------------------------
def fit_table(prev_counts, next_counts, smoothing: float = SMOOTH):
    """Train-only smoothed mean label vector per composition group."""
    unique, inv = np.unique(prev_counts, axis=0, return_inverse=True)
    table = np.zeros((len(unique), K))
    counts = np.zeros(len(unique))
    for u in range(len(unique)):
        rows = next_counts[inv == u]
        if len(rows):
            table[u] = rows.sum(axis=0) / (3.0 * len(rows))
            counts[u] = len(rows)
    smoothed = (counts[:, None] * table + smoothing) / (counts[:, None] + K * smoothing)
    return unique, smoothed, counts


comp_to_idx = {tuple(v): i for i, v in enumerate(COMP_N)}
partial_idx = {k: {tuple(v): i for i, v in enumerate(COMP_K[k])} for k in range(N_RATERS + 1)}

_, table_full, _ = fit_table(prev_tr, next_tr)
beta = 3.0 * rater_marginal

# per-level lookup tables: group = partial composition
lookup_tables = {}
for k in range(1, N_RATERS + 1):
    obs_k, _ = mask_panels(prev_tr, k)
    groups = np.asarray([partial_idx[k][tuple(row)] for row in obs_k])
    table = np.zeros((len(COMP_K[k]), K))
    counts = np.zeros(len(COMP_K[k]))
    for u in range(len(COMP_K[k])):
        rows = next_tr[groups == u]
        if len(rows):
            table[u] = rows.sum(axis=0) / (3.0 * len(rows))
            counts[u] = len(rows)
    table = (counts[:, None] * table + SMOOTH) / (counts[:, None] + K * SMOOTH)
    table[counts == 0] = rater_marginal
    lookup_tables[k] = table


def completion_weights(c_partial: np.ndarray, k: int):
    """DM posterior over unobserved votes given observed partial panel."""
    n_miss = N_RATERS - k
    weights = []
    for m in COMP_K[n_miss]:
        alpha = beta + c_partial
        w = dm_logpmf(m[None, :], alpha[None, :])[0]
        weights.append((m, w))
    return weights


def logp_consistent(c_partial, k, c_target, table, kappa):
    log_terms = np.zeros(len(COMP_K[N_RATERS - k]))
    for i, m in enumerate(COMP_K[N_RATERS - k]):
        full = c_partial + m
        gi = comp_to_idx[tuple(full)]
        logq = dm_logpmf(c_target[None, :], (kappa * table[gi])[None, :])[0]
        logp = dm_logpmf(m[None, :], (beta + c_partial)[None, :])[0]
        log_terms[i] = logq + logp
    return logsumexp(log_terms)


def logp_lookup(c_partial, k, c_target, table, kappa):
    gi = partial_idx[k][tuple(c_partial)]
    return dm_logpmf(c_target[None, :], (kappa * table[gi])[None, :])[0]


def logp_oracle(g_prev, c_target):
    return dm_logpmf(c_target[None, :], (ALPHA_TRUE * group_means[g_prev])[None, :])[0]


def logp_oracle_partial(c_partial, k, c_target):
    """True conditional given a partial panel (previous composition uniform)."""
    log_terms = np.zeros(len(COMP_K[N_RATERS - k]))
    for i, m in enumerate(COMP_K[N_RATERS - k]):
        full = c_partial + m
        gi = comp_to_idx[tuple(full)]
        log_terms[i] = dm_logpmf(c_target[None, :],
                                 (ALPHA_TRUE * group_means[gi])[None, :])[0]
    return logsumexp(log_terms) - np.log(len(COMP_K[N_RATERS - k]))


def logp_flat(c_target):
    return dm_logpmf(c_target[None, :], (ALPHA_TRUE * rater_marginal)[None, :])[0]


def evaluate_nll():
    results = {m: {k: [] for k in range(N_RATERS + 1)} for m in ("oracle", "ccpr", "lookup", "flat")}
    for k in range(N_RATERS + 1):
        obs, _ = mask_panels(prev_te, k)
        for i in range(N_TEST):
            ct = next_te[i]
            if k == 0:
                results["oracle"][k].append(-logp_oracle_partial(np.zeros(K, dtype=np.int64), 0, ct))
                results["ccpr"][k].append(-logp_consistent(np.zeros(K, dtype=np.int64), 0, ct, table_full, ALPHA_TRUE))
                results["lookup"][k].append(-logp_flat(ct))
            else:
                results["oracle"][k].append(-logp_oracle_partial(obs[i], k, ct))
                results["ccpr"][k].append(-logp_consistent(obs[i], k, ct, table_full, ALPHA_TRUE))
                results["lookup"][k].append(-logp_lookup(obs[i], k, ct, lookup_tables[k], ALPHA_TRUE))
            results["flat"][k].append(-logp_flat(ct))
    return {m: {k: float(np.mean(v)) for k, v in d.items()} for m, d in results.items()}


def evaluate_ece():
    ece = {m: {k: [] for k in range(N_RATERS + 1)} for m in ("oracle", "ccpr", "lookup", "flat")}
    target_idx = {tuple(v): i for i, v in enumerate(COMP_N)}
    for k in range(N_RATERS + 1):
        obs, _ = mask_panels(prev_te, k)
        completions = COMP_K[N_RATERS - k]
        for i in range(N_ECE):
            ct = next_te[i]
            c_partial = np.zeros(K, dtype=np.int64) if k == 0 else obs[i]
            g_full = np.asarray([comp_to_idx[tuple(c_partial + m)] for m in completions])

            # oracle: uniform mixture over completions using true group means
            targets = np.tile(COMP_N, (len(completions), 1))
            alpha_or = np.repeat(ALPHA_TRUE * group_means[g_full], len(COMP_N), axis=0)
            logq_or = dm_logpmf_vec(targets, alpha_or).reshape(len(completions), len(COMP_N))
            q_or = np.exp(sp_logsumexp(logq_or, axis=0) - np.log(len(completions)))
            q_or /= q_or.sum()

            # ccpr: DM completion posterior mixture
            alpha_w = beta + c_partial
            logw = dm_logpmf_vec(completions, np.tile(alpha_w, (len(completions), 1)))
            alpha_cc = np.repeat(ALPHA_TRUE * table_full[g_full], len(COMP_N), axis=0)
            logq_cc = dm_logpmf_vec(targets, alpha_cc).reshape(len(completions), len(COMP_N))
            logq_cc += logw[:, None]
            q_cc = np.exp(sp_logsumexp(logq_cc, axis=0))
            q_cc /= q_cc.sum()

            # lookup: per-level table
            if k == 0:
                alpha_lk = np.tile(ALPHA_TRUE * rater_marginal, (len(COMP_N), 1))
            else:
                gi = partial_idx[k][tuple(c_partial)]
                alpha_lk = np.tile(ALPHA_TRUE * lookup_tables[k][gi], (len(COMP_N), 1))
            q_lk = np.exp(dm_logpmf_vec(COMP_N, alpha_lk))
            q_lk /= q_lk.sum()

            # flat
            alpha_fl = np.tile(ALPHA_TRUE * rater_marginal, (len(COMP_N), 1))
            q_fl = np.exp(dm_logpmf_vec(COMP_N, alpha_fl))
            q_fl /= q_fl.sum()

            ti = target_idx[tuple(ct)]
            for model, q in (("oracle", q_or), ("ccpr", q_cc), ("lookup", q_lk), ("flat", q_fl)):
                ece[model][k].append(float(abs(q.max() - (q.argmax() == ti))))
    return {m: {k: float(np.mean(v)) for k, v in d.items()} for m, d in ece.items()}


def main():
    print("synthetic CCPR validation: K=6, n=3 raters")
    print("N_train:", N_TRAIN, "N_test:", N_TEST, "alpha_true:", ALPHA_TRUE)
    res = evaluate_nll()
    ece = evaluate_ece()
    header = "k      " + "".join(f"{m:>10}" for m in res)
    print(header)
    for k in range(N_RATERS + 1):
        print(f"{k}      " + "".join(f"{res[m][k]:10.4f}" for m in res))
    print()
    print("top-1 ECE by revelation level (lower is better):")
    print("k      " + "".join(f"{m:>10}" for m in res))
    for k in range(N_RATERS + 1):
        print(f"{k}      " + "".join(f"{ece[m][k]:10.4f}" for m in res))
    print()
    print("revelation increments V(k) - V(k+1):")
    for m in res:
        dk = [res[m][k] - res[m][k + 1] for k in range(N_RATERS)]
        monotone = all(x >= -1e-9 for x in dk)
        print(f"  {m:>8}: {['%.4f' % x for x in dk]}  monotone={monotone}")
    print()
    print()
    print("transfer note: table_full is fit only on k=3 (full-panel) rows;")
    print("CCPR evaluates k=0..2 from that single table without refit,")
    print("whereas per-level lookup requires refitting per k.")
    payload = {
        "nll": res,
        "ece": ece,
        "increments": {
            m: [res[m][k] - res[m][k + 1] for k in range(N_RATERS)]
            for m in res
        },
        "transfer_note": "single k=3-trained table evaluated at all revelation levels",
    }
    out = ROOT / "output" / "ccpr_synthetic_validation.json"
    out.write_text(json.dumps(payload, indent=2))
    print("wrote", out)


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n.py <==
"""Rater-count-agnostic CCPR (CCPR-N) on EmotionLines (n=5).

The per-vote response operator predicts the target panel as
DM(n, kappa T_s) where s is an n-independent summary of the previous panel
(majority label x capped support).  This makes the operator rater-count-
agnostic: the same table and completion machinery apply to any n.  We test
within-corpus cross-rater-count transfer on Friends:
  * n3->n5 : table/completion trained on 3-vote subsampled panels, tested on
             full 5-rater panels (zero-shot in rater count);
  * n5->n5 : same-n in-corpus reference;
  * n5->n3 and n3->n3 : reverse and same-n references.
Baselines at each n: per-level lookup (partial-composition table) and flat
DM marginal.  Partial revelation k=0..n, 5-fold dialogue-blocked CV,
fold bootstrap CIs.

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

try:
    import ccpr_common as cc
    import emotionlines_common as el
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n.json"
K = el.LABELS
N_MAX = el.RATERS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
DEV_SUBSAMPLE = 200
SUMMARY_CAP = 2  # support-1 capped: n-independent summary range
USE_PROJECTION = os.environ.get("EMOTIONLINES_CCPR_N_PROJ", "0") == "1"
N0 = 3
COMP_N0 = cc.compositions(N0, K)
COMP_N0_INDEX = {tuple(v): i for i, v in enumerate(COMP_N0)}
SUMMARY_GROUPS = (84 * 2 if USE_PROJECTION else K * (SUMMARY_CAP + 1) * 2)


def projected_composition(panel: np.ndarray) -> np.ndarray:
    """Canonical projection of a panel of any size n to n0=3 draws."""
    n = int(panel.sum())
    target = (panel.astype(np.float64) * N0 / n)
    base = np.floor(target).astype(np.int64)
    rem = N0 - int(base.sum())
    frac = target - base
    order = np.argsort(-frac, kind="stable")
    for j in range(rem):
        base[order[j]] += 1
    if int(base.sum()) != N0:
        raise AssertionError("projection does not preserve total")
    return base


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def panel_votes(panel: np.ndarray) -> np.ndarray:
    """Expand a count panel into a vote list (exchangeable order)."""
    return np.repeat(np.arange(K), panel)


def summary_index(panel: np.ndarray, relation: int) -> int:
    if USE_PROJECTION:
        return COMP_N0_INDEX[tuple(projected_composition(panel))] * 2 + relation
    majority = int(np.argmax(panel))
    support = int(np.sum(panel > 0))
    s = majority * (SUMMARY_CAP + 1) + min(support - 1, SUMMARY_CAP)
    return s * 2 + relation


def fit_summary_table(prev_panels, relations, counts, fit_mask, smooth,
                      n_raters):
    n_groups = SUMMARY_GROUPS
    table = np.zeros((n_groups, K))
    den = np.zeros(n_groups)
    for i in np.flatnonzero(fit_mask):
        g = summary_index(prev_panels[i], relations[i])
        table[g] += counts[i]
        den[g] += n_raters
    table = (table + smooth) / (den[:, None] + K * smooth)
    return table


def summary_groups(full_panels: np.ndarray, relations: np.ndarray) -> np.ndarray:
    if USE_PROJECTION:
        proj = np.stack([projected_composition(p) for p in full_panels])
        idx = np.asarray([COMP_N0_INDEX[tuple(p)] for p in proj], dtype=np.int64)
        return idx * 2 + relations
    majority = np.argmax(full_panels, axis=1)
    support = np.clip((full_panels > 0).sum(axis=1) - 1, 0, SUMMARY_CAP)
    return (majority * (SUMMARY_CAP + 1) + support) * 2 + relations


def logp_ccpr_n_rows(c_partials, k, relations, targets, table, beta, kappa, n_raters):
    r = len(c_partials)
    n_miss = n_raters - k
    logq = np.zeros((len(cc.compositions(n_miss, K)), r))
    logp = np.zeros((len(cc.compositions(n_miss, K)), r))
    for i, m in enumerate(cc.compositions(n_miss, K)):
        full = c_partials + m
        gs = summary_groups(full, relations)
        logq[i] = cc.dm_logpmf_vec(targets, kappa * table[gs])
        logp[i] = cc.dm_logpmf_vec(np.tile(m, (r, 1)), beta + c_partials)
    return cc.logsumexp(logq + logp, axis=0)


def logp_lookup_n_rows(c_partials, k, relations, targets, table_k, kappa, n_raters):
    comps = cc.compositions(k, K)
    idx = {tuple(v): i for i, v in enumerate(comps)}
    gs = np.asarray([(idx[tuple(c)] if k > 0 else 0) * 2 + rel
                     for c, rel in zip(c_partials, relations)], dtype=np.int64)
    return cc.dm_logpmf_vec(targets, kappa * table_k[gs])


def logp_flat_n_rows(targets, marginal, kappa, n_raters):
    return cc.dm_logpmf_vec(targets, np.tile(kappa * marginal, (len(targets), 1)))


def main() -> None:
    started = time.time()
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    counts = rows["counts"]
    prev_counts = rows["previous_counts"]
    relation = rows["relation"]
    dialogue = rows["dialogue"]
    fold_of_row = el.dialogue_fold_assignment(dialogue, N_FOLDS, FOLD_SEED)

    # per-row vote lists for subsampling/masking (n=5)
    prev_votes = np.stack([panel_votes(p) for p in prev_counts])
    target_votes = np.stack([panel_votes(c) for c in counts])
    rng = np.random.default_rng(MASK_SEED)

    def subsample_votes(votes, n):
        out = np.zeros((len(votes), n), dtype=np.int64)
        for i in range(len(votes)):
            out[i] = rng.choice(votes[i], n, replace=False)
        return out

    prev_votes3 = subsample_votes(prev_votes, 3)
    target_votes3 = subsample_votes(target_votes, 3)

    def counts_from_votes(votes, n):
        out = np.zeros((len(votes), K), dtype=np.int64)
        for i in range(len(votes)):
            for v in votes[i]:
                out[i, v] += 1
        return out

    counts3 = counts_from_votes(target_votes3, 3)
    prev_counts3 = counts_from_votes(prev_votes3, 3)

    masks5 = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_MAX + 1)}
    masks3 = {k: cc.mask_votes(prev_votes3, k, rng, K) for k in range(4)}

    report = {
        "as_of": "2026-08-05",
        "dataset": "EmotionLines Friends",
        "protocol": "rater-count-agnostic CCPR-N, 5-fold dialogue CV",
        "n_rows": int(len(counts)),
        "k_classes": K,
        "n_raters_max": N_MAX,
        "conditions": {},
    }

    conditions = [
        ("n3_to_n5", prev_counts3, counts3, prev_votes3, masks3, 3, prev_counts, counts, prev_votes, masks5, 5),
        ("n5_to_n5", prev_counts, counts, prev_votes, masks5, 5, prev_counts, counts, prev_votes, masks5, 5),
        ("n5_to_n3", prev_counts, counts, prev_votes, masks5, 5, prev_counts3, counts3, prev_votes3, masks3, 3),
        ("n3_to_n3", prev_counts3, counts3, prev_votes3, masks3, 3, prev_counts3, counts3, prev_votes3, masks3, 3),
    ]

    for name, tr_prev, tr_counts, tr_votes, tr_masks, tr_n, te_prev, te_counts, te_votes, te_masks, te_n in conditions:
        nll = {"ccprN": {k: [] for k in range(te_n + 1)},
               "lookup": {k: [] for k in range(te_n + 1)},
               "flat": {k: [] for k in range(te_n + 1)}}
        for heldout in range(N_FOLDS):
            test = fold_of_row == heldout
            inner = sorted(f for f in range(N_FOLDS) if f != heldout)
            dev_fold = inner[0]
            fit_mask = (~test) & (fold_of_row != dev_fold)
            dev_idx = np.flatnonzero(fold_of_row == dev_fold)
            rng_dev = np.random.default_rng(1000 + heldout * 10 + te_n)
            dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)), replace=False)
            test_idx = np.flatnonzero(test)

            # dev selection at k=2 (mid level) with shared params
            best = None
            for smooth in SMOOTH_GRID:
                table = fit_summary_table(tr_prev, relation, tr_counts, fit_mask, smooth, tr_n)
                for kappa in KAPPA_GRID:
                    for bscale in BETA_SCALE_GRID:
                        beta = cc.fit_beta(tr_votes[fit_mask], K, bscale)
                        k2 = min(2, te_n)
                        nll_dev = float(np.mean(
                            -logp_ccpr_n_rows(
                                te_masks[k2][dev_idx], k2, relation[dev_idx],
                                te_counts[dev_idx], table, beta, kappa, te_n)))
                        if best is None or nll_dev < best[0]:
                            best = (nll_dev, smooth, kappa, bscale)
            _, smooth, kappa, bscale = best
            beta = cc.fit_beta(tr_votes[fit_mask], K, bscale)
            table = fit_summary_table(tr_prev, relation, tr_counts, fit_mask, smooth, tr_n)
            marginal = cc.fit_beta(tr_votes[fit_mask], K, 1.0)
            marginal /= marginal.sum()

            # per-level lookup tables at the test n
            lookup_tables = {}
            for kk in range(te_n + 1):
                comps = cc.compositions(kk, K)
                n_groups = (len(comps) if kk > 0 else 1) * 2
                g_partial = np.asarray([
                    ({tuple(v): i for i, v in enumerate(comps)}[tuple(te_masks[kk][i])]
                     if kk > 0 else 0) * 2 + relation[i]
                    for i in range(len(te_counts))], dtype=np.int64)
                lookup_tables[kk] = cc.fit_mean_table(
                    g_partial[fit_mask], te_counts[fit_mask], n_groups,
                    K, te_n, smooth)

            for kk in range(te_n + 1):
                c_nll = float(np.mean(
                    -logp_ccpr_n_rows(
                        te_masks[kk][test_idx], kk, relation[test_idx],
                        te_counts[test_idx], table, beta, kappa, te_n)))
                l_nll = float(np.mean(
                    -logp_lookup_n_rows(
                        te_masks[kk][test_idx], kk, relation[test_idx],
                        te_counts[test_idx], lookup_tables[kk], kappa, te_n)))
                f_nll = float(np.mean(
                    -logp_flat_n_rows(te_counts[test_idx], marginal, kappa, te_n)))
                nll["ccprN"][kk].append(float(c_nll))
                nll["lookup"][kk].append(float(l_nll))
                nll["flat"][kk].append(float(f_nll))
        report["conditions"][name] = {
            "train_n": tr_n, "test_n": te_n,
            "nll": {m: {str(k): v for k, v in d.items()} for m, d in nll.items()},
        }
        print(name, "train_n", tr_n, "test_n", te_n)
        for kk in range(te_n + 1):
            print("  k", kk,
                  "ccprN", round(float(np.mean(nll["ccprN"][kk])), 4),
                  "lookup", round(float(np.mean(nll["lookup"][kk])), 4),
                  "flat", round(float(np.mean(nll["flat"][kk])), 4), flush=True)

    # fold-level bootstrap deltas for the headline conditions
    for name in ("n3_to_n5", "n5_to_n5", "n5_to_n3", "n3_to_n3"):
        cond = report["conditions"][name]
        te_n = cond["test_n"]
        deltas = {}
        for kk in range(te_n + 1):
            c = np.asarray(cond["nll"]["ccprN"][str(kk)])
            l = np.asarray(cond["nll"]["lookup"][str(kk)])
            rng_b = np.random.default_rng(211)
            draws = []
            for _ in range(10000):
                idx = rng_b.choice(N_FOLDS, N_FOLDS, replace=True)
                draws.append(c[idx].mean() - l[idx].mean())
            deltas[str(kk)] = {
                "mean": float((c - l).mean()),
                "ci95": [float(np.quantile(draws, 0.025)),
                         float(np.quantile(draws, 0.975))],
                "same_direction": int(np.sum(c < l)),
            }
        report["conditions"][name]["ccprN_minus_lookup"] = deltas

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n_calibration.py <==
"""Per-level concentration calibration for CCPR-N at n=5.

The n=5 evaluation of the shared-table operator violates revelation
monotonicity at high k (overconfidence in the 462-composition space).  The
operator's only per-level freedom is the DM concentration kappa.  We keep a
single shared summary table and completion prior, but calibrate one scalar
kappa_k per revelation level on the inner dev fold (temperature-scaling
analogue).  This checks whether the theoretical V(k+1) <= V(k) curve is
restorable without refitting the table, and reports the NLL cost/benefit.

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n_calibration.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

os.environ["EMOTIONLINES_CCPR_N_PROJ"] = "1"

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n_calibration.json"
K = el.LABELS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
DEV_SUBSAMPLE = 200


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def counts_from_votes(votes, n):
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for v in votes[i]:
            out[i, v] += 1
    return out


def main() -> None:
    started = time.time()
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    counts = rows["counts"]
    prev_counts = rows["previous_counts"]
    relation = rows["relation"]
    fold_of_row = el.dialogue_fold_assignment(rows["dialogue"], N_FOLDS,
                                              FOLD_SEED)

    prev_votes = np.stack([nmod.panel_votes(p) for p in prev_counts])
    target_votes = np.stack([nmod.panel_votes(c) for c in counts])
    rng = np.random.default_rng(MASK_SEED)
    prev_votes3 = np.zeros((len(prev_votes), 3), dtype=np.int64)
    target_votes3 = np.zeros((len(target_votes), 3), dtype=np.int64)
    for i in range(len(prev_votes)):
        prev_votes3[i] = rng.choice(prev_votes[i], 3, replace=False)
    # NOTE: must mirror emotionlines_ccpr_n.py's RNG consumption order
    # (all previous panels first, then all targets) so that the subsampled
    # panels and masks are bit-identical to the main experiment.
    for i in range(len(target_votes)):
        target_votes3[i] = rng.choice(target_votes[i], 3, replace=False)
    counts3 = counts_from_votes(target_votes3, 3)
    prev_counts3 = counts_from_votes(prev_votes3, 3)
    masks5 = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(6)}
    masks3 = {k: cc.mask_votes(prev_votes3, k, rng, K) for k in range(4)}

    conditions = [
        ("n3_to_n5", prev_counts3, counts3, prev_votes3, masks3, 3,
         prev_counts, counts, prev_votes, masks5, 5),
        ("n5_to_n5", prev_counts, counts, prev_votes, masks5, 5,
         prev_counts, counts, prev_votes, masks5, 5),
        ("n5_to_n3", prev_counts, counts, prev_votes, masks5, 5,
         prev_counts3, counts3, prev_votes3, masks3, 3),
        ("n3_to_n3", prev_counts3, counts3, prev_votes3, masks3, 3,
         prev_counts3, counts3, prev_votes3, masks3, 3),
    ]

    report = {
        "as_of": "2026-08-05",
        "dataset": "EmotionLines Friends",
        "protocol": ("shared-table CCPR-N with per-level kappa calibration, "
                     "5-fold dialogue CV; kappa_k selected on inner dev"),
        "k_classes": K,
        "n_raters_max": 5,
        "conditions": {},
    }

    for name, tr_prev, tr_counts, tr_votes, tr_masks, tr_n, \
            te_prev, te_counts, te_votes, te_masks, te_n in conditions:
        nll = {"ccprN_single": {k: [] for k in range(te_n + 1)},
               "ccprN_cal": {k: [] for k in range(te_n + 1)},
               "lookup": {k: [] for k in range(te_n + 1)},
               "flat": {k: [] for k in range(te_n + 1)}}
        kappa_used = {k: [] for k in range(te_n + 1)}
        for heldout in range(N_FOLDS):
            test = fold_of_row == heldout
            inner = sorted(f for f in range(N_FOLDS) if f != heldout)
            dev_fold = inner[0]
            fit_mask = (~test) & (fold_of_row != dev_fold)
            dev_idx = np.flatnonzero(fold_of_row == dev_fold)
            rng_dev = np.random.default_rng(1000 + heldout * 10 + te_n)
            dev_idx = rng_dev.choice(dev_idx,
                                     min(DEV_SUBSAMPLE, len(dev_idx)),
                                     replace=False)
            test_idx = np.flatnonzero(test)

            # base selection at k=2 (mirrors the main experiment)
            best = None
            for smooth in SMOOTH_GRID:
                table = nmod.fit_summary_table(tr_prev, relation, tr_counts,
                                               fit_mask, smooth, tr_n)
                for kappa in KAPPA_GRID:
                    for bscale in BETA_SCALE_GRID:
                        beta = cc.fit_beta(tr_votes[fit_mask], K, bscale)
                        k2 = min(2, te_n)
                        nll_dev = float(np.mean(
                            -nmod.logp_ccpr_n_rows(
                                te_masks[k2][dev_idx], k2, relation[dev_idx],
                                te_counts[dev_idx], table, beta, kappa,
                                te_n)))
                        if best is None or nll_dev < best[0]:
                            best = (nll_dev, smooth, kappa, bscale)
            _, smooth, kappa_base, bscale = best
            beta = cc.fit_beta(tr_votes[fit_mask], K, bscale)
            table = nmod.fit_summary_table(tr_prev, relation, tr_counts,
                                           fit_mask, smooth, tr_n)

            # per-level calibration on the dev fold
            kappa_k = {}
            for kk in range(te_n + 1):
                vals = []
                for kappa in KAPPA_GRID:
                    v = float(np.mean(-nmod.logp_ccpr_n_rows(
                        te_masks[kk][dev_idx], kk, relation[dev_idx],
                        te_counts[dev_idx], table, beta, kappa, te_n)))
                    vals.append((v, kappa))
                kappa_k[kk] = min(vals)[1]
                kappa_used[kk].append(kappa_k[kk])

            # lookup tables at test n
            lookup_tables = {}
            for kk in range(te_n + 1):
                comps = cc.compositions(kk, K)
                n_groups = (len(comps) if kk > 0 else 1) * 2
                g_partial = np.asarray([
                    ({tuple(v): i for i, v in enumerate(comps)}
                     [tuple(te_masks[kk][i])] if kk > 0 else 0) * 2
                    + relation[i]
                    for i in range(len(te_counts))], dtype=np.int64)
                lookup_tables[kk] = cc.fit_mean_table(
                    g_partial[fit_mask], te_counts[fit_mask], n_groups,
                    K, te_n, smooth)
            marginal = cc.fit_beta(tr_votes[fit_mask], K, 1.0)
            marginal /= marginal.sum()

            for kk in range(te_n + 1):
                c_single = float(np.mean(-nmod.logp_ccpr_n_rows(
                    te_masks[kk][test_idx], kk, relation[test_idx],
                    te_counts[test_idx], table, beta, kappa_base, te_n)))
                c_cal = float(np.mean(-nmod.logp_ccpr_n_rows(
                    te_masks[kk][test_idx], kk, relation[test_idx],
                    te_counts[test_idx], table, beta, kappa_k[kk], te_n)))
                l = float(np.mean(-nmod.logp_lookup_n_rows(
                    te_masks[kk][test_idx], kk, relation[test_idx],
                    te_counts[test_idx], lookup_tables[kk], kappa_base,
                    te_n)))
                f = float(np.mean(-nmod.logp_flat_n_rows(
                    te_counts[test_idx], marginal, kappa_base, te_n)))
                nll["ccprN_single"][kk].append(float(c_single))
                nll["ccprN_cal"][kk].append(float(c_cal))
                nll["lookup"][kk].append(float(l))
                nll["flat"][kk].append(float(f))

        report["conditions"][name] = {
            "train_n": tr_n, "test_n": te_n,
            "nll": {m: {str(k): v for k, v in d.items()}
                    for m, d in nll.items()},
            "kappa_k": {str(k): v for k, v in kappa_used.items()},
        }
        print(name, "train_n", tr_n, "test_n", te_n)
        for kk in range(te_n + 1):
            cs = float(np.mean(nll["ccprN_single"][kk]))
            cc_ = float(np.mean(nll["ccprN_cal"][kk]))
            lk = float(np.mean(nll["lookup"][kk]))
            print(f"  k {kk}: single {cs:.4f} cal {cc_:.4f} "
                  f"lookup {lk:.4f} "
                  f"delta_cal {cc_ - lk:+.4f}", flush=True)

        # fold bootstrap deltas for calibrated vs lookup and vs single
        for m in ("cal_vs_lookup", "cal_vs_single"):
            deltas = {}
            for kk in range(te_n + 1):
                left = (np.asarray(nll["ccprN_cal"][kk])
                        if m == "cal_vs_lookup"
                        else np.asarray(nll["ccprN_cal"][kk]))
                right = (np.asarray(nll["lookup"][kk])
                         if m == "cal_vs_lookup"
                         else np.asarray(nll["ccprN_single"][kk]))
                rng_b = np.random.default_rng(211)
                draws = []
                for _ in range(10000):
                    idx = rng_b.choice(N_FOLDS, N_FOLDS, replace=True)
                    draws.append((left[idx] - right[idx]).mean())
                deltas[str(kk)] = {
                    "mean": float((left - right).mean()),
                    "ci95": [float(np.quantile(draws, 0.025)),
                             float(np.quantile(draws, 0.975))],
                    "same_direction": int(np.sum(left < right)),
                }
            report["conditions"][name][m] = deltas

        # monotonicity diagnostics for the calibrated curve
        mono = {}
        for model in ("ccprN_single", "ccprN_cal", "lookup"):
            vals = {k: float(np.mean(nll[model][k])) for k in range(te_n + 1)}
            mono[model] = {
                "curve": vals,
                "violations": [int(k) for k in range(te_n)
                               if vals[k + 1] > vals[k] + 1e-9],
            }
        report["conditions"][name]["monotonicity"] = mono
        for model, info in mono.items():
            print("  ", model, "violations:", info["violations"])

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n_gold.py <==
"""CCPR-N external held-out test on EmotionLines Friends eval-gold.

Fit the per-vote (rater-count-agnostic) operator on internal Friends panels
subsampled to n=3, select hyperparameters on an internal dev fold, and
evaluate on the official external eval-gold dialogues at n=5 (zero-shot in
rater count).  Baselines: in-corpus n=5 per-level lookup and flat DM marginal,
both fit on internal n=5 panels.

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n_gold.py
"""

from __future__ import annotations

import hashlib
import json
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod

fit_summary_table = nmod.fit_summary_table
logp_ccpr_n_rows = nmod.logp_ccpr_n_rows
logp_lookup_n_rows = nmod.logp_lookup_n_rows
logp_flat_n_rows = nmod.logp_flat_n_rows
panel_votes = nmod.panel_votes


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n_gold.json"
K = el.LABELS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
DEV_SUBSAMPLE = 200


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def counts_from_votes(votes, n):
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for v in votes[i]:
            out[i, v] += 1
    return out


def main() -> None:
    started = time.time()
    internal = el.load_dialogues("friends")
    gold = el.load_dialogues("friends", gold=True)
    rows_i = el.build_rows(internal, "friends")
    rows_g = el.build_rows(gold, "friends_gold")
    fold_of_row = el.dialogue_fold_assignment(rows_i["dialogue"], N_FOLDS, FOLD_SEED)

    rng = np.random.default_rng(MASK_SEED)
    prev_votes_i = np.stack([panel_votes(p) for p in rows_i["previous_counts"]])
    target_votes_i = np.stack([panel_votes(c) for c in rows_i["counts"]])
    prev_votes3 = np.zeros((len(prev_votes_i), 3), dtype=np.int64)
    target_votes3 = np.zeros((len(target_votes_i), 3), dtype=np.int64)
    for i in range(len(prev_votes_i)):
        prev_votes3[i] = rng.choice(prev_votes_i[i], 3, replace=False)
        target_votes3[i] = rng.choice(target_votes_i[i], 3, replace=False)
    prev_counts3 = counts_from_votes(prev_votes3, 3)
    counts3 = counts_from_votes(target_votes3, 3)

    masks5_i = {k: cc.mask_votes(prev_votes_i, k, rng, K) for k in range(6)}
    masks3_i = {k: cc.mask_votes(prev_votes3, k, rng, K) for k in range(4)}
    prev_votes_g = np.stack([panel_votes(p) for p in rows_g["previous_counts"]])
    masks5_g = {k: cc.mask_votes(prev_votes_g, k, rng, K) for k in range(6)}

    dev_fold = N_FOLDS - 1
    fit_mask = fold_of_row != dev_fold
    dev_idx = np.flatnonzero(fold_of_row == dev_fold)
    rng_dev = np.random.default_rng(20260805)
    dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)), replace=False)

    best = None
    for smooth in SMOOTH_GRID:
        table = fit_summary_table(prev_counts3, rows_i["relation"], counts3,
                                  fit_mask, smooth, 3)
        for kappa in KAPPA_GRID:
            for bscale in BETA_SCALE_GRID:
                beta = cc.fit_beta(prev_votes3[fit_mask], K, bscale)
                nll_dev = float(np.mean(
                    -logp_ccpr_n_rows(masks3_i[2][dev_idx], 2,
                                      rows_i["relation"][dev_idx],
                                      counts3[dev_idx], table, beta, kappa, 3)))
                if best is None or nll_dev < best[0]:
                    best = (nll_dev, smooth, kappa, bscale)
    _, smooth, kappa, bscale = best
    beta = cc.fit_beta(prev_votes3[fit_mask], K, bscale)
    table = fit_summary_table(prev_counts3, rows_i["relation"], counts3,
                              fit_mask, smooth, 3)
    marginal = cc.fit_beta(prev_votes_i[fit_mask], K, 1.0)
    marginal /= marginal.sum()

    # in-corpus n=5 lookup baseline
    lookup_tables = {}
    for kk in range(6):
        comps = cc.compositions(kk, K)
        n_groups = (len(comps) if kk > 0 else 1) * 2
        idx = {tuple(v): i for i, v in enumerate(comps)}
        g_partial = np.asarray([
            (idx[tuple(masks5_i[kk][i])] if kk > 0 else 0) * 2 + rows_i["relation"][i]
            for i in range(len(rows_i["counts"]))], dtype=np.int64)
        lookup_tables[kk] = cc.fit_mean_table(
            g_partial[fit_mask], rows_i["counts"][fit_mask], n_groups,
            K, 5, smooth)

    rel_g = rows_g["relation"]
    report = {"as_of": "2026-08-05",
              "dataset": "EmotionLines Friends eval-gold (external)",
              "protocol": "zero-shot n3->n5; internal dev selection; official external test",
              "n_test": int(len(rows_g["counts"])),
              "nll_by_k": {}}
    for kk in range(6):
        c = float(np.mean(-logp_ccpr_n_rows(
            masks5_g[kk], kk, rel_g, rows_g["counts"], table, beta, kappa, 5)))
        l = float(np.mean(-logp_lookup_n_rows(
            masks5_g[kk], kk, rel_g, rows_g["counts"], lookup_tables[kk], kappa, 5)))
        f = float(np.mean(-logp_flat_n_rows(rows_g["counts"], marginal, kappa, 5)))
        report["nll_by_k"][str(kk)] = {"ccprN": c, "lookup": l, "flat": f}
        print("k", kk, "ccprN", round(c, 4), "lookup", round(l, 4),
              "flat", round(f, 4), flush=True)

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": time.time() - started}))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n_inconsistent.py <==
"""CCPR-N consistency ablation at n=5 (same-n n5->n5).

The decisive question from external review: does the shared-table
coarsening-consistent operator beat an *inconsistent marginalizer* that has
the same completion machinery and the same information access, but refits
its own response table at every revelation level k?  This script fits, per
k, a summary table T_k by EM restricted to level-k training rows (DM
completion posterior), evaluates it with the same completion prior, and
compares against the shared-table CCPR-N and per-level lookup.

Only n5->n5 is run because the per-k refit requires same-n training rows at
every k (zero-shot n3->n5 has no n=5 training views for k=4/5 by design).

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n_inconsistent.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

os.environ["EMOTIONLINES_CCPR_N_PROJ"] = "1"

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n_inconsistent.json"
TRAIN_FRACTION = float(os.environ.get("CCPR_TRAIN_FRACTION", "1.0"))
if TRAIN_FRACTION < 1.0:
    OUTPUT = OUTPUT.with_name(OUTPUT.stem
                              + f"_frac{int(round(TRAIN_FRACTION * 100)):03d}"
                              + OUTPUT.suffix)
K = el.LABELS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
H_GRID = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0, 100.0, 300.0, 1000.0)
DEV_SUBSAMPLE = 200
N_EM_ITER = 3


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def counts_from_votes(votes, n):
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for v in votes[i]:
            out[i, v] += 1
    return out


def fit_perk_summary_table(prev_panels, relations, counts, masks, fit_mask,
                           k, beta, kappa, n_raters, smoothing,
                           n_iter=N_EM_ITER):
    """Per-level summary table T_k via EM on level-k rows only (DM
    completion posterior).  Init from the full-panel summary table."""
    n_m = len(cc.compositions(n_raters - k, K))
    rows = np.flatnonzero(fit_mask)
    table = nmod.fit_summary_table(prev_panels, relations, counts, fit_mask,
                                   smoothing, n_raters)
    c_partial = masks[k][rows]
    targets = counts[rows]
    rels = relations[rows]
    for _ in range(n_iter):
        num = np.zeros((len(table), K))
        den = np.zeros(len(table))
        logpost = np.zeros((n_m, len(rows)))
        gi_mat = np.zeros((n_m, len(rows)), dtype=np.int64)
        for i, m in enumerate(cc.compositions(n_raters - k, K)):
            full = c_partial + m
            gs = nmod.summary_groups(full, rels)
            gi_mat[i] = gs
            logpost[i] = cc.dm_logpmf_vec(targets, kappa * table[gs])
            logpost[i] += cc.dm_logpmf_vec(np.tile(m, (len(rows), 1)),
                                           beta + c_partial)
        post = np.exp(logpost - cc.logsumexp(logpost, axis=0))
        for i, m in enumerate(cc.compositions(n_raters - k, K)):
            gs = gi_mat[i]
            wgt = post[i]
            np.add.at(num, gs, wgt[:, None] * targets)
            np.add.at(den, gs, wgt)
        new_table = (num + smoothing) / (
            num.sum(axis=1, keepdims=True) + K * smoothing)
        new_table = np.where(den[:, None] > 0, new_table, table)
        table = new_table
    return table


def main() -> None:
    started = time.time()
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    counts = rows["counts"]
    prev_counts = rows["previous_counts"]
    relation = rows["relation"]
    fold_of_row = el.dialogue_fold_assignment(rows["dialogue"], N_FOLDS,
                                              FOLD_SEED)
    prev_votes = np.stack([nmod.panel_votes(p) for p in prev_counts])
    rng = np.random.default_rng(MASK_SEED)
    masks5 = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(6)}

    report = {
        "as_of": "2026-08-05",
        "dataset": "EmotionLines Friends (n5->n5 consistency ablation)",
        "protocol": ("shared-table CCPR-N vs per-k refit inconsistent "
                     "marginalizer (same DM completion, 3 EM iterations per "
                     "level), 5-fold dialogue CV"),
        "nll_by_k": {str(k): {"ccprN": [], "inconsistent": [],
                              "ccprS": [], "lookup": []}
                     for k in range(6)},
    }
    for heldout in range(N_FOLDS):
        test = fold_of_row == heldout
        inner = sorted(f for f in range(N_FOLDS) if f != heldout)
        dev_fold = inner[0]
        fit_mask = (~test) & (fold_of_row != dev_fold)
        fit_mask = cc.subsample_fit_mask(fit_mask, TRAIN_FRACTION,
                                         70000 + heldout)
        dev_idx = np.flatnonzero(fold_of_row == dev_fold)
        rng_dev = np.random.default_rng(1000 + heldout * 10 + 5)
        dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)),
                                 replace=False)
        test_idx = np.flatnonzero(test)

        best = None
        for smooth in SMOOTH_GRID:
            table = nmod.fit_summary_table(prev_counts, relation, counts,
                                           fit_mask, smooth, 5)
            for kappa in KAPPA_GRID:
                for bscale in BETA_SCALE_GRID:
                    beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
                    nll_dev = float(np.mean(-nmod.logp_ccpr_n_rows(
                        masks5[2][dev_idx], 2, relation[dev_idx],
                        counts[dev_idx], table, beta, kappa, 5)))
                    if best is None or nll_dev < best[0]:
                        best = (nll_dev, smooth, kappa, bscale)
        _, smooth, kappa, bscale = best
        beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
        table_shared = nmod.fit_summary_table(prev_counts, relation, counts,
                                              fit_mask, smooth, 5)
        lookup_tables = {}
        for kk in range(6):
            comps = cc.compositions(kk, K)
            n_groups = (len(comps) if kk > 0 else 1) * 2
            g_partial = np.asarray([
                ({tuple(v): i for i, v in enumerate(comps)}
                 [tuple(masks5[kk][i])] if kk > 0 else 0) * 2
                + relation[i]
                for i in range(len(counts))], dtype=np.int64)
            lookup_tables[kk] = cc.fit_mean_table(
                g_partial[fit_mask], counts[fit_mask], n_groups, K, 5, smooth)
        for kk in range(6):
            table_inc = fit_perk_summary_table(
                prev_counts, relation, counts, masks5, fit_mask, kk, beta,
                kappa, 5, smooth)
            lp_shared = -nmod.logp_ccpr_n_rows(
                masks5[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_shared, beta, kappa, 5)
            lp_inc = -nmod.logp_ccpr_n_rows(
                masks5[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_inc, beta, kappa, 5)
            c_shared = float(np.mean(lp_shared))
            c_inc = float(np.mean(lp_inc))
            n_cells = (len(cc.compositions(kk, K)) if kk > 0 else 1) * 2
            cbar = float(fit_mask.sum()) / n_cells
            lp_shared_dev = -nmod.logp_ccpr_n_rows(
                masks5[kk][dev_idx], kk, relation[dev_idx],
                counts[dev_idx], table_shared, beta, kappa, 5)
            lp_inc_dev = -nmod.logp_ccpr_n_rows(
                masks5[kk][dev_idx], kk, relation[dev_idx],
                counts[dev_idx], table_inc, beta, kappa, 5)
            best_h = min(
                H_GRID,
                key=lambda h: float(np.mean(
                    -np.logaddexp(np.log1p(-cbar / (cbar + h)) + (-lp_shared_dev),
                                  np.log(cbar / (cbar + h)) + (-lp_inc_dev)))))
            lam = cbar / (cbar + best_h)
            lp_s = -np.logaddexp(np.log1p(-lam) + (-lp_shared),
                                 np.log(lam) + (-lp_inc))
            l = float(np.mean(-nmod.logp_lookup_n_rows(
                masks5[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], lookup_tables[kk], kappa, 5)))
            report["nll_by_k"][str(kk)]["ccprN"].append(float(c_shared))
            report["nll_by_k"][str(kk)]["inconsistent"].append(float(c_inc))
            report["nll_by_k"][str(kk)]["ccprS"].append(float(np.mean(lp_s)))
            report["nll_by_k"][str(kk)]["lookup"].append(float(l))
        print("fold", heldout, "done", flush=True)

    deltas = {}
    rng_b = np.random.default_rng(211)
    for kk in range(6):
        c = np.asarray(report["nll_by_k"][str(kk)]["ccprN"])
        i_ = np.asarray(report["nll_by_k"][str(kk)]["inconsistent"])
        l = np.asarray(report["nll_by_k"][str(kk)]["lookup"])
        draws_c = []
        draws_l = []
        for _ in range(10000):
            idx = rng_b.choice(N_FOLDS, N_FOLDS, replace=True)
            draws_c.append((c[idx] - i_[idx]).mean())
            draws_l.append((c[idx] - l[idx]).mean())
        deltas[str(kk)] = {
            "ccprN_minus_inconsistent": {
                "mean": float((c - i_).mean()),
                "ci95": [float(np.quantile(draws_c, 0.025)),
                         float(np.quantile(draws_c, 0.975))],
                "same_direction": int(np.sum(c < i_)),
            },
            "ccprN_minus_lookup": {
                "mean": float((c - l).mean()),
                "ci95": [float(np.quantile(draws_l, 0.025)),
                         float(np.quantile(draws_l, 0.975))],
                "same_direction": int(np.sum(c < l)),
            },
        }
        print("k", kk,
              "shared", round(float(c.mean()), 4),
              "inconsistent", round(float(i_.mean()), 4),
              "lookup", round(float(l.mean()), 4),
              "shared-inc", round(float((c - i_).mean()), 4),
              "shared-lookup", round(float((c - l).mean()), 4), flush=True)
    report["deltas"] = deltas
    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n_mixed.py <==
"""Mixed-rater-count deployment test (EmotionLines Friends).

A single rater-count-agnostic operator (CCPR-N with canonical projection to
n0=3) is fit on 3-vote subsampled panels and evaluated on a test set where
half of the rows keep the original n=5 panels and half are subsampled to
n=3 (random per row).  Baselines: an oracle per-n per-level lookup (the n=5
lookup for n=5 rows, the n=3 lookup for n=3 rows) and per-n flat marginals.
This shows one table serves a mixed-n deployment.

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n_mixed.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

os.environ["EMOTIONLINES_CCPR_N_PROJ"] = "1"

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n_mixed.json"
K = el.LABELS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
DEV_SUBSAMPLE = 200


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def counts_from_votes(votes, n):
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for v in votes[i]:
            out[i, v] += 1
    return out


def main() -> None:
    started = time.time()
    # ensure projection mode is active (module constants are read at import)
    if not nmod.USE_PROJECTION:
        raise AssertionError("projection mode must be enabled")
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    counts = rows["counts"]
    prev_counts = rows["previous_counts"]
    relation = rows["relation"]
    fold_of_row = el.dialogue_fold_assignment(rows["dialogue"], N_FOLDS, FOLD_SEED)

    rng = np.random.default_rng(MASK_SEED)
    prev_votes5 = np.stack([nmod.panel_votes(p) for p in prev_counts])
    target_votes5 = np.stack([nmod.panel_votes(c) for c in counts])
    prev_votes3 = np.zeros((len(prev_votes5), 3), dtype=np.int64)
    target_votes3 = np.zeros((len(target_votes5), 3), dtype=np.int64)
    for i in range(len(prev_votes5)):
        prev_votes3[i] = rng.choice(prev_votes5[i], 3, replace=False)
        target_votes3[i] = rng.choice(target_votes5[i], 3, replace=False)
    counts3 = counts_from_votes(target_votes3, 3)
    prev_counts3 = counts_from_votes(prev_votes3, 3)

    masks5 = {k: cc.mask_votes(prev_votes5, k, rng, K) for k in range(6)}
    masks3 = {k: cc.mask_votes(prev_votes3, k, rng, K) for k in range(4)}

    def fit_lookup_set(prev_panels, panels, votes_masks, n):
        tables = {}
        for kk in range(n + 1):
            comps = cc.compositions(kk, K)
            idx = {tuple(v): i for i, v in enumerate(comps)}
            n_groups = (len(comps) if kk > 0 else 1) * 2
            g = np.asarray([
                (idx[tuple(votes_masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
                for i in range(len(panels))], dtype=np.int64)
            tables[kk] = cc.fit_mean_table(g[fit_mask], panels[fit_mask],
                                           n_groups, K, n, smooth)
        return tables

    report = {"as_of": "2026-08-05",
              "dataset": "EmotionLines Friends mixed-n deployment",
              "protocol": ("single n0=3 operator on mixed n=3/n=5 rows, "
                           "5-fold dialogue-blocked CV; dev fold disjoint "
                           "from test fold"),
              "n_test": 0,
              "n5_fraction": 0.0,
              "nll_by_k": {}}
    by_k = {}
    totals = {"ccprN": 0.0, "lookup": 0.0, "flat": 0.0}
    n_scored = 0
    n5_total = 0
    delta_rows = []
    delta_dialogues = []
    per_fold = []
    for heldout in range(N_FOLDS):
        test = fold_of_row == heldout
        inner = sorted(f for f in range(N_FOLDS) if f != heldout)
        dev_fold = inner[0]
        fit_mask = (~test) & (fold_of_row != dev_fold)
        dev_idx = np.flatnonzero(fold_of_row == dev_fold)
        rng_dev = np.random.default_rng(20260805 + heldout)
        dev_idx = rng_dev.choice(dev_idx,
                                 min(DEV_SUBSAMPLE, len(dev_idx)),
                                 replace=False)

        best = None
        for smooth in SMOOTH_GRID:
            table = nmod.fit_summary_table(prev_counts3, relation, counts3,
                                           fit_mask, smooth, 3)
            for kappa in KAPPA_GRID:
                for bscale in BETA_SCALE_GRID:
                    beta = cc.fit_beta(prev_votes3[fit_mask], K, bscale)
                    nll_dev = float(np.mean(
                        -nmod.logp_ccpr_n_rows(masks3[2][dev_idx], 2,
                                               relation[dev_idx],
                                               counts3[dev_idx],
                                               table, beta, kappa, 3)))
                    if best is None or nll_dev < best[0]:
                        best = (nll_dev, smooth, kappa, bscale)
        _, smooth, kappa, bscale = best
        beta = cc.fit_beta(prev_votes3[fit_mask], K, bscale)
        table = nmod.fit_summary_table(prev_counts3, relation, counts3,
                                       fit_mask, smooth, 3)
        lookup5 = fit_lookup_set(prev_counts, counts, masks5, 5)
        lookup3 = fit_lookup_set(prev_counts3, counts3, masks3, 3)
        marginal3 = cc.fit_beta(prev_votes3[fit_mask], K, 1.0)
        marginal3 /= marginal3.sum()
        marginal5 = cc.fit_beta(prev_votes5[fit_mask], K, 1.0)
        marginal5 /= marginal5.sum()

        test_idx = np.flatnonzero(test)
        rng_eval = np.random.default_rng(5000 + heldout)
        n5 = rng_eval.choice([True, False], len(test_idx), replace=True)
        n_of = {int(i): (5 if fl else 3)
                for i, fl in zip(test_idx, n5)}
        fold_totals = {"ccprN": 0.0, "lookup": 0.0, "flat": 0.0}
        fold_n = 0
        for i in test_idx:
            n = n_of[int(i)]
            kk = int(rng_eval.integers(0, n + 1))
            key = f"n{n}_k{kk}"
            if key not in by_k:
                by_k[key] = {"ccprN": [], "lookup": [], "flat": []}
            masks = masks5 if n == 5 else masks3
            target = counts[i] if n == 5 else counts3[i]
            c = -nmod.logp_ccpr_n_rows(masks[kk][i:i + 1], kk,
                                       relation[i:i + 1], target[None, :],
                                       table, beta, kappa, n)[0]
            lk_tables = lookup5 if n == 5 else lookup3
            l = -nmod.logp_lookup_n_rows(masks[kk][i:i + 1], kk,
                                         relation[i:i + 1], target[None, :],
                                         lk_tables[kk], kappa, n)[0]
            marg = marginal5 if n == 5 else marginal3
            f = -nmod.logp_flat_n_rows(target[None, :], marg, kappa, n)[0]
            by_k[key]["ccprN"].append(float(c))
            by_k[key]["lookup"].append(float(l))
            by_k[key]["flat"].append(float(f))
            for m, v in (("ccprN", c), ("lookup", l), ("flat", f)):
                totals[m] += v
                fold_totals[m] += v
            delta_rows.append(float(c - l))
            delta_dialogues.append(str(rows["dialogue"][i]))
            fold_n += 1
            n_scored += 1
            n5_total += int(n == 5)
        per_fold.append({
            "fold": int(heldout),
            "n": fold_n,
            "ccprN": fold_totals["ccprN"] / fold_n,
            "lookup": fold_totals["lookup"] / fold_n,
            "flat": fold_totals["flat"] / fold_n,
            "ccprN_minus_lookup": (fold_totals["ccprN"]
                                   - fold_totals["lookup"]) / fold_n,
        })
    report["per_fold"] = per_fold
    for key, v in sorted(by_k.items()):
        report["nll_by_k"][key] = {m: float(np.mean(x)) for m, x in v.items()}
    report["overall"] = {
        "ccprN": totals["ccprN"] / n_scored,
        "oracle_per_n_lookup": totals["lookup"] / n_scored,
        "per_n_flat": totals["flat"] / n_scored,
        "ccprN_minus_lookup": (totals["ccprN"] - totals["lookup"])
                              / n_scored,
    }
    # dialogue-blocked bootstrap CI over all scored rows
    rng_b = np.random.default_rng(211)
    delta_rows = np.asarray(delta_rows)
    delta_dialogues = np.asarray(delta_dialogues, dtype=object)
    uniq = sorted(set(delta_dialogues.tolist()))
    by = {g: np.flatnonzero(delta_dialogues == g) for g in uniq}
    draws = []
    for _ in range(5000):
        s = rng_b.choice(uniq, len(uniq), replace=True)
        idx = np.concatenate([by[g] for g in s])
        draws.append(float(delta_rows[idx].mean()))
    report["overall"]["ccprN_minus_lookup_ci95"] = [
        float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))]
    report["overall"]["n_test_by_n"] = {
        "n3": n_scored - n5_total, "n5": n5_total}
    report["n_test"] = int(n_scored)
    report["n5_fraction"] = float(n5_total / n_scored)
    print(json.dumps(report["overall"], indent=2))
    print(json.dumps(report["nll_by_k"], indent=2))
    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n_mixed_inconsistent.py <==
"""Mixed-rater-count deployment: single consistent table vs per-(n,k)
inconsistent marginalizer (EmotionLines Friends).

The decisive comparison requested by external review: in a deployment where
test rows have either n=3 or n=5 raters (random per row) and a random
revelation level k, does one shared coarsening-consistent table (CCPR-N,
fit on n=3 views) beat a per-(n,k) refit *inconsistent marginalizer* that
uses the same completion machinery but keeps a separate response table for
every (n,k)?  The per-(n,k) tables are fit on the same training data
(n=3 views for n=3 rows, original n=5 panels for n=5 rows), so the
inconsistent baseline has strictly more parameters and knows each row's
rater count and revelation level (an oracle-like, generous baseline).

For reference we keep the oracle per-n per-level lookup and per-n flat
marginal.  Overall deltas use dialogue-blocked bootstrap CIs.

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n_mixed_inconsistent.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

os.environ["EMOTIONLINES_CCPR_N_PROJ"] = "1"

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
    import emotionlines_ccpr_n_inconsistent as incmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod
    from scripts import emotionlines_ccpr_n_inconsistent as incmod


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n_mixed_inconsistent.json"
K = el.LABELS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
DEV_SUBSAMPLE = 200


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def counts_from_votes(votes, n):
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for v in votes[i]:
            out[i, v] += 1
    return out


def main() -> None:
    started = time.time()
    if not nmod.USE_PROJECTION:
        raise AssertionError("projection mode must be enabled")
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    counts = rows["counts"]
    prev_counts = rows["previous_counts"]
    relation = rows["relation"]
    fold_of_row = el.dialogue_fold_assignment(rows["dialogue"], N_FOLDS,
                                              FOLD_SEED)

    rng = np.random.default_rng(MASK_SEED)
    prev_votes5 = np.stack([nmod.panel_votes(p) for p in prev_counts])
    target_votes5 = np.stack([nmod.panel_votes(c) for c in counts])
    prev_votes3 = np.zeros((len(prev_votes5), 3), dtype=np.int64)
    target_votes3 = np.zeros((len(target_votes5), 3), dtype=np.int64)
    for i in range(len(prev_votes5)):
        prev_votes3[i] = rng.choice(prev_votes5[i], 3, replace=False)
        target_votes3[i] = rng.choice(target_votes5[i], 3, replace=False)
    counts3 = counts_from_votes(target_votes3, 3)
    prev_counts3 = counts_from_votes(prev_votes3, 3)

    masks5 = {k: cc.mask_votes(prev_votes5, k, rng, K) for k in range(6)}
    masks3 = {k: cc.mask_votes(prev_votes3, k, rng, K) for k in range(4)}

    def fit_lookup_set(prev_panels, panels, votes_masks, n):
        tables = {}
        for kk in range(n + 1):
            comps = cc.compositions(kk, K)
            idx = {tuple(v): i for i, v in enumerate(comps)}
            n_groups = (len(comps) if kk > 0 else 1) * 2
            g = np.asarray([
                (idx[tuple(votes_masks[kk][i])] if kk > 0 else 0) * 2
                + relation[i]
                for i in range(len(panels))], dtype=np.int64)
            tables[kk] = cc.fit_mean_table(g[fit_mask], panels[fit_mask],
                                           n_groups, K, n, smooth)
        return tables

    report = {"as_of": "2026-08-05",
              "dataset": "EmotionLines Friends mixed-n deployment",
              "protocol": ("single n0=3 consistent table vs per-(n,k) "
                           "inconsistent marginalizer and oracle per-n "
                           "per-level lookup; 5-fold dialogue-blocked CV; "
                           "dev fold disjoint from test fold"),
              "n_test": 0,
              "n5_fraction": 0.0,
              "nll_by_k": {}}
    by_k = {}
    totals = {"ccprN": 0.0, "inconsistent": 0.0,
              "inconsistent_n3only": 0.0, "lookup": 0.0, "flat": 0.0}
    n_scored = 0
    n5_total = 0
    delta_rows_inc = []
    delta_rows_inc_r = []
    delta_rows_lk = []
    delta_dialogues = []
    per_fold = []

    for heldout in range(N_FOLDS):
        test = fold_of_row == heldout
        inner = sorted(f for f in range(N_FOLDS) if f != heldout)
        dev_fold = inner[0]
        fit_mask = (~test) & (fold_of_row != dev_fold)
        dev_idx = np.flatnonzero(fold_of_row == dev_fold)
        rng_dev = np.random.default_rng(20260805 + heldout)
        dev_idx = rng_dev.choice(dev_idx,
                                 min(DEV_SUBSAMPLE, len(dev_idx)),
                                 replace=False)

        best = None
        for smooth in SMOOTH_GRID:
            table = nmod.fit_summary_table(prev_counts3, relation, counts3,
                                           fit_mask, smooth, 3)
            for kappa in KAPPA_GRID:
                for bscale in BETA_SCALE_GRID:
                    beta = cc.fit_beta(prev_votes3[fit_mask], K, bscale)
                    nll_dev = float(np.mean(
                        -nmod.logp_ccpr_n_rows(masks3[2][dev_idx], 2,
                                               relation[dev_idx],
                                               counts3[dev_idx],
                                               table, beta, kappa, 3)))
                    if best is None or nll_dev < best[0]:
                        best = (nll_dev, smooth, kappa, bscale)
        _, smooth, kappa, bscale = best
        beta3 = cc.fit_beta(prev_votes3[fit_mask], K, bscale)
        beta5 = cc.fit_beta(prev_votes5[fit_mask], K, bscale)
        table = nmod.fit_summary_table(prev_counts3, relation, counts3,
                                       fit_mask, smooth, 3)
        lookup5 = fit_lookup_set(prev_counts, counts, masks5, 5)
        lookup3 = fit_lookup_set(prev_counts3, counts3, masks3, 3)
        marginal3 = cc.fit_beta(prev_votes3[fit_mask], K, 1.0)
        marginal3 /= marginal3.sum()
        marginal5 = cc.fit_beta(prev_votes5[fit_mask], K, 1.0)
        marginal5 /= marginal5.sum()

        inc3 = {kk: incmod.fit_perk_summary_table(
            prev_counts3, relation, counts3, masks3, fit_mask, kk,
            beta3, kappa, 3, smooth) for kk in range(4)}
        inc5 = {kk: incmod.fit_perk_summary_table(
            prev_counts, relation, counts, masks5, fit_mask, kk,
            beta5, kappa, 5, smooth) for kk in range(6)}
        # Realistic deployment arm: the per-level tables are trainable only
        # from the n=3 corpus, so levels k=4,5 have no table of their own and
        # must reuse the highest trained level (the most generous honest
        # fallback; falling back to the flat marginal would be weaker).
        # The consistent operator needs no such fallback: it is defined by
        # marginalization, so it serves revelation levels never seen in
        # training.  Both arms use the same canonical projection and beta3.
        inc5_n3only = {kk: inc3[min(kk, 3)] for kk in range(6)}

        test_idx = np.flatnonzero(test)
        rng_eval = np.random.default_rng(5000 + heldout)
        n5 = rng_eval.choice([True, False], len(test_idx), replace=True)
        n_of = {int(i): (5 if fl else 3)
                for i, fl in zip(test_idx, n5)}
        fold_totals = {"ccprN": 0.0, "inconsistent": 0.0,
                       "inconsistent_n3only": 0.0, "lookup": 0.0,
                       "flat": 0.0}
        fold_n = 0
        for i in test_idx:
            n = n_of[int(i)]
            kk = int(rng_eval.integers(0, n + 1))
            key = f"n{n}_k{kk}"
            if key not in by_k:
                by_k[key] = {"ccprN": [], "inconsistent": [],
                             "inconsistent_n3only": [], "lookup": [],
                             "flat": []}
            masks = masks5 if n == 5 else masks3
            target = counts[i] if n == 5 else counts3[i]
            c = -nmod.logp_ccpr_n_rows(masks[kk][i:i + 1], kk,
                                       relation[i:i + 1], target[None, :],
                                       table, beta3, kappa, n)[0]
            inc_tables = inc5 if n == 5 else inc3
            inc = -nmod.logp_ccpr_n_rows(
                masks[kk][i:i + 1], kk, relation[i:i + 1], target[None, :],
                inc_tables[kk], beta3 if n == 3 else beta5, kappa, n)[0]
            inc_r_tables = inc5_n3only if n == 5 else inc3
            inc_r = -nmod.logp_ccpr_n_rows(
                masks[kk][i:i + 1], kk, relation[i:i + 1], target[None, :],
                inc_r_tables[kk], beta3, kappa, n)[0]
            lk_tables = lookup5 if n == 5 else lookup3
            l = -nmod.logp_lookup_n_rows(masks[kk][i:i + 1], kk,
                                         relation[i:i + 1], target[None, :],
                                         lk_tables[kk], kappa, n)[0]
            marg = marginal5 if n == 5 else marginal3
            f = -nmod.logp_flat_n_rows(target[None, :], marg, kappa, n)[0]
            by_k[key]["ccprN"].append(float(c))
            by_k[key]["inconsistent"].append(float(inc))
            by_k[key]["inconsistent_n3only"].append(float(inc_r))
            by_k[key]["lookup"].append(float(l))
            by_k[key]["flat"].append(float(f))
            for m, v in (("ccprN", c), ("inconsistent", inc),
                         ("inconsistent_n3only", inc_r),
                         ("lookup", l), ("flat", f)):
                totals[m] += v
                fold_totals[m] += v
            delta_rows_inc.append(float(c - inc))
            delta_rows_inc_r.append(float(c - inc_r))
            delta_rows_lk.append(float(c - l))
            delta_dialogues.append(str(rows["dialogue"][i]))
            fold_n += 1
            n_scored += 1
            n5_total += int(n == 5)
        per_fold.append({
            "fold": int(heldout),
            "n": fold_n,
            "ccprN": fold_totals["ccprN"] / fold_n,
            "inconsistent": fold_totals["inconsistent"] / fold_n,
            "inconsistent_n3only": (fold_totals["inconsistent_n3only"]
                                    / fold_n),
            "lookup": fold_totals["lookup"] / fold_n,
            "flat": fold_totals["flat"] / fold_n,
            "ccprN_minus_inconsistent": (fold_totals["ccprN"]
                                         - fold_totals["inconsistent"])
                                        / fold_n,
            "ccprN_minus_lookup": (fold_totals["ccprN"]
                                   - fold_totals["lookup"]) / fold_n,
            "ccprN_minus_inconsistent_n3only": (
                (fold_totals["ccprN"]
                 - fold_totals["inconsistent_n3only"]) / fold_n),
        })
    report["per_fold"] = per_fold
    for key, v in sorted(by_k.items()):
        report["nll_by_k"][key] = {m: float(np.mean(x))
                                   for m, x in v.items()}
    report["overall"] = {
        "ccprN": totals["ccprN"] / n_scored,
        "per_nk_inconsistent": totals["inconsistent"] / n_scored,
        "per_nk_inconsistent_n3only": (totals["inconsistent_n3only"]
                                       / n_scored),
        "oracle_per_n_lookup": totals["lookup"] / n_scored,
        "per_n_flat": totals["flat"] / n_scored,
        "ccprN_minus_inconsistent": (totals["ccprN"]
                                     - totals["inconsistent"]) / n_scored,
        "ccprN_minus_lookup": (totals["ccprN"] - totals["lookup"])
                              / n_scored,
        "ccprN_minus_inconsistent_n3only": (
            (totals["ccprN"] - totals["inconsistent_n3only"]) / n_scored),
    }

    def boot_ci(deltas, dialogues):
        rng_b = np.random.default_rng(211)
        deltas = np.asarray(deltas)
        dialogues = np.asarray(dialogues, dtype=object)
        uniq = sorted(set(dialogues.tolist()))
        by = {g: np.flatnonzero(dialogues == g) for g in uniq}
        draws = []
        for _ in range(5000):
            s = rng_b.choice(uniq, len(uniq), replace=True)
            idx = np.concatenate([by[g] for g in s])
            draws.append(float(deltas[idx].mean()))
        return [float(np.quantile(draws, 0.025)),
                float(np.quantile(draws, 0.975))]

    report["overall"]["ccprN_minus_inconsistent_ci95"] = boot_ci(
        delta_rows_inc, delta_dialogues)
    report["overall"]["ccprN_minus_inconsistent_n3only_ci95"] = boot_ci(
        delta_rows_inc_r, delta_dialogues)
    report["overall"]["ccprN_minus_lookup_ci95"] = boot_ci(
        delta_rows_lk, delta_dialogues)
    report["overall"]["n_test_by_n"] = {
        "n3": n_scored - n5_total, "n5": n5_total}
    report["n_test"] = int(n_scored)
    report["n5_fraction"] = float(n5_total / n_scored)
    print(json.dumps(report["overall"], indent=2))
    print(json.dumps(report["nll_by_k"], indent=2))
    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_ccpr_n_neural.py <==
"""End-to-end masked-rater neural head + CCPR-N mixture at n=5.

Same protocol as the IEMOCAP/M3ED/EmoWOZ neural evaluations: a causal GRU
DM head is trained with masked-rater augmentation (random k of the previous
panel broadcast into the context), then mixed in probability space with the
anchor operator.  Here the anchor is the rater-count-agnostic CCPR-N table
at n=5 (canonical projection), and the baselines are per-level lookup and
the head alone.

Run: PYTHONWARNINGS=error python3 scripts/emotionlines_ccpr_n_neural.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np
import torch

os.environ["EMOTIONLINES_CCPR_N_PROJ"] = "1"

try:
    import ccpr_common as cc
    import emotionlines_common as el
    import emotionlines_ccpr_n as nmod
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import emotionlines_common as el
    from scripts import emotionlines_ccpr_n as nmod


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emotionlines_ccpr_n_neural.json"
K = el.LABELS
N_FOLDS = 5
FOLD_SEED = 20260805
MASK_SEED = 20260805
SMOOTH_GRID = (0.05, 0.5, 2.0)
KAPPA_GRID = (1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0)
DEV_SUBSAMPLE = 200
SEEDS = (1, 2)
RATES = (1e-3, 3e-4)
MAX_EPOCHS = 40
PATIENCE = 8
BLEND_GRID = tuple(round(i * 0.1, 1) for i in range(11))


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def counts_from_votes(votes, n):
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for v in votes[i]:
            out[i, v] += 1
    return out


def head_alpha(model, x: np.ndarray) -> np.ndarray:
    model.eval()
    with torch.no_grad():
        return model(torch.as_tensor(x)).numpy()


def blend_nll(anchor_nll: np.ndarray, head_nll: np.ndarray,
              lam: float) -> float:
    return float(np.mean(-np.log(
        np.clip((1.0 - lam) * np.exp(-head_nll)
                + lam * np.exp(-anchor_nll), 1e-300, None))))


def main() -> None:
    started = time.time()
    dialogues = el.load_dialogues("friends")
    rows = el.build_rows(dialogues, "friends")
    counts = rows["counts"]
    prev_counts = rows["previous_counts"]
    relation = rows["relation"]
    fold_of_row = el.dialogue_fold_assignment(rows["dialogue"], N_FOLDS,
                                              FOLD_SEED)

    prev_votes = np.stack([nmod.panel_votes(p) for p in prev_counts])
    target_votes = np.stack([nmod.panel_votes(c) for c in counts])
    rng = np.random.default_rng(MASK_SEED)
    masks5 = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(6)}

    report = {
        "as_of": "2026-08-05",
        "dataset": "EmotionLines Friends (n=5, same-n end-to-end)",
        "protocol": ("5-fold dialogue CV; masked-rater augmented GRU DM head "
                     "+ CCPR-N mixture; per-k blend on inner dev"),
        "k_classes": K,
        "n_raters": 5,
        "nll_by_k": {str(k): {"head": [], "ccprN": [], "ccprN_head": [],
                              "lookup": [], "lookup_head": []}
                     for k in range(6)},
        "blend": {str(k): {"ccprN": [], "lookup": []} for k in range(6)},
    }

    for heldout in range(N_FOLDS):
        test = fold_of_row == heldout
        inner = sorted(f for f in range(N_FOLDS) if f != heldout)
        dev_fold = inner[0]
        fit_mask = (~test) & (fold_of_row != dev_fold)
        fit_idx = np.flatnonzero(fit_mask)
        dev_idx = np.flatnonzero(fold_of_row == dev_fold)
        rng_dev = np.random.default_rng(1000 + heldout * 10)
        dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)),
                                 replace=False)
        test_idx = np.flatnonzero(test)

        # causal text features (train-only encoder)
        train_texts = [t for i in fit_idx for t in rows["texts"][i]]
        vectorizer, svd = el.fit_text_encoder(train_texts, seed=20260805)
        x_raw = el.encode_context_window(rows, vectorizer, svd)
        x = el.scale_fold(x_raw, fit_mask)

        # masked-rater augmented training/dev states
        rng_aug = np.random.default_rng(5000 + heldout)
        k_tr = rng_aug.integers(0, 6, size=len(fit_idx))
        state_tr = np.stack([
            masks5[k_tr[j]][fit_idx[j]].astype(np.float64) / 5.0
            for j in range(len(fit_idx))])
        x_tr = el.augment_features(x[fit_idx], state_tr, relation[fit_idx])
        k_dev = rng_aug.integers(0, 6, size=len(dev_idx))
        state_dev = np.stack([
            masks5[k_dev[j]][dev_idx[j]].astype(np.float64) / 5.0
            for j in range(len(dev_idx))])
        x_dev = el.augment_features(x[dev_idx], state_dev, relation[dev_idx])
        train = {"x": x_tr, "counts": counts[fit_idx]}
        valid = {"x": x_dev, "counts": counts[dev_idx]}

        # head selection: 2 seeds x 2 rates, best dev DM NLL
        best = None
        for seed in SEEDS:
            for rate in RATES:
                model, val = el.fit_dm_head(
                    el.GRUDMHead, seed, rate, train, valid,
                    max_epochs=MAX_EPOCHS, patience=PATIENCE)
                if best is None or val < best[0]:
                    best = (val, model)
        head_model = best[1]

        # CCPR-N anchor hyperparameters (dev at k=2, mirroring anchor CV)
        prev_votes3 = None  # unused: same-n n=5 table
        best_anchor = None
        for smooth in SMOOTH_GRID:
            table = nmod.fit_summary_table(prev_counts, relation, counts,
                                           fit_mask, smooth, 5)
            for kappa in KAPPA_GRID:
                for bscale in BETA_SCALE_GRID:
                    beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
                    nll_dev = float(np.mean(-nmod.logp_ccpr_n_rows(
                        masks5[2][dev_idx], 2, relation[dev_idx],
                        counts[dev_idx], table, beta, kappa, 5)))
                    if best_anchor is None or nll_dev < best_anchor[0]:
                        best_anchor = (nll_dev, smooth, kappa, bscale)
        _, smooth, kappa, bscale = best_anchor
        beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
        table = nmod.fit_summary_table(prev_counts, relation, counts,
                                       fit_mask, smooth, 5)

        # lookup anchor tables
        lookup_tables = {}
        for kk in range(6):
            comps = cc.compositions(kk, K)
            n_groups = (len(comps) if kk > 0 else 1) * 2
            g_partial = np.asarray([
                ({tuple(v): i for i, v in enumerate(comps)}
                 [tuple(masks5[kk][i])] if kk > 0 else 0) * 2
                + relation[i]
                for i in range(len(counts))], dtype=np.int64)
            lookup_tables[kk] = cc.fit_mean_table(
                g_partial[fit_mask], counts[fit_mask], n_groups, K, 5,
                smooth)

        for kk in range(6):
            state_ev = masks5[kk] / 5.0
            x_ev = el.augment_features(x, state_ev, relation)
            alpha_dev = head_alpha(head_model, x_ev[dev_idx])
            alpha_test = head_alpha(head_model, x_ev[test_idx])
            h_dev = -np.log(np.clip(el.dm_probability(
                alpha_dev, counts[dev_idx]), 1e-300, None))
            h_test = -np.log(np.clip(el.dm_probability(
                alpha_test, counts[test_idx]), 1e-300, None))
            a_dev = -nmod.logp_ccpr_n_rows(
                masks5[kk][dev_idx], kk, relation[dev_idx],
                counts[dev_idx], table, beta, kappa, 5)
            a_test = -nmod.logp_ccpr_n_rows(
                masks5[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table, beta, kappa, 5)
            l_dev = -nmod.logp_lookup_n_rows(
                masks5[kk][dev_idx], kk, relation[dev_idx],
                counts[dev_idx], lookup_tables[kk], kappa, 5)
            l_test = -nmod.logp_lookup_n_rows(
                masks5[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], lookup_tables[kk], kappa, 5)
            lam_j = min(BLEND_GRID, key=lambda lam: blend_nll(a_dev, h_dev, lam))
            lam_l = min(BLEND_GRID, key=lambda lam: blend_nll(l_dev, h_dev, lam))
            report["nll_by_k"][str(kk)]["head"].append(float(np.mean(h_test)))
            report["nll_by_k"][str(kk)]["ccprN"].append(float(np.mean(a_test)))
            report["nll_by_k"][str(kk)]["ccprN_head"].append(
                blend_nll(a_test, h_test, lam_j))
            report["nll_by_k"][str(kk)]["lookup"].append(float(np.mean(l_test)))
            report["nll_by_k"][str(kk)]["lookup_head"].append(
                blend_nll(l_test, h_test, lam_l))
            report["blend"][str(kk)]["ccprN"].append(float(lam_j))
            report["blend"][str(kk)]["lookup"].append(float(lam_l))
        print("fold", heldout, "done", flush=True)

    # fold bootstrap deltas
    deltas = {}
    rng_b = np.random.default_rng(211)
    for kk in range(6):
        c = np.asarray(report["nll_by_k"][str(kk)]["ccprN_head"])
        l = np.asarray(report["nll_by_k"][str(kk)]["lookup_head"])
        draws = []
        for _ in range(10000):
            idx = rng_b.choice(N_FOLDS, N_FOLDS, replace=True)
            draws.append((c[idx] - l[idx]).mean())
        deltas[str(kk)] = {
            "mean": float((c - l).mean()),
            "ci95": [float(np.quantile(draws, 0.025)),
                     float(np.quantile(draws, 0.975))],
            "same_direction": int(np.sum(c < l)),
        }
        print("k", kk, "ccprN+head", round(float(c.mean()), 4),
              "lookup+head", round(float(l.mean()), 4),
              "delta", round(float((c - l).mean()), 4),
              "ci", deltas[str(kk)]["ci95"],
              "wins", deltas[str(kk)]["same_direction"], flush=True)
    report["ccprN_head_minus_lookup_head"] = deltas

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__,
                             "torch": torch.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/emotionlines_common.py <==
#!/usr/bin/env python3
"""Shared utilities for the EmotionLines (Friends / EmotionPush) cross-corpus
replication of the IEMOCAP composition- and speaker-relation-conditioned
future-panel response operator.

EmotionLines ships the full raw 5-annotator vote count over 7 classes
(``[neutral, joy, sadness, fear, anger, surprise, disgust]``) per utterance,
which is the only other local corpus (besides IEMOCAP) with a genuine
multi-annotator panel rather than a collapsed majority label. This module
holds:

* dialogue/annotation parsing (no target leakage: the panel is the raw vote
  count, never re-derived from the single ``emotion`` field),
* the fixed 462-composition vocabulary for "5 draws over 7 classes" together
  with a probability-mass-sums-to-one check mirroring the IEMOCAP 56-class
  check,
* a train-only TF-IDF + SVD causal text encoder (no pretrained/downloaded
  embeddings; everything is fit per split),
* the Dirichlet-multinomial count likelihood (identical algebra to the
  IEMOCAP object, generalized to arbitrary annotator/class counts),
* the response-anchor table (previous full panel composition x speaker
  relation) and its negative controls (shuffle relation / shuffle panel
  alignment),
* dialogue-blocked K-fold splitting (the non-session analogue of IEMOCAP's
  leave-one-session-out), and
* a cluster (fold) bootstrap helper.

Task-protocol notes carried over from the IEMOCAP object (project house
style; see PROJECT_STATE.md AQ.10, AQ.12, AQ.13, AQ.14 in the main checkout):

* the previous utterance's full panel is *already revealed* before the
  current prediction -- it is delayed feedback, not an oracle;
* speaker relation is derived only from transcript speaker identity, never
  from the target emotion;
* there is no audio/video for this corpus -- text only. The project's own
  AQ.9 text-only ablation on IEMOCAP found close-to-zero gain, so a null or
  weak result here is an expected, reportable, non-bug outcome.
"""

from __future__ import annotations

import hashlib
import json
from math import comb as _comb
from math import lgamma as _lgamma
from pathlib import Path
from typing import Any

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.decomposition import TruncatedSVD

ROOT = Path(__file__).resolve().parent.parent
RAW_DIR = ROOT / "datasets/emotionlines/raw"
LABEL_NAMES = ("neutral", "joy", "sadness", "fear", "anger", "surprise", "disgust")
LABELS = len(LABEL_NAMES)
RATERS = 5
CONTEXT = 6  # causal window of previous utterances fed to the neural heads
SVD_DIMS = 48
TFIDF_MAX_FEATURES = 4000


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def parse_annotation(code: str) -> np.ndarray:
    if len(code) != LABELS or not code.isdigit():
        raise AssertionError(f"malformed annotation string: {code!r}")
    value = np.asarray([int(c) for c in code], dtype=np.int64)
    if int(value.sum()) != RATERS:
        raise AssertionError(f"annotation does not sum to {RATERS}: {code!r}")
    return value


def load_dialogues(name: str, gold: bool = False) -> list[list[dict[str, Any]]]:
    """Load raw dialogues. Never derives counts from the collapsed 'emotion'
    field -- always parses the raw per-annotator vote string."""
    filename = f"{name}_eval_gold.json" if gold else f"{name}.json"
    path = RAW_DIR / filename
    dialogues = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(dialogues, list) or not dialogues:
        raise AssertionError(f"unexpected EmotionLines structure: {path}")
    for dialogue in dialogues:
        for utterance in dialogue:
            utterance["counts"] = parse_annotation(utterance["annotation"])
    return dialogues


def enumerate_compositions(raters: int = RATERS, labels: int = LABELS) -> list[tuple[int, ...]]:
    """Deterministic lexicographic enumeration of all multisets of `raters`
    draws over `labels` classes. This is a fixed indexing convention, not a
    learned or test-derived mapping (mirrors the IEMOCAP 56-composition
    lookup used by the panel-composition response anchor)."""

    def recurse(remaining: int, slots: int):
        if slots == 1:
            yield (remaining,)
            return
        for v in range(remaining, -1, -1):
            for rest in recurse(remaining - v, slots - 1):
                yield (v,) + rest

    return sorted(recurse(raters, labels), reverse=True)


COMPOSITIONS = enumerate_compositions()
_expected_count = _comb(RATERS + LABELS - 1, LABELS - 1)
if len(COMPOSITIONS) != _expected_count:
    raise AssertionError(f"composition count {len(COMPOSITIONS)} != C({RATERS + LABELS - 1},{LABELS - 1})={_expected_count}")
COMPOSITION_INDEX = {item: index for index, item in enumerate(COMPOSITIONS)}
N_COMPOSITIONS = len(COMPOSITIONS)


def composition_index(counts: np.ndarray) -> np.ndarray:
    rows = np.asarray(counts, dtype=np.int64)
    if rows.ndim != 2 or rows.shape[1] != LABELS or np.any(rows < 0) or np.any(rows.sum(axis=1) != RATERS):
        raise AssertionError("invalid panel composition for EmotionLines vocabulary")
    value = np.asarray([COMPOSITION_INDEX.get(tuple(row.tolist()), -1) for row in rows], dtype=np.int64)
    if np.any(value < 0):
        raise AssertionError("panel composition not in fixed EmotionLines vocabulary")
    return value


def dm_probability_mass_check() -> float:
    """Sum the Dirichlet-multinomial probability mass over all 462
    compositions for a fixed alpha, mirroring the IEMOCAP <1e-14 check."""
    alpha = np.asarray([[1.3, 0.4, 0.9, 2.1, 0.6, 1.7, 0.5]], dtype=np.float64)
    counts = np.asarray(COMPOSITIONS, dtype=np.int64)
    alpha_rep = np.repeat(alpha, len(counts), axis=0)
    probability = dm_probability(alpha_rep, counts)
    return float(probability.sum())


# ---------------------------------------------------------------------------
# Rows: one row per utterance at position >= 1 within its dialogue. Target is
# the panel at `position`; the previous panel (already revealed) is the panel
# at `position - 1`. Context features are built only from utterances strictly
# before `position` (causal).
# ---------------------------------------------------------------------------


def build_rows(dialogues: list[list[dict[str, Any]]], dataset: str) -> dict[str, np.ndarray]:
    dialogue_ids, positions, speakers_prev, speakers_curr = [], [], [], []
    counts, previous_counts, texts_by_row = [], [], []
    for d_index, dialogue in enumerate(dialogues):
        for position in range(1, len(dialogue)):
            dialogue_ids.append(f"{dataset}::{d_index}")
            positions.append(position)
            speakers_prev.append(str(dialogue[position - 1]["speaker"]))
            speakers_curr.append(str(dialogue[position]["speaker"]))
            counts.append(dialogue[position]["counts"])
            previous_counts.append(dialogue[position - 1]["counts"])
            window_start = max(0, position - CONTEXT)
            history = [dialogue[i]["utterance"] for i in range(window_start, position)]
            texts_by_row.append(history)
    relation = np.asarray([int(a == b) for a, b in zip(speakers_prev, speakers_curr)], dtype=np.int64)
    if np.any((relation < 0) | (relation > 1)):
        raise AssertionError("invalid speaker relation")
    rows = {
        "dialogue": np.asarray(dialogue_ids, dtype=object),
        "position": np.asarray(positions, dtype=np.int64),
        "counts": np.stack(counts).astype(np.int64),
        "previous_counts": np.stack(previous_counts).astype(np.int64),
        "relation": relation,
        "texts": texts_by_row,
    }
    if np.any(rows["position"] < 1):
        raise AssertionError("target position must be strictly after a previous utterance")
    if rows["counts"].shape != rows["previous_counts"].shape:
        raise AssertionError("target/previous count shape mismatch")
    return rows


def fit_text_encoder(train_texts: list[str], seed: int) -> tuple[TfidfVectorizer, TruncatedSVD]:
    vectorizer = TfidfVectorizer(max_features=TFIDF_MAX_FEATURES, ngram_range=(1, 2), min_df=1, sublinear_tf=True)
    matrix = vectorizer.fit_transform(train_texts)
    n_components = min(SVD_DIMS, max(2, matrix.shape[1] - 1), max(2, matrix.shape[0] - 1))
    # `algorithm="arpack"` avoids the randomized-SVD power-iteration matmul
    # producing spurious divide-by-zero/overflow RuntimeWarnings observed
    # with the default randomized solver on this sparse TF-IDF matrix; under
    # this project's PYTHONWARNINGS=error convention those warnings would
    # otherwise abort the run even though the decomposition is numerically
    # fine.
    svd = TruncatedSVD(n_components=n_components, random_state=seed, algorithm="arpack")
    svd.fit(matrix)
    return vectorizer, svd


def encode_texts(texts: list[str], vectorizer: TfidfVectorizer, svd: TruncatedSVD) -> np.ndarray:
    matrix = vectorizer.transform(texts)
    dense = svd.transform(matrix).astype(np.float32)
    if not np.isfinite(dense).all():
        raise AssertionError("non-finite text encoding")
    return dense


def encode_context_window(rows: dict[str, np.ndarray], vectorizer: TfidfVectorizer, svd: TruncatedSVD) -> np.ndarray:
    """Return an (N, CONTEXT, D) causal, left-zero-padded window encoding."""
    dim = svd.n_components
    flat_texts: list[str] = []
    row_spans = []
    for history in rows["texts"]:
        row_spans.append((len(flat_texts), len(flat_texts) + len(history)))
        flat_texts.extend(history)
    encoded_flat = encode_texts(flat_texts, vectorizer, svd) if flat_texts else np.zeros((0, dim), dtype=np.float32)
    output = np.zeros((len(rows["texts"]), CONTEXT, dim), dtype=np.float32)
    for i, (start, end) in enumerate(row_spans):
        block = encoded_flat[start:end]
        take = block[-CONTEXT:]
        if len(take):
            output[i, CONTEXT - len(take):, :] = take
    if not np.isfinite(output).all():
        raise AssertionError("non-finite context window encoding")
    return output


def augment_features(x: np.ndarray, previous_distribution: np.ndarray, relation: np.ndarray) -> np.ndarray:
    """Broadcast the revealed previous panel (as a distribution) and the
    binary speaker relation across the causal time window and concatenate
    them to every timestep."""
    n, t, d = x.shape
    panel_block = np.broadcast_to(previous_distribution[:, None, :].astype(np.float32), (n, t, LABELS))
    relation_block = np.broadcast_to(np.eye(2, dtype=np.float32)[relation][:, None, :], (n, t, 2))
    output = np.concatenate([x, panel_block, relation_block], axis=2).astype(np.float32)
    if not np.isfinite(output).all():
        raise AssertionError("non-finite augmented features")
    return output


def scale_fold(x: np.ndarray, fit_mask: np.ndarray) -> np.ndarray:
    flat = x.reshape(-1, x.shape[-1])
    fit_flat = x[fit_mask].reshape(-1, x.shape[-1])
    mean = fit_flat.mean(axis=0, keepdims=True)
    std = fit_flat.std(axis=0, keepdims=True)
    std = np.where(std < 1e-8, 1.0, std)
    scaled = ((flat - mean) / std).reshape(x.shape).astype(np.float32)
    if not np.isfinite(scaled).all():
        raise AssertionError("non-finite fold-scaled features")
    return scaled


# ---------------------------------------------------------------------------
# Dirichlet-multinomial count likelihood (generalized to any
# annotator/class count via counts.sum()).
# ---------------------------------------------------------------------------


def dm_nll(alpha: torch.Tensor, counts: torch.Tensor) -> torch.Tensor:
    total = counts.sum(dim=1).to(alpha.dtype)
    alpha0 = alpha.sum(dim=1)
    value = torch.lgamma(alpha0) - torch.lgamma(alpha0 + total)
    value = value + torch.lgamma(alpha + counts.to(alpha.dtype)).sum(dim=1) - torch.lgamma(alpha).sum(dim=1)
    value = value + torch.lgamma(total + 1.0) - torch.lgamma(counts.to(alpha.dtype) + 1.0).sum(dim=1)
    return -value


def dm_probability(alpha: np.ndarray, counts: np.ndarray) -> np.ndarray:
    at = torch.as_tensor(alpha, dtype=torch.float64)
    ct = torch.as_tensor(counts, dtype=torch.float64)
    return torch.exp(-dm_nll(at, ct)).numpy()


# ---------------------------------------------------------------------------
# Neural heads. GRUDMHead is the capacity-matched simple recurrent baseline
# ("GRU baseline"); ContextDMHead has an extra dense block after the
# recurrence ("causal-context-only head"). Both consume the identical
# augmented features (causal text window + revealed previous panel +
# speaker relation) -- the only difference is architecture.
# ---------------------------------------------------------------------------


class GRUDMHead(nn.Module):
    def __init__(self, input_dim: int, hidden: int = 64, labels: int = LABELS) -> None:
        super().__init__()
        self.input_projection = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, hidden), nn.GELU())
        self.recurrent = nn.GRU(hidden, hidden, batch_first=True)
        self.head = nn.Sequential(nn.LayerNorm(hidden), nn.Linear(hidden, labels))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        return F.softplus(self.head(sequence[:, -1])) + 1e-3


class GRUCEHead(nn.Module):
    """Soft-label / distributional-ERC style head (external baseline).

    Capacity-matched to GRUDMHead: identical projection, recurrence and
    output layer, same hidden width.  The only differences are the output
    parameterization (logits instead of softplus Dirichlet concentrations)
    and the training loss (cross-entropy against the mean label
    distribution).  That is the standard published modelling choice for
    distributional ERC, and it is not a proper score for the panel count
    vector, which is what this baseline is meant to expose.
    """
    def __init__(self, input_dim: int, hidden: int = 64, labels: int = LABELS) -> None:
        super().__init__()
        self.input_projection = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, hidden), nn.GELU())
        self.recurrent = nn.GRU(hidden, hidden, batch_first=True)
        self.head = nn.Sequential(nn.LayerNorm(hidden), nn.Linear(hidden, labels))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        return self.head(sequence[:, -1])


def fit_ce_head(model_class, seed: int, rate: float, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], n_raters: int, max_epochs: int = 60, patience: int = 10):
    """Train a soft-label CE head against the mean label distribution."""
    seed_everything(seed)
    model = model_class(train["x"].shape[-1])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    x = torch.as_tensor(train["x"])
    target = torch.as_tensor(train["counts"]).to(torch.float64) / float(n_raters)
    vx = torch.as_tensor(valid["x"])
    vtarget = torch.as_tensor(valid["counts"]).to(torch.float64) / float(n_raters)
    best_state, best, stale = None, float("inf"), 0
    for _ in range(max_epochs):
        model.train()
        optimizer.zero_grad(set_to_none=True)
        loss = F.cross_entropy(model(x), target, reduction="mean")
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite CE loss")
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
        optimizer.step()
        model.eval()
        with torch.no_grad():
            value = float(F.cross_entropy(model(vx), vtarget, reduction="mean"))
        if value < best - 1e-8:
            best, stale = value, 0
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
        else:
            stale += 1
            if stale >= patience:
                break
    if best_state is None:
        raise RuntimeError("no CE checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best


def fit_marginal_head(model, seed: int, rate: float, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], max_epochs: int = 60, patience: int = 10):
    """Fine-tune a completion head on the *exact* marginal target NLL.

    The CCPR completion latent m is enumerable (at most C(n-k+K-1, K-1)
    values, 56/21/6/1 for n=3, K=6), so the marginal likelihood

        Q_k(c_t) = sum_m DM(c_t | kappa T_g(c~+m)) W_theta(m | x)

    is a finite sum that can be formed and differentiated exactly - no
    relaxation, sampling, score-function estimator or ELBO gap.  The DM
    factor does not depend on theta, so it is supplied precomputed as
    `loglik` (rows x completions) and the objective reduces to

        -mean_i logsumexp_m ( loglik[i, m] + log W_theta(m | x_i) ).

    This replaces training the head on cross-entropy against the observed
    completion, which is a surrogate: it is minimized by accurate
    completion prediction, not by accurate target forecasting, and the
    two come apart in practice.

    `model` is warm-started (typically from the CE-trained head).
    """
    seed_everything(seed)
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    x = torch.as_tensor(train["x"])
    ll = torch.as_tensor(train["loglik"], dtype=torch.float64)
    vx = torch.as_tensor(valid["x"])
    vll = torch.as_tensor(valid["loglik"], dtype=torch.float64)

    def objective(logits: torch.Tensor, loglik: torch.Tensor) -> torch.Tensor:
        logw = F.log_softmax(logits.to(torch.float64), dim=1)
        return -torch.logsumexp(loglik + logw, dim=1).mean()

    best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
    model.eval()
    with torch.no_grad():
        best = float(objective(model(vx), vll))
    stale = 0
    for _ in range(max_epochs):
        model.train()
        optimizer.zero_grad(set_to_none=True)
        loss = objective(model(x), ll)
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite marginal NLL")
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
        optimizer.step()
        model.eval()
        with torch.no_grad():
            value = float(objective(model(vx), vll))
        if value < best - 1e-8:
            best, stale = value, 0
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
        else:
            stale += 1
            if stale >= patience:
                break
    model.load_state_dict(best_state)
    return model.eval(), best


def multinomial_nll(mean: np.ndarray, counts: np.ndarray) -> np.ndarray:
    """NLL of a count panel under Multinomial(n, mean)."""
    mean = np.clip(np.asarray(mean, dtype=np.float64), 1e-12, 1.0)
    n = counts.sum(axis=1)
    coef = np.asarray([_lgamma(int(ni) + 1)
                       - sum(_lgamma(int(c) + 1) for c in row)
                       for ni, row in zip(n, counts)], dtype=np.float64)
    return -(coef + (counts * np.log(mean)).sum(axis=1))


def softmax_rows(logits: np.ndarray) -> np.ndarray:
    shifted = logits - logits.max(axis=1, keepdims=True)
    e = np.exp(shifted)
    return e / e.sum(axis=1, keepdims=True)


class ContextDMHead(nn.Module):
    def __init__(self, input_dim: int, hidden: int = 96, labels: int = LABELS) -> None:
        super().__init__()
        self.input_projection = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, hidden), nn.GELU())
        self.recurrent = nn.GRU(hidden, hidden, batch_first=True)
        self.head = nn.Sequential(nn.LayerNorm(hidden), nn.Linear(hidden, hidden), nn.GELU(), nn.Linear(hidden, hidden), nn.GELU(), nn.Linear(hidden, labels))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        return F.softplus(self.head(sequence[:, -1])) + 1e-3


class FlatCompositionHead(nn.Module):
    def __init__(self, input_dim: int, n_classes: int = N_COMPOSITIONS, hidden: int = 64) -> None:
        super().__init__()
        self.input_projection = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, hidden), nn.GELU())
        self.recurrent = nn.GRU(hidden, hidden, batch_first=True)
        self.head = nn.Sequential(nn.LayerNorm(hidden), nn.Linear(hidden, hidden), nn.GELU(), nn.Linear(hidden, n_classes))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        return self.head(sequence[:, -1])


class FlatCompletionHead(nn.Module):
    """GRU + softmax over an arbitrary completion-composition vocabulary."""
    def __init__(self, input_dim: int, n_classes: int,
                 hidden: int = 96, dropout: float = 0.25) -> None:
        super().__init__()
        self.input_projection = nn.Sequential(
            nn.LayerNorm(input_dim), nn.Linear(input_dim, hidden), nn.GELU())
        self.recurrent = nn.GRU(hidden, hidden, batch_first=True)
        self.dropout = nn.Dropout(dropout)
        self.head = nn.Sequential(
            nn.LayerNorm(hidden), nn.Linear(hidden, hidden), nn.GELU(),
            nn.Linear(hidden, n_classes))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        return self.head(self.dropout(sequence[:, -1]))


def seed_everything(seed: int) -> None:
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.use_deterministic_algorithms(True)


def fit_dm_head(model_class, seed: int, rate: float, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], max_epochs: int = 60, patience: int = 10):
    seed_everything(seed)
    model = model_class(train["x"].shape[-1])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    x = torch.as_tensor(train["x"]); c = torch.as_tensor(train["counts"])
    vx = torch.as_tensor(valid["x"]); vc = torch.as_tensor(valid["counts"])
    best_state, best, stale = None, float("inf"), 0
    for _ in range(max_epochs):
        model.train(); optimizer.zero_grad(set_to_none=True)
        loss = dm_nll(model(x), c).mean()
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite Dirichlet-multinomial loss")
        loss.backward(); torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0); optimizer.step()
        model.eval()
        with torch.no_grad():
            value = float(dm_nll(model(vx), vc).mean())
        if value < best - 1e-8:
            best, stale = value, 0
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
        else:
            stale += 1
            if stale >= patience:
                break
    if best_state is None:
        raise RuntimeError("no DM checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best


def fit_flat_head(seed: int, rate: float, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], max_epochs: int = 60, patience: int = 10):
    seed_everything(seed)
    model = FlatCompositionHead(train["x"].shape[-1])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    x = torch.as_tensor(train["x"]); y = torch.as_tensor(composition_index(train["counts"]))
    vx = torch.as_tensor(valid["x"]); vy = torch.as_tensor(composition_index(valid["counts"]))
    best_state, best, stale = None, float("inf"), 0
    for _ in range(max_epochs):
        model.train(); optimizer.zero_grad(set_to_none=True)
        loss = F.cross_entropy(model(x), y)
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite flat composition loss")
        loss.backward(); torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0); optimizer.step()
        model.eval()
        with torch.no_grad():
            value = float(F.cross_entropy(model(vx), vy))
        if value < best - 1e-8:
            best, stale = value, 0
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
        else:
            stale += 1
            if stale >= patience:
                break
    if best_state is None:
        raise RuntimeError("no flat-composition checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best


def fit_flat_head_n(model_class, seed: int, rate: float,
                    train: dict[str, np.ndarray],
                    valid: dict[str, np.ndarray], n_classes: int,
                    max_epochs: int = 60, patience: int = 10):
    """Generic cross-entropy trainer for a flat completion head.

    train/valid carry integer class labels in ``y`` (index into the
    corpus-specific completion vocabulary).
    """
    seed_everything(seed)
    model = model_class(train["x"].shape[-1], n_classes)
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate,
                                  weight_decay=1e-3)
    x = torch.as_tensor(train["x"])
    y = torch.as_tensor(np.asarray(train["y"]), dtype=torch.long)
    vx = torch.as_tensor(valid["x"])
    vy = torch.as_tensor(np.asarray(valid["y"]), dtype=torch.long)
    best_state, best, stale = None, float("inf"), 0
    for _ in range(max_epochs):
        model.train()
        optimizer.zero_grad(set_to_none=True)
        loss = F.cross_entropy(model(x), y)
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite flat completion loss")
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
        optimizer.step()
        model.eval()
        with torch.no_grad():
            value = float(F.cross_entropy(model(vx), vy))
        if value < best - 1e-8:
            best, stale = value, 0
            best_state = {k: v.detach().clone()
                          for k, v in model.state_dict().items()}
        else:
            stale += 1
            if stale >= patience:
                break
    if best_state is None:
        raise RuntimeError("no flat-completion checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best


# ---------------------------------------------------------------------------
# Response anchor table: previous full-panel composition x speaker relation.
# ---------------------------------------------------------------------------


def anchor_groups(previous_composition: np.ndarray, relation: np.ndarray | None) -> np.ndarray:
    if relation is None:
        return previous_composition.copy()
    return previous_composition * 2 + relation


def anchor_table(groups: np.ndarray, counts: np.ndarray, fit_mask: np.ndarray, smooth: float, n_groups: int) -> np.ndarray:
    value = np.full((n_groups, LABELS), float(smooth), dtype=np.float64)
    for group, count in zip(groups[fit_mask], counts[fit_mask]):
        value[int(group)] += count.astype(np.float64)
    value /= value.sum(axis=1, keepdims=True)
    if not np.isfinite(value).all() or not np.allclose(value.sum(axis=1), 1.0, atol=1e-10):
        raise AssertionError("invalid anchor response simplex")
    return value


def anchor_probability(table: np.ndarray, groups: np.ndarray, counts: np.ndarray, kappa: float) -> np.ndarray:
    alpha = np.clip(table[groups] * float(kappa), 1e-6, None)
    probability = dm_probability(alpha, counts)
    if not np.isfinite(probability).all() or np.any(probability <= 0):
        raise AssertionError("invalid anchor probability")
    return probability


def score_dm(alpha: np.ndarray, counts: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    probability = dm_probability(alpha, counts)
    mean = alpha / alpha.sum(axis=1, keepdims=True)
    return probability, mean


def soft_metrics(mean: np.ndarray, counts: np.ndarray) -> tuple[float, float]:
    soft_target = counts / counts.sum(axis=1, keepdims=True)
    ce = float(-(soft_target * np.log(np.clip(mean, 1e-12, 1.0))).sum(axis=1).mean())
    brier = float(((mean - soft_target) ** 2).sum(axis=1).mean())
    return ce, brier


# ---------------------------------------------------------------------------
# Dialogue-blocked K-fold splitting (session analogue).
# ---------------------------------------------------------------------------


def dialogue_fold_assignment(dialogue_ids: np.ndarray, n_folds: int, seed: int) -> np.ndarray:
    unique_dialogues = sorted(set(dialogue_ids.tolist()))
    rng = np.random.default_rng(seed)
    order = rng.permutation(len(unique_dialogues))
    fold_of_dialogue = {}
    for rank, index in enumerate(order):
        fold_of_dialogue[unique_dialogues[index]] = int(rank % n_folds)
    return np.asarray([fold_of_dialogue[d] for d in dialogue_ids], dtype=np.int64)


def cluster_bootstrap(delta: np.ndarray, groups: np.ndarray, seed: int = 211, draws: int = 10000) -> dict[str, Any]:
    unique = np.unique(groups)
    by = {g: np.flatnonzero(groups == g) for g in unique}
    rng = np.random.default_rng(seed)
    samples = []
    for _ in range(draws):
        chosen = rng.choice(unique, len(unique), replace=True)
        samples.append(float(np.concatenate([delta[by[g]] for g in chosen]).mean()))
    return {
        "mean": float(delta.mean()),
        "ci95": [float(np.quantile(samples, 0.025)), float(np.quantile(samples, 0.975))],
        "clusters": int(len(unique)),
    }


==> anc/scripts/emowoz_ccpr.py <==
"""CCPR experiments on the third compatible corpus: EmoWOZ DialMAGE.

EmoWOZ (Feng et al., LREC 2022; CC BY-NC 4.0) provides three annotators for
every user turn in 995 task-oriented dialogues (7 emotion classes).  This is
the same rater-panel structure as IEMOCAP/M3ED, giving a third corpus for the
coarsening-consistent panel operator.  Because consecutive user turns are
always the same speaker, the transcript-derived condition is the *bridging*
condition: r=1 if the previous user turn is directly adjacent (no system
turn between), r=0 otherwise.

Protocol mirrors M3ED: 5-fold dialogue-blocked LOSO over the 896 train+dev
dialogues, plus one official held-out run (796 train / 100 dev / 100 test
dialogues, selection on dev).  Models: ccpr2 (empirical completion), ccprJ
(EM joint), ccprD (deployment), per-level lookup, flat.  k=0..3 CCAR masks,
k=2 negative controls, revelation NLL matrix.

Run: PYTHONWARNINGS=error python3 scripts/emowoz_ccpr.py
     M3ED_CCPR_OFFICIAL=1 PYTHONWARNINGS=error python3 scripts/emowoz_ccpr.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

try:
    import ccpr_common as cc
except ModuleNotFoundError:
    from scripts import ccpr_common as cc


ROOT = Path(__file__).resolve().parents[1]
OFFICIAL = os.environ.get("EMOWOZ_CCPR_OFFICIAL", "0") == "1"
OUTPUT = ROOT / ("output/emowoz_ccpr_official.json" if OFFICIAL else "output/emowoz_ccpr_cv.json")
TRAIN_FRACTION = float(os.environ.get("CCPR_TRAIN_FRACTION", "1.0"))
if TRAIN_FRACTION < 1.0:
    OUTPUT = OUTPUT.with_name(OUTPUT.stem
                              + f"_frac{int(round(TRAIN_FRACTION * 100)):03d}"
                              + OUTPUT.suffix)
K = 7
N_RATERS = 3
N_FOLDS = 5
FOLD_SEED = 20260804
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0, 10.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
H_GRID = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0, 100.0, 300.0, 1000.0)
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500
ECE_SUBSAMPLE = 150


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_rows():
    data = json.loads((ROOT / "datasets/emowoz_dialmage/emowoz-dialmage.json").read_text())
    split = json.loads((ROOT / "datasets/emowoz_dialmage/data-split.json").read_text())
    dialmage_split = {name: set(values["dialmage"]) for name, values in split.items()}
    dialogues = []
    for name, log in data.items():
        # collect strict user turns (3 non-null annotations)
        turns = []
        for idx, item in enumerate(log["log"]):
            emo = item.get("emotion", [])
            vals = [a.get("annotation") for a in emo[:3]]
            if len(vals) == 3 and all(v is not None for v in vals):
                turns.append((idx, np.asarray(vals, dtype=np.int64)))
        dialogues.append((name, turns))
    rows = {"dialogue": [], "position": [], "counts": [], "prev_counts": [],
            "relation": [], "prev_votes": []}
    for name, turns in dialogues:
        for i, (idx, votes) in enumerate(turns):
            if i == 0:
                continue
            prev_idx, prev_votes = turns[i - 1]
            panel = np.zeros(K, dtype=np.int64)
            for v in votes:
                panel[v] += 1
            prev_panel = np.zeros(K, dtype=np.int64)
            for v in prev_votes:
                prev_panel[v] += 1
            rows["dialogue"].append(name)
            rows["position"].append(i)
            rows["counts"].append(panel)
            rows["prev_counts"].append(prev_panel)
            rows["relation"].append(int(prev_idx == idx - 1))
            rows["prev_votes"].append(prev_votes)
    out = {key: np.asarray(value) for key, value in rows.items()}
    out["prev_votes"] = np.stack(out["prev_votes"]).astype(np.int64)
    out["counts"] = np.stack(out["counts"]).astype(np.int64)
    out["prev_counts"] = np.stack(out["prev_counts"]).astype(np.int64)
    return out, dialmage_split


def fold_assignment(dialogues, n_folds, seed):
    unique = sorted(set(dialogues))
    rng = np.random.default_rng(seed)
    order = rng.permutation(len(unique))
    fold_of = {}
    for rank, index in enumerate(order):
        fold_of[unique[index]] = int(rank % n_folds)
    return np.asarray([fold_of[d] for d in dialogues], dtype=np.int64)


def fit_lookup_tables(k, fit_mask, relation, counts, smooth, masks, partial_idx, n_groups):
    out = {}
    for kk in range(0, N_RATERS + 1):
        g_partial = np.asarray([
            (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
            for i in range(len(counts))], dtype=np.int64)
        out[kk] = cc.fit_mean_table(g_partial[fit_mask], counts[fit_mask],
                                    n_groups[kk], K, N_RATERS, smooth)
    return out


def run_fold(heldout, k, fold_of_row, prev_panel, prev_votes, relation, counts,
             masks, full_idx, completions, partial_idx, n_groups):
    test = fold_of_row == heldout
    inner = sorted(set(range(N_FOLDS)) - {heldout})
    dev_fold = inner[0]
    fit_mask = (~test) & (fold_of_row != dev_fold)
    fit_mask = cc.subsample_fit_mask(
        fit_mask, TRAIN_FRACTION, 70000 + heldout * 7 + k)
    dev_idx = np.flatnonzero(fold_of_row == dev_fold)
    rng_dev = np.random.default_rng(1000 + heldout * 10 + k)
    dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)), replace=False)
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    best2 = None
    for smooth in SMOOTH_GRID:
        table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w, cm = cc.fit_completion_tables(
                    masks[k], prev_panel, relation, k, fit_mask, completions,
                    partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full2, full_idx, completions, cm, partial_idx,
                        w, kappa, K, N_RATERS)))
                if best2 is None or nll < best2[0]:
                    best2 = (nll, smooth, kappa, scomp)
    _, smooth2, kappa2, scomp2 = best2
    w2, cm2 = cc.fit_completion_tables(masks[k], prev_panel, relation, k,
                                       fit_mask, completions, partial_idx,
                                       N_RATERS, scomp2)
    table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    84 * 2, K, N_RATERS, smooth2)
    table_inc = cc.fit_perk_table(
        prev_panel, relation, counts, masks, fit_mask, k, full_idx,
        completions, partial_idx, w2, cm2, kappa2, N_RATERS, K, smooth2)

    w_by_k = {}
    cm_by_k = {}
    for kk in range(N_RATERS + 1):
        w_kk, cm_kk = cc.fit_completion_tables(
            masks[kk], prev_panel, relation, kk, fit_mask, completions,
            partial_idx, N_RATERS, scomp2)
        w_by_k[kk] = w_kk
        cm_by_k[kk] = cm_kk
    table_j = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
    table_jeq = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 1.0))

    lookup_tables = fit_lookup_tables(k, fit_mask, relation, counts, smooth2,
                                      masks, partial_idx, n_groups)
    marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
    marginal /= marginal.sum()

    test_idx = np.flatnonzero(test)
    lp_c2 = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_full2,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_inc,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_jeq = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_jeq,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    n_cells = (len(completions[k]) if k > 0 else 1) * 2
    cbar = float(fit_mask.sum()) / n_cells
    lp_jeq_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_jeq,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_inc,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    best_h = min(
        H_GRID,
        key=lambda h: float(np.mean(
            -np.logaddexp(np.log1p(-cbar / (cbar + h)) + lp_jeq_dev,
                          np.log(cbar / (cbar + h)) + lp_inc_dev))))
    lam = cbar / (cbar + best_h)
    lp_s = np.logaddexp(np.log1p(-lam) + lp_jeq, np.log(lam) + lp_inc)
    lp_j = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_j,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_l = np.asarray([
        cc.logp_lookup(masks[k][i], k, relation[i], counts[i],
                       lookup_tables[k], partial_idx, kappa2, K, N_RATERS)
        for i in test_idx])
    lp_f = np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                       for i in test_idx])
    lp_d = lp_j if k < N_RATERS else lp_l
    nll = {"ccpr2": float(np.mean(-lp_c2)), "ccprJ": float(np.mean(-lp_j)),
           "ccprD": float(np.mean(-lp_d)), "lookup": float(np.mean(-lp_l)),
           "flat": float(np.mean(-lp_f)),
           "inconsistent": float(np.mean(-lp_inc)),
           "ccprJ_eq": float(np.mean(-lp_jeq)),
           "ccprS": float(np.mean(-lp_s))}

    rng_ece = np.random.default_rng(2000 + heldout * 10 + k)
    ece_idx = rng_ece.choice(test_idx, min(ECE_SUBSAMPLE, len(test_idx)), replace=False)
    ece = {"ccprJ": [], "ccprD": [], "lookup": [], "inconsistent": []}
    for i in ece_idx:
        qj = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_j, full_idx, completions,
            cm2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        ql = np.exp(np.asarray([
            cc.logp_lookup(masks[k][i], k, relation[i], t, lookup_tables[k],
                           partial_idx, kappa2, K, N_RATERS)
            for t in cc_full]))
        ql /= ql.sum()
        qd = qj if k < N_RATERS else ql
        qinc = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_inc, full_idx, completions,
            cm2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        ti = full_idx[tuple(counts[i])]
        ece["ccprJ"].append(float(abs(qj.max() - (qj.argmax() == ti))))
        ece["ccprD"].append(float(abs(qd.max() - (qd.argmax() == ti))))
        ece["lookup"].append(float(abs(ql.max() - (ql.argmax() == ti))))
        ece["inconsistent"].append(float(abs(qinc.max() - (qinc.argmax() == ti))))
    return nll, {m: float(np.mean(v)) for m, v in ece.items()}


def main() -> None:
    started = time.time()
    rows, split = load_rows()
    prev_panel = rows["prev_counts"]
    relation = rows["relation"]
    prev_votes = rows["prev_votes"]
    counts = rows["counts"]

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}

    if OFFICIAL:
        fold_of_row = np.zeros(len(counts), dtype=np.int64)
        fold_of_row[np.isin(rows["dialogue"], list(split["dev"]))] = 1
        fold_of_row[np.isin(rows["dialogue"], list(split["test"]))] = 2
        keep_train = np.isin(rows["dialogue"], list(split["train"]))
        keep_dev = np.isin(rows["dialogue"], list(split["dev"]))
        keep_test = np.isin(rows["dialogue"], list(split["test"]))
        idx = np.flatnonzero(keep_train | keep_dev | keep_test)
        fold_of_row = fold_of_row[idx]
        prev_panel = prev_panel[idx]
        prev_votes = prev_votes[idx]
        relation = relation[idx]
        counts = counts[idx]
        masks = {kk: m[idx] for kk, m in masks.items()}
        report = {
            "as_of": "2026-08-04",
            "dataset": "EmoWOZ DialMAGE",
            "protocol": "official held-out (796 train / 100 dev / 100 test dialogues)",
            "n_rows": int(len(counts)),
            "k_classes": K,
            "n_raters": N_RATERS,
            "nll_by_k": {},
            "row_nll_by_k": {},
            "dialogue_by_row": rows["dialogue"][idx].tolist(),
            "controls_k2": {},
        }
        for k in range(N_RATERS + 1):
            nll, ece = run_fold_official(k, fold_of_row, prev_panel, prev_votes,
                                         relation, counts, masks, full_idx,
                                         completions, partial_idx, n_groups)
            report["nll_by_k"][str(k)] = nll
            report["row_nll_by_k"][str(k)] = ece
            print("k=", k, {m: round(float(np.mean(v)), 4) for m, v in nll.items()},
                  flush=True)
        for name, seed, kind in (
            ("panel_shuffle", 888, "panel"),
            ("relation_shuffle", 777, "relation"),
        ):
            rng_c = np.random.default_rng(seed)
            perm = rng_c.permutation(len(counts))
            if kind == "panel":
                prev_panel_c = prev_panel[perm]
                prev_votes_c = prev_votes[perm]
                relation_c = relation
            else:
                prev_panel_c = prev_panel
                prev_votes_c = prev_votes
                relation_c = relation[perm]
            masks_c = {kk: cc.mask_votes(prev_votes_c, kk,
                                         np.random.default_rng(MASK_SEED + 1), K)
                       for kk in range(N_RATERS + 1)}
            nll_c, _ = run_fold_official(
                2, fold_of_row, prev_panel_c, prev_votes_c, relation_c,
                counts, masks_c, full_idx, completions, partial_idx, n_groups)
            report["controls_k2"][name] = nll_c
            print("control", name,
                  {m: round(float(np.mean(v)), 4) for m, v in nll_c.items()},
                  flush=True)
        report["environment"] = {"python": platform.python_version(),
                                 "numpy": np.__version__}
        report["source_sha256"] = {"script": sha256(Path(__file__)),
                                   "common": sha256(Path(cc.__file__))}
        report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                       cwd=ROOT, text=True).strip()
        report["runtime_seconds"] = time.time() - started
        OUTPUT.write_text(json.dumps(report, indent=2))
        print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                          "runtime_seconds": time.time() - started}))
        return

    fold_of_row = fold_assignment(rows["dialogue"], N_FOLDS, FOLD_SEED)
    report = {
        "as_of": "2026-08-04",
        "dataset": "EmoWOZ DialMAGE",
        "protocol": "5-fold dialogue-blocked LOSO over 896 train+dev dialogues",
        "n_rows": int(len(counts)),
        "k_classes": K,
        "n_raters": N_RATERS,
        "nll_by_k": {},
        "ece_by_k": {},
        "controls_k2": {},
    }
    models = ("ccpr2", "ccprJ", "ccprD", "lookup", "flat", "inconsistent",
              "ccprJ_eq", "ccprS")
    for k in range(N_RATERS + 1):
        nll_sessions = {m: [] for m in models}
        ece_sessions = {m: [] for m in ("ccprJ", "ccprD", "lookup")}
        for heldout in range(N_FOLDS):
            nll, ece = run_fold(heldout, k, fold_of_row, prev_panel, prev_votes,
                                relation, counts, masks, full_idx, completions,
                                partial_idx, n_groups)
            for m in nll_sessions:
                nll_sessions[m].append(nll[m])
            for m in ece_sessions:
                ece_sessions[m].append(ece[m])
        report["nll_by_k"][str(k)] = nll_sessions
        report["ece_by_k"][str(k)] = ece_sessions
        print("k=", k,
              {m: round(float(np.mean(v)), 4) for m, v in nll_sessions.items()},
              flush=True)

    controls = {}
    for name, seed, kind in (
        ("panel_shuffle", 888, "panel"),
        ("relation_shuffle", 777, "relation"),
    ):
        rng_c = np.random.default_rng(seed)
        perm = rng_c.permutation(len(counts))
        if kind == "panel":
            prev_panel_c = prev_panel[perm]
            prev_votes_c = prev_votes[perm]
            relation_c = relation
        else:
            prev_panel_c = prev_panel
            prev_votes_c = prev_votes
            relation_c = relation[perm]
        masks_c = {kk: cc.mask_votes(prev_votes_c, kk,
                                     np.random.default_rng(MASK_SEED + 1), K)
                   for kk in range(N_RATERS + 1)}
        nll_sessions = {m: [] for m in models}
        for heldout in range(N_FOLDS):
            nll, _ = run_fold(heldout, 2, fold_of_row, prev_panel_c, prev_votes_c,
                              relation_c, counts, masks_c, full_idx,
                              completions, partial_idx, n_groups)
            for m in nll_sessions:
                nll_sessions[m].append(nll[m])
        controls[name] = nll_sessions
        print("control", name,
              {m: round(float(np.mean(v)), 4) for m, v in nll_sessions.items()},
              flush=True)
    report["controls_k2"] = controls

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": time.time() - started}))


def run_fold_official(k, fold_of_row, prev_panel, prev_votes, relation, counts,
                      masks, full_idx, completions, partial_idx, n_groups):
    fit_mask = fold_of_row == 0
    fit_mask = cc.subsample_fit_mask(fit_mask, TRAIN_FRACTION, 70000 + k)
    dev_idx = np.flatnonzero(fold_of_row == 1)
    rng_dev = np.random.default_rng(9000 + k)
    dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)), replace=False)
    test_idx = np.flatnonzero(fold_of_row == 2)
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    best2 = None
    for smooth in SMOOTH_GRID:
        table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w, cm = cc.fit_completion_tables(
                    masks[k], prev_panel, relation, k, fit_mask, completions,
                    partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full2, full_idx, completions, cm, partial_idx,
                        w, kappa, K, N_RATERS)))
                if best2 is None or nll < best2[0]:
                    best2 = (nll, smooth, kappa, scomp)
    _, smooth2, kappa2, scomp2 = best2
    w2, cm2 = cc.fit_completion_tables(masks[k], prev_panel, relation, k,
                                       fit_mask, completions, partial_idx,
                                       N_RATERS, scomp2)
    table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    84 * 2, K, N_RATERS, smooth2)
    table_inc = cc.fit_perk_table(
        prev_panel, relation, counts, masks, fit_mask, k, full_idx,
        completions, partial_idx, w2, cm2, kappa2, N_RATERS, K, smooth2)
    w_by_k = {}
    cm_by_k = {}
    for kk in range(N_RATERS + 1):
        w_kk, cm_kk = cc.fit_completion_tables(
            masks[kk], prev_panel, relation, kk, fit_mask, completions,
            partial_idx, N_RATERS, scomp2)
        w_by_k[kk] = w_kk
        cm_by_k[kk] = cm_kk
    table_j = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
    table_jeq = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 1.0))
    lookup_tables = fit_lookup_tables(k, fit_mask, relation, counts, smooth2,
                                      masks, partial_idx, n_groups)
    marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
    marginal /= marginal.sum()

    lp_c2 = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_full2,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_j = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_j,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_inc,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_jeq = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_jeq,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    n_cells = (len(completions[k]) if k > 0 else 1) * 2
    cbar = float(fit_mask.sum()) / n_cells
    lp_jeq_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_jeq,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_inc,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    best_h = min(
        H_GRID,
        key=lambda h: float(np.mean(
            -np.logaddexp(np.log1p(-cbar / (cbar + h)) + lp_jeq_dev,
                          np.log(cbar / (cbar + h)) + lp_inc_dev))))
    lam = cbar / (cbar + best_h)
    lp_s = np.logaddexp(np.log1p(-lam) + lp_jeq, np.log(lam) + lp_inc)
    ent0 = []
    for i in test_idx:
        q0 = cc.dist_ccpr_row_empirical(
            masks[0][i], 0, relation[i], table_j, full_idx, completions,
            cm_by_k[0], partial_idx, w_by_k[0], kappa2, cc_full, K,
            N_RATERS)
        ent0.append(float(-np.sum(q0 * np.log(np.clip(q0, 1e-12, None)))))
    lp_l = np.asarray([
        cc.logp_lookup(masks[k][i], k, relation[i], counts[i],
                       lookup_tables[k], partial_idx, kappa2, K, N_RATERS)
        for i in test_idx])
    lp_f = np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                       for i in test_idx])
    lp_d = lp_j if k < N_RATERS else lp_l
    nll = {"ccpr2": float(np.mean(-lp_c2)), "ccprJ": float(np.mean(-lp_j)),
           "ccprD": float(np.mean(-lp_d)), "lookup": float(np.mean(-lp_l)),
           "flat": float(np.mean(-lp_f)),
           "inconsistent": float(np.mean(-lp_inc)),
           "ccprJ_eq": float(np.mean(-lp_jeq)),
           "ccprS": float(np.mean(-lp_s))}
    row_nll = {
        "ccprJ": (-lp_j).tolist(),
        "ccprD": (-lp_d).tolist(),
        "lookup": (-lp_l).tolist(),
        "ccpr2": (-lp_c2).tolist(),
        "inconsistent": (-lp_inc).tolist(),
        "ccprJ_eq": (-lp_jeq).tolist(),
        "ccprS": (-lp_s).tolist(),
        "entropy_k0": ent0,
        "test_idx": test_idx.tolist(),
    }
    return nll, row_nll


if __name__ == "__main__":
    main()


==> anc/scripts/emowoz_ccpr_neural.py <==
"""End-to-end CCPR on EmoWOZ DialMAGE (third corpus).

Same protocol as iemocap/m3ed neural variants: the causal GRU DM head is
trained with masked-rater augmentation (random k=0..3 partial previous panel
broadcast into a TF-IDF context window), then mixed in probability space with
the CCPR-J / per-level lookup / flat anchors (per-k lambda on the inner dev
fold).  5-fold dialogue-blocked LOSO over the 896 train+dev dialogues.

Run: PYTHONWARNINGS=error python3 scripts/emowoz_ccpr_neural.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path

import numpy as np
import torch
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.preprocessing import StandardScaler

try:
    import ccpr_common as cc
    from emotionlines_common import (FlatCompletionHead, GRUCEHead,
                                     GRUDMHead, fit_ce_head, fit_dm_head,
                                     fit_flat_head_n, multinomial_nll,
                                     score_dm, softmax_rows)
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts.emotionlines_common import (FlatCompletionHead,
                                             GRUCEHead, GRUDMHead,
                                             fit_ce_head, fit_dm_head,
                                             fit_flat_head_n,
                                             multinomial_nll, score_dm,
                                             softmax_rows)


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/emowoz_ccpr_neural.json"
OFFICIAL = os.environ.get("EMOWOZ_CCPR_OFFICIAL", "0") == "1"
if OFFICIAL:
    OUTPUT = ROOT / "output/emowoz_ccpr_neural_official.json"
K = 7
N_RATERS = 3
N_FOLDS = 5
FOLD_SEED = 20260804
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
CONTEXT = 6
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
BLEND_GRID = tuple(float(x) for x in np.linspace(0.0, 1.0, 21))
LAMBDA_GRID = (0.0, 0.25, 0.5, 0.75, 1.0)
DM_SCALE_GRID = (0.25, 0.5, 0.75, 1.0, 1.5, 2.0, 3.0, 5.0)
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_rows():
    data = json.loads((ROOT / "datasets/emowoz_dialmage/emowoz-dialmage.json").read_text())
    split = json.loads((ROOT / "datasets/emowoz_dialmage/data-split.json").read_text())
    dialmage_split = {name: set(values["dialmage"]) for name, values in split.items()}
    dialogues = []
    for name, log in data.items():
        turns = []
        for idx, item in enumerate(log["log"]):
            emo = item.get("emotion", [])
            vals = [a.get("annotation") for a in emo[:3]]
            if len(vals) == 3 and all(v is not None for v in vals):
                turns.append((idx, np.asarray(vals, dtype=np.int64),
                              str(item.get("text", ""))))
        dialogues.append((name, turns, [str(item.get("text", "")) for item in log["log"]]))
    rows = {"dialogue": [], "position": [], "counts": [], "prev_counts": [],
            "relation": [], "prev_votes": [], "ctx": []}
    for name, turns, all_texts in dialogues:
        for i, (idx, votes, text) in enumerate(turns):
            if i == 0:
                continue
            prev_idx, prev_votes, _ = turns[i - 1]
            panel = np.zeros(K, dtype=np.int64)
            for v in votes:
                panel[v] += 1
            prev_panel = np.zeros(K, dtype=np.int64)
            for v in prev_votes:
                prev_panel[v] += 1
            lo = max(0, idx - CONTEXT)
            rows["dialogue"].append(name)
            rows["position"].append(i)
            rows["counts"].append(panel)
            rows["prev_counts"].append(prev_panel)
            rows["relation"].append(int(prev_idx == idx - 1))
            rows["prev_votes"].append(prev_votes)
            rows["ctx"].append(all_texts[lo:idx])
    out = {key: np.asarray(value) for key, value in rows.items() if key != "ctx"}
    out["prev_votes"] = np.stack(out["prev_votes"]).astype(np.int64)
    out["counts"] = np.stack(out["counts"]).astype(np.int64)
    out["prev_counts"] = np.stack(out["prev_counts"]).astype(np.int64)
    out["ctx"] = rows["ctx"]
    return out, dialmage_split


def fold_assignment(dialogues, n_folds, seed):
    unique = sorted(set(dialogues))
    rng = np.random.default_rng(seed)
    order = rng.permutation(len(unique))
    fold_of = {}
    for rank, index in enumerate(order):
        fold_of[unique[index]] = int(rank % n_folds)
    return np.asarray([fold_of[d] for d in dialogues], dtype=np.int64)


def run_official(rows, prev_panel, prev_votes, relation, counts, masks,
                 x_raw, fit_idx, dev_idx, test_idx, report):
    """Single official split: fit on train dialogues, dev-select, test."""
    K_ = K
    def panel_augment(x, distribution):
        n, t, d = x.shape
        block = np.broadcast_to(distribution[:, None, :].astype(np.float32), (n, t, K_))
        out = np.concatenate([x, block], axis=2).astype(np.float32)
        if not np.isfinite(out).all():
            raise AssertionError("non-finite augmented features")
        return out

    rng_aug = np.random.default_rng(8000)
    k_tr = rng_aug.integers(0, N_RATERS + 1, size=len(fit_idx))
    state_tr = np.zeros((len(fit_idx), K_), dtype=np.float64)
    for j, kk in enumerate(k_tr):
        state_tr[j] = masks[kk][fit_idx[j]].astype(np.float64)
    state_tr /= 3.0
    x_tr = panel_augment(x_raw[fit_idx], state_tr)
    scaler = StandardScaler().fit(x_tr.reshape(-1, x_tr.shape[-1]))
    x_tr = scaler.transform(x_tr.reshape(-1, x_tr.shape[-1])).reshape(x_tr.shape).astype(np.float32)
    k_dev = rng_aug.integers(0, N_RATERS + 1, size=len(dev_idx))
    state_dev = np.zeros((len(dev_idx), K_), dtype=np.float64)
    for j, kk in enumerate(k_dev):
        state_dev[j] = masks[kk][dev_idx[j]].astype(np.float64)
    state_dev /= 3.0
    x_dev = scaler.transform(
        panel_augment(x_raw[dev_idx], state_dev).reshape(-1, x_tr.shape[-1])
    ).reshape(len(dev_idx), CONTEXT, x_tr.shape[-1]).astype(np.float32)
    train = {"x": x_tr, "counts": counts[fit_idx]}
    valid = {"x": x_dev, "counts": counts[dev_idx]}

    models = []
    for seed in SEEDS:
        options = []
        for rate in LEARNING_RATES:
            model, val = fit_dm_head(GRUDMHead, seed, rate, train, valid)
            options.append((val, model))
        models.append(min(options, key=lambda item: item[0])[1])

    # External-style baseline: soft-label / distributional-ERC modelling
    # choice (softmax + cross-entropy against the mean label distribution),
    # capacity-matched to GRUDMHead, identical inputs/seeds/rate grid.
    ce_models = []
    for seed in SEEDS:
        options = []
        for rate in LEARNING_RATES:
            model, val = fit_ce_head(GRUCEHead, seed, rate, train, valid,
                                     N_RATERS)
            options.append((val, model))
        ce_models.append(min(options, key=lambda item: item[0])[1])

    def head_inputs(idx, kk):
        st = masks[kk][idx].astype(np.float64) / 3.0
        return scaler.transform(
            panel_augment(x_raw[idx], st).reshape(-1, x_tr.shape[-1])
        ).reshape(len(idx), CONTEXT, x_tr.shape[-1]).astype(np.float32)

    def head_alpha(idx, kk):
        xa = head_inputs(idx, kk)
        with torch.no_grad():
            alphas = [model(torch.as_tensor(xa)).numpy() for model in models]
        return np.mean(np.stack(alphas), axis=0)

    def ce_mean(idx, kk):
        xa = head_inputs(idx, kk)
        with torch.no_grad():
            outs = [softmax_rows(m(torch.as_tensor(xa)).numpy())
                    for m in ce_models]
        return np.mean(np.stack(outs), axis=0)

    # The "noctx" variant is the information-set control: identical
    # architecture, seeds, learning-rate grid, partial-state block,
    # relation and empirical-prior inputs, with the context window zeroed.
    # Input dimensionality and parameter count are unchanged.
    VARIANTS = ("ctx", "noctx")

    def completion_inputs(idx, kk, variant, n_m):
        st = masks[kk][idx].astype(np.float64) / 3.0
        xs = x_raw[idx] if variant == "ctx" else np.zeros_like(x_raw[idx])
        xa0 = panel_augment(xs, st)
        p_row = np.asarray([
            (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
            for i in idx], dtype=np.int64)
        logw = np.log(np.clip(
            w_by_k[kk][p_row, relation[idx], :], 1e-12, None))
        return np.concatenate([
            xa0, np.broadcast_to(
                relation[idx][:, None, None].astype(np.float32),
                (len(idx), xa0.shape[1], 1)),
            np.broadcast_to(
                logw[:, None, :].astype(np.float32),
                (len(idx), xa0.shape[1], n_m))], axis=2)

    def completion_weights(idx, kk, variant="ctx"):
        if kk == N_RATERS:
            return np.ones((1, len(idx)), dtype=np.float64)
        n_m = len(completions[N_RATERS - kk])
        xa = completion_inputs(idx, kk, variant, n_m)
        xa = scalers_c[variant][kk].transform(
            xa.reshape(-1, xa.shape[-1])
        ).reshape(xa.shape).astype(np.float32)
        with torch.no_grad():
            logits = [cmodel(torch.as_tensor(xa)).numpy()
                      for cmodel in cmodels_by_k[variant][kk]]
        logits = np.mean(np.stack(logits), axis=0)
        logits -= np.log(np.sum(np.exp(logits), axis=1, keepdims=True))
        return np.exp(logits).T  # (n_m, n_rows)

    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K_) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}
    fit_mask = np.zeros(len(counts), dtype=bool)
    fit_mask[fit_idx] = True
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)
    best2 = None
    for smooth in SMOOTH_GRID:
        table2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                   84 * 2, K_, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w, cm = cc.fit_completion_tables(
                    masks[2], prev_panel, relation, 2, fit_mask,
                    completions, partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[2][dev_idx], 2, relation[dev_idx],
                        counts[dev_idx], table2, full_idx, completions,
                        cm, partial_idx, w, kappa, K_, N_RATERS)))
                if best2 is None or nll < best2[0]:
                    best2 = (nll, smooth, kappa, scomp)
    _, smooth2, kappa2, scomp2 = best2
    w_by_k = {}
    cm_by_k = {}
    for kk in range(N_RATERS + 1):
        w_kk, cm_kk = cc.fit_completion_tables(
            masks[kk], prev_panel, relation, kk, fit_mask, completions,
            partial_idx, N_RATERS, scomp2)
        w_by_k[kk] = w_kk
        cm_by_k[kk] = cm_kk
    # --- per-level completion heads (CCPR-L) ---
    # GRU over context + partial state + relation + the empirical
    # completion prior log-probabilities.
    cmodels_by_k = {v: {} for v in VARIANTS}
    scalers_c = {v: {} for v in VARIANTS}
    for variant in VARIANTS:
        for kk in range(N_RATERS):
            n_m = len(completions[N_RATERS - kk])
            cm_idx = {tuple(v): i for i, v in
                      enumerate(completions[N_RATERS - kk])}
            xa = completion_inputs(fit_idx, kk, variant, n_m)
            scalers_c[variant][kk] = StandardScaler().fit(
                xa.reshape(-1, xa.shape[-1]))
            xa = scalers_c[variant][kk].transform(
                xa.reshape(-1, xa.shape[-1])
            ).reshape(xa.shape).astype(np.float32)
            m_fit = prev_panel[fit_idx] - masks[kk][fit_idx]
            y_fit = np.asarray([cm_idx[tuple(m)] for m in m_fit],
                               dtype=np.int64)
            xb = completion_inputs(dev_idx, kk, variant, n_m)
            xb = scalers_c[variant][kk].transform(
                xb.reshape(-1, xb.shape[-1])
            ).reshape(xb.shape).astype(np.float32)
            m_dev_c = prev_panel[dev_idx] - masks[kk][dev_idx]
            y_dev_c = np.asarray([cm_idx[tuple(m)] for m in m_dev_c],
                                 dtype=np.int64)
            ctrain = {"x": xa, "y": y_fit}
            cvalid = {"x": xb, "y": y_dev_c}
            cmodels = []
            for seed in SEEDS:
                options = []
                for rate in LEARNING_RATES:
                    cmodel, cval = fit_flat_head_n(
                        FlatCompletionHead, seed, rate, ctrain, cvalid, n_m)
                    options.append((cval, cmodel))
                cmodels.append(min(options, key=lambda item: item[0])[1])
            cmodels_by_k[variant][kk] = cmodels
    table_j = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx,
        completions, partial_idx, w_by_k, cm_by_k, kappa2, K_, N_RATERS,
        smooth2, 84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
    lookup_tables = {}
    for kk in range(N_RATERS + 1):
        g_partial = np.asarray([
            (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
            for i in range(len(counts))], dtype=np.int64)
        lookup_tables[kk] = cc.fit_mean_table(
            g_partial[fit_mask], counts[fit_mask], n_groups[kk],
            K_, N_RATERS, smooth2)
    marginal = cc.fit_beta(prev_votes[fit_mask], K_, 1.0)
    marginal /= marginal.sum()
    report["row_nll_by_k"] = {}

    def row_nll_anchor(idx, kk, model):
        if model == "ccprJ":
            return -cc.logp_ccpr_rows_empirical(
                masks[kk][idx], kk, relation[idx], counts[idx], table_j,
                full_idx, completions, cm_by_k[kk], partial_idx,
                w_by_k[kk], kappa2, K_, N_RATERS)
        if model == "lookup":
            return -np.asarray([
                cc.logp_lookup(masks[kk][i], kk, relation[i], counts[i],
                               lookup_tables[kk], partial_idx, kappa2,
                               K_, N_RATERS) for i in idx])
        return -np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K_, N_RATERS)
                            for i in idx])

    for kk in range(N_RATERS + 1):
        alpha_dev = head_alpha(dev_idx, kk)
        alpha_test = head_alpha(test_idx, kk)
        h_dev = -np.log(np.clip(score_dm(alpha_dev, counts[dev_idx])[0], 1e-300, None))
        h_test = -np.log(np.clip(score_dm(alpha_test, counts[test_idx])[0], 1e-300, None))
        a_dev = row_nll_anchor(dev_idx, kk, "ccprJ")
        a_test = row_nll_anchor(test_idx, kk, "ccprJ")
        l_dev = row_nll_anchor(dev_idx, kk, "lookup")
        l_test = row_nll_anchor(test_idx, kk, "lookup")
        f_dev = row_nll_anchor(dev_idx, kk, "flat")
        f_test = row_nll_anchor(test_idx, kk, "flat")

        def blend_nll(a, h, lam):
            return float(np.mean(-np.log(np.clip(
                (1 - lam) * np.exp(-a) + lam * np.exp(-h), 1e-300, None))))

        # External-style soft-label CE head.  To isolate the training loss
        # rather than the likelihood family, we give it the same
        # Dirichlet-multinomial family as the proper head with its own
        # dev-selected concentration (the plain multinomial score is also
        # recorded, for reference).
        ce_p_dev = ce_mean(dev_idx, kk)
        ce_p_test = ce_mean(test_idx, kk)
        kap_ce = min(KAPPA_GRID, key=lambda kp: float(np.mean(
            -cc.dm_logpmf_vec(counts[dev_idx], kp * ce_p_dev))))
        ce_dev = -cc.dm_logpmf_vec(counts[dev_idx], kap_ce * ce_p_dev)
        ce_test = -cc.dm_logpmf_vec(counts[test_idx], kap_ce * ce_p_test)
        # Symmetric control: give the proper DM head its own dev-selected
        # alpha scaling, recorded as a separate arm so the unscaled `head`
        # used by every other comparison is untouched.
        s_dm = min(DM_SCALE_GRID, key=lambda sc: float(np.mean(
            -np.log(np.clip(score_dm(sc * alpha_dev,
                                     counts[dev_idx])[0], 1e-300, None)))))
        hc_dev = -np.log(np.clip(
            score_dm(s_dm * alpha_dev, counts[dev_idx])[0], 1e-300, None))
        hc_test = -np.log(np.clip(
            score_dm(s_dm * alpha_test, counts[test_idx])[0], 1e-300, None))
        lam_j = min(BLEND_GRID, key=lambda lam: blend_nll(a_dev, h_dev, lam))
        lam_l = min(BLEND_GRID, key=lambda lam: blend_nll(l_dev, h_dev, lam))
        lam_f = min(BLEND_GRID, key=lambda lam: blend_nll(f_dev, h_dev, lam))
        lam_ce = min(BLEND_GRID, key=lambda lam: blend_nll(a_dev, ce_dev, lam))
        report["nll_by_k"][str(kk)] = {
            "ce_head": float(np.mean(ce_test)),
            "ce_ccprJ": blend_nll(a_test, ce_test, lam_ce),
            "ce_kappa": float(kap_ce),
            "dmcal_scale": float(s_dm),
            "dmcal_head": float(np.mean(hc_test)),
            "dmcal_ccprJ": blend_nll(a_test, hc_test, min(
                BLEND_GRID, key=lambda lam: blend_nll(a_dev, hc_dev, lam))),
            "ce_head_multinomial": float(np.mean(
                multinomial_nll(ce_p_test, counts[test_idx]))),
            "head": float(np.mean(h_test)),
            "ccprJ": float(np.mean(a_test)),
            "ccprJ_head": blend_nll(a_test, h_test, lam_j),
            "lookup_head": blend_nll(l_test, h_test, lam_l),
            "flat_head": blend_nll(f_test, h_test, lam_f),
            "lookup": float(np.mean(l_test)),
            "flat": float(np.mean(f_test)),
        }
        # ---- CCPR-L vs per-level inconsistent ----
        table_inc = cc.fit_perk_table(
            prev_panel, relation, counts, masks, fit_mask, kk,
            full_idx, completions, partial_idx, w_by_k[kk],
            cm_by_k[kk], kappa2, N_RATERS, K_, smooth2)
        lp_inc = cc.logp_ccpr_rows_empirical(
            masks[kk][test_idx], kk, relation[test_idx],
            counts[test_idx], table_inc, full_idx, completions,
            cm_by_k[kk], partial_idx, w_by_k[kk], kappa2, K_, N_RATERS)
        n_m = len(completions[N_RATERS - kk])

        def emp_w(idx):
            p_row = np.asarray([
                (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                for i in idx], dtype=np.int64)
            return np.clip(
                w_by_k[kk][p_row, relation[idx], :],
                1e-12, None).T  # (n_m, n_rows)

        e_fit = emp_w(fit_idx)
        e_dev = emp_w(dev_idx)
        e_test = emp_w(test_idx)

        def blend_logp(lp_a, logp_h, lam):
            return np.log(np.clip(
                (1 - lam) * np.exp(lp_a) + lam * np.exp(logp_h),
                1e-300, None))

        def run_learned(variant):
            """Shrinkage + head blend for one completion variant.

            Identical protocol for every variant: same LAMBDA_GRID on dev
            target NLL, same table refit, same BLEND_GRID on the same dev
            rows against the same neural target head.
            """
            w_fit_c = completion_weights(fit_idx, kk, variant)
            w_dev_c = completion_weights(dev_idx, kk, variant)
            w_test_c = completion_weights(test_idx, kk, variant)
            best_l = None
            for lam in LAMBDA_GRID:
                t_b = cc.fit_perk_table_learned(
                    prev_panel, relation, counts, masks, fit_mask, kk,
                    full_idx, completions, partial_idx,
                    (1 - lam) * e_fit + lam * w_fit_c, kappa2,
                    N_RATERS, K_, smooth2)
                lp_dev = cc.logp_ccpr_rows_learned(
                    masks[kk][dev_idx], kk, relation[dev_idx],
                    counts[dev_idx], t_b, full_idx, completions,
                    (1 - lam) * e_dev + lam * w_dev_c,
                    kappa2, K_, N_RATERS)
                dv = float(np.mean(-lp_dev))
                if best_l is None or dv < best_l[0]:
                    best_l = (dv, lam, t_b)
            lam_star, table_l = best_l[1], best_l[2]
            lp_l = cc.logp_ccpr_rows_learned(
                masks[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_l, full_idx, completions,
                (1 - lam_star) * e_test + lam_star * w_test_c,
                kappa2, K_, N_RATERS)
            lp_l_dev = cc.logp_ccpr_rows_learned(
                masks[kk][dev_idx], kk, relation[dev_idx],
                counts[dev_idx], table_l, full_idx, completions,
                (1 - lam_star) * e_dev + lam_star * w_dev_c,
                kappa2, K_, N_RATERS)
            lam_b = min(
                BLEND_GRID,
                key=lambda lb: float(np.mean(
                    -blend_logp(lp_l_dev, -h_dev, lb))))
            return (lam_star, lp_l, lam_b,
                    blend_logp(lp_l, -h_test, lam_b),
                    w_test_c, w_dev_c)

        (lam_star, lp_l, lam_b, lp_lh,
         w_test_c, w_dev_c) = run_learned("ctx")
        (lam_star_n, lp_ln, lam_bn, lp_lnh, _, _) = run_learned("noctx")
        report["nll_by_k"][str(kk)]["inconsistent"] = float(
            np.mean(-lp_inc))
        report["nll_by_k"][str(kk)]["ccprL"] = float(np.mean(-lp_l))
        report["nll_by_k"][str(kk)]["ccprL_head"] = float(
            np.mean(-lp_lh))
        report["nll_by_k"][str(kk)]["ccprL_head_lambda"] = float(lam_b)
        report["nll_by_k"][str(kk)]["ccprL_lambda"] = float(lam_star)
        report["nll_by_k"][str(kk)]["ccprL_noctx"] = float(np.mean(-lp_ln))
        report["nll_by_k"][str(kk)]["ccprL_noctx_head"] = float(
            np.mean(-lp_lnh))
        report["nll_by_k"][str(kk)]["ccprL_noctx_head_lambda"] = float(lam_bn)
        report["nll_by_k"][str(kk)]["ccprL_noctx_lambda"] = float(lam_star_n)
        lp_l_samet = cc.logp_ccpr_rows_learned(
            masks[kk][test_idx], kk, relation[test_idx],
            counts[test_idx], table_inc, full_idx, completions,
            w_test_c, kappa2, K_, N_RATERS)
        report["nll_by_k"][str(kk)]["ccprL_sameT"] = float(
            np.mean(-lp_l_samet))
        m_true_dev = prev_panel[dev_idx] - masks[kk][dev_idx]
        comp_m = completions[N_RATERS - kk]
        cm_idx = {tuple(v): i for i, v in enumerate(comp_m)}
        emp_c = []
        for j, i in enumerate(dev_idx):
            p = (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
            emp_c.append(float(np.log(np.clip(
                w_by_k[kk][p, relation[i], cm_idx[tuple(m_true_dev[j])]],
                1e-12, None))))
        logp_learned_c = np.asarray([
            -np.log(np.clip(
                w_dev_c[cm_idx[tuple(m_true_dev[j])], j], 1e-12, None))
            for j in range(len(dev_idx))])
        report["completion_diag"][str(kk)] = {
            "empirical_dev_nll": float(-np.mean(emp_c)),
            "learned_dev_nll": float(np.mean(logp_learned_c)),
        }
        report["ccprJ_vs_lookup_mixture"][str(kk)] = {
            "mean": report["nll_by_k"][str(kk)]["ccprJ_head"]
                    - report["nll_by_k"][str(kk)]["lookup_head"],
        }
        bj_test = -np.log(np.clip(
            (1 - lam_j) * np.exp(-a_test) + lam_j * np.exp(-h_test),
            1e-300, None))
        ent0 = []
        feat0 = []
        if kk == 0:
            for j, i in enumerate(test_idx):
                qa = cc.dist_ccpr_row_empirical(
                    masks[0][i], 0, relation[i], table_j, full_idx,
                    completions, cm_by_k[0], partial_idx, w_by_k[0],
                    kappa2, cc_full, K_, N_RATERS)
                logqh = cc.dm_logpmf_vec(
                    cc_full, np.tile(alpha_test[j], (len(cc_full), 1)))
                qh = np.exp(logqh - np.log(np.sum(np.exp(logqh))))
                qb = (1 - lam_j) * qa + lam_j * qh
                ent0.append(float(
                    -np.sum(qb * np.log(np.clip(qb, 1e-12, None)))))
                # target-free per-row features for the amortized
                # revelation-value predictor: none of these use the
                # realized target, so they are legal inputs to a
                # policy that must act before annotation happens.
                mean_lab = (qb[:, None] * cc_full).sum(axis=0) / N_RATERS
                feat0.append([float(v) for v in mean_lab]
                             + [float(qb.max()),
                                float(-np.sum(mean_lab * np.log(
                                np.clip(mean_lab, 1e-12, None)))),
                                float(relation[i])])
        report["row_nll_by_k"][str(kk)] = {
            "ccprJ_head": bj_test.tolist(),
            "ccprL": (-lp_l).tolist(),
            "ccprL_head": (-lp_lh).tolist(),
            "ccprL_noctx": (-lp_ln).tolist(),
            "ccprL_noctx_head": (-lp_lnh).tolist(),
            "inconsistent": (-lp_inc).tolist(),
            "entropy_k0": ent0,
            "feat0": feat0,
            "test_idx": test_idx.tolist(),
            "dialogue": [rows["dialogue"][i] for i in test_idx],
        }


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(os.cpu_count() or 1))))
    rows, split = load_rows()
    prev_panel = rows["prev_counts"]
    relation = rows["relation"]
    prev_votes = rows["prev_votes"]
    counts = rows["counts"]
    fold_of_row = fold_assignment(rows["dialogue"], N_FOLDS, FOLD_SEED)

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}

    # ---- TF-IDF context features ----
    vectorizer = TfidfVectorizer(max_features=1500, lowercase=True)
    all_texts = [t for ctx in rows["ctx"] for t in ctx]
    vectorizer.fit(all_texts)

    def encode_window(ctx):
        n = len(ctx)
        feat = np.zeros((CONTEXT, 1500), dtype=np.float32)
        if n:
            vec = vectorizer.transform(ctx).toarray().astype(np.float32)
            feat[-n:] = vec[-n:]
        return feat

    x_raw = np.stack([encode_window(ctx) for ctx in rows["ctx"]]).astype(np.float32)

    def panel_augment(x, distribution):
        n, t, d = x.shape
        block = np.broadcast_to(distribution[:, None, :].astype(np.float32), (n, t, K))
        out = np.concatenate([x, block], axis=2).astype(np.float32)
        if not np.isfinite(out).all():
            raise AssertionError("non-finite augmented features")
        return out

    if OFFICIAL:
        union = list(set(split["train"]) | set(split["dev"]) | set(split["test"]))
        keep = np.isin(rows["dialogue"], union)
        keep_list = keep.tolist()
        idx = np.flatnonzero(keep)
        for key in ("dialogue", "position", "counts", "prev_counts", "relation", "prev_votes"):
            rows[key] = rows[key][idx]
        rows["ctx"] = [item for item, ok in zip(rows["ctx"], keep_list) if ok]
        prev_panel = rows["prev_counts"]
        relation = rows["relation"]
        prev_votes = rows["prev_votes"]
        counts = rows["counts"]
        masks = {kk: m[idx] for kk, m in masks.items()}
        x_raw = x_raw[idx]
        fit_idx = np.flatnonzero(np.isin(rows["dialogue"], list(split["train"])))
        dev_idx = np.flatnonzero(np.isin(rows["dialogue"], list(split["dev"])))
        test_idx = np.flatnonzero(np.isin(rows["dialogue"], list(split["test"])))
        report = {
            "as_of": "2026-08-04",
            "dataset": "EmoWOZ DialMAGE",
            "protocol": "official held-out (796 train / 100 dev / 100 test dialogues), TF-IDF + masked-rater head + CCPR mixture",
            "n_rows": int(len(counts)),
            "nll_by_k": {},
            "ccprJ_vs_lookup_mixture": {},
            "completion_diag": {},
        }
        run_official(rows, prev_panel, prev_votes, relation, counts, masks,
                     x_raw, fit_idx, dev_idx, test_idx, report)
        report["environment"] = {"python": platform.python_version(),
                                 "torch": torch.__version__,
                                 "numpy": np.__version__}
        report["source_sha256"] = {"script": sha256(Path(__file__)),
                                   "common": sha256(Path(cc.__file__))}
        report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                       cwd=ROOT, text=True).strip()
        report["runtime_seconds"] = time.time() - started
        OUTPUT.write_text(json.dumps(report, indent=2))
        for k in range(N_RATERS + 1):
            print("k=", k, {m: round(v, 4) for m, v in
                            report["nll_by_k"][str(k)].items()}, flush=True)
        print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                          "runtime_seconds": time.time() - started}))
        return

    report = {
        "as_of": "2026-08-04",
        "dataset": "EmoWOZ DialMAGE",
        "protocol": "5-fold dialogue LOSO, TF-IDF + masked-rater GRU head + CCPR mixture",
        "n_rows": int(len(counts)),
        "nll_by_k": {},
        "ccprJ_vs_lookup_mixture": {},
    }
    for k in range(N_RATERS + 1):
        report["nll_by_k"][str(k)] = {
            "head": [], "ccprJ": [], "ccprJ_head": [], "lookup_head": [],
            "flat_head": [], "lookup": [], "flat": []}

    for heldout in range(N_FOLDS):
        test_mask = fold_of_row == heldout
        inner = sorted(fold for fold in range(N_FOLDS) if fold != heldout)
        dev_fold = inner[0]
        fit_mask = (~test_mask) & (fold_of_row != dev_fold)
        fit_idx = np.flatnonzero(fit_mask)
        dev_idx = np.flatnonzero(fold_of_row == dev_fold)
        test_idx = np.flatnonzero(test_mask)

        rng_aug = np.random.default_rng(7000 + heldout)
        k_tr = rng_aug.integers(0, N_RATERS + 1, size=len(fit_idx))
        state_tr = np.zeros((len(fit_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_tr):
            state_tr[j] = masks[kk][fit_idx[j]].astype(np.float64)
        state_tr /= 3.0
        x_tr = panel_augment(x_raw[fit_idx], state_tr)
        scaler = StandardScaler().fit(x_tr.reshape(-1, x_tr.shape[-1]))
        x_tr = scaler.transform(x_tr.reshape(-1, x_tr.shape[-1])).reshape(x_tr.shape).astype(np.float32)
        k_dev = rng_aug.integers(0, N_RATERS + 1, size=len(dev_idx))
        state_dev = np.zeros((len(dev_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_dev):
            state_dev[j] = masks[kk][dev_idx[j]].astype(np.float64)
        state_dev /= 3.0
        x_dev = scaler.transform(
            panel_augment(x_raw[dev_idx], state_dev).reshape(-1, x_tr.shape[-1])
        ).reshape(len(dev_idx), CONTEXT, x_tr.shape[-1]).astype(np.float32)
        train = {"x": x_tr, "counts": counts[fit_idx]}
        valid = {"x": x_dev, "counts": counts[dev_idx]}

        models = []
        for seed in SEEDS:
            options = []
            for rate in LEARNING_RATES:
                model, val = fit_dm_head(GRUDMHead, seed, rate, train, valid)
                options.append((val, model))
            models.append(min(options, key=lambda item: item[0])[1])

        def head_alpha(idx, kk):
            st = masks[kk][idx].astype(np.float64) / 3.0
            xa = scaler.transform(
                panel_augment(x_raw[idx], st).reshape(-1, x_tr.shape[-1])
            ).reshape(len(idx), CONTEXT, x_tr.shape[-1]).astype(np.float32)
            with torch.no_grad():
                alphas = [model(torch.as_tensor(xa)).numpy() for model in models]
            return np.mean(np.stack(alphas), axis=0)

        # anchors
        g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                             for i, v in enumerate(prev_panel)], dtype=np.int64)
        best2 = None
        for smooth in SMOOTH_GRID:
            table2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                       84 * 2, K, N_RATERS, smooth)
            for kappa in KAPPA_GRID:
                for scomp in SMOOTH_COMP_GRID:
                    w, cm = cc.fit_completion_tables(
                        masks[2], prev_panel, relation, 2, fit_mask,
                        completions, partial_idx, N_RATERS, scomp)
                    nll = float(np.mean(
                        -cc.logp_ccpr_rows_empirical(
                            masks[2][dev_idx], 2, relation[dev_idx],
                            counts[dev_idx], table2, full_idx, completions,
                            cm, partial_idx, w, kappa, K, N_RATERS)))
                    if best2 is None or nll < best2[0]:
                        best2 = (nll, smooth, kappa, scomp)
        _, smooth2, kappa2, scomp2 = best2
        w_by_k = {}
        cm_by_k = {}
        for kk in range(N_RATERS + 1):
            w_kk, cm_kk = cc.fit_completion_tables(
                masks[kk], prev_panel, relation, kk, fit_mask, completions,
                partial_idx, N_RATERS, scomp2)
            w_by_k[kk] = w_kk
            cm_by_k[kk] = cm_kk
        table_j = cc.fit_em_table(
            prev_panel, relation, counts, masks, fit_mask, full_idx,
            completions, partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS,
            smooth2, 84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
        lookup_tables = {}
        for kk in range(N_RATERS + 1):
            g_partial = np.asarray([
                (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
                for i in range(len(counts))], dtype=np.int64)
            lookup_tables[kk] = cc.fit_mean_table(
                g_partial[fit_mask], counts[fit_mask], n_groups[kk],
                K, N_RATERS, smooth2)
        marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
        marginal /= marginal.sum()

        def row_nll_anchor(idx, kk, model):
            if model == "ccprJ":
                return -cc.logp_ccpr_rows_empirical(
                    masks[kk][idx], kk, relation[idx], counts[idx], table_j,
                    full_idx, completions, cm_by_k[kk], partial_idx,
                    w_by_k[kk], kappa2, K, N_RATERS)
            if model == "lookup":
                return -np.asarray([
                    cc.logp_lookup(masks[kk][i], kk, relation[i], counts[i],
                                   lookup_tables[kk], partial_idx, kappa2,
                                   K, N_RATERS) for i in idx])
            return -np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                                for i in idx])

        for kk in range(N_RATERS + 1):
            alpha_dev = head_alpha(dev_idx, kk)
            alpha_test = head_alpha(test_idx, kk)
            h_dev = -np.log(np.clip(score_dm(alpha_dev, counts[dev_idx])[0], 1e-300, None))
            h_test = -np.log(np.clip(score_dm(alpha_test, counts[test_idx])[0], 1e-300, None))
            a_dev = row_nll_anchor(dev_idx, kk, "ccprJ")
            a_test = row_nll_anchor(test_idx, kk, "ccprJ")
            l_dev = row_nll_anchor(dev_idx, kk, "lookup")
            l_test = row_nll_anchor(test_idx, kk, "lookup")
            f_dev = row_nll_anchor(dev_idx, kk, "flat")
            f_test = row_nll_anchor(test_idx, kk, "flat")

            def blend_nll(a, h, lam):
                return float(np.mean(-np.log(np.clip(
                    (1 - lam) * np.exp(-a) + lam * np.exp(-h), 1e-300, None))))

            lam_j = min(BLEND_GRID, key=lambda lam: blend_nll(a_dev, h_dev, lam))
            lam_l = min(BLEND_GRID, key=lambda lam: blend_nll(l_dev, h_dev, lam))
            lam_f = min(BLEND_GRID, key=lambda lam: blend_nll(f_dev, h_dev, lam))
            report["nll_by_k"][str(kk)]["head"].append(float(np.mean(h_test)))
            report["nll_by_k"][str(kk)]["ccprJ"].append(float(np.mean(a_test)))
            report["nll_by_k"][str(kk)]["ccprJ_head"].append(blend_nll(a_test, h_test, lam_j))
            report["nll_by_k"][str(kk)]["lookup_head"].append(blend_nll(l_test, h_test, lam_l))
            report["nll_by_k"][str(kk)]["flat_head"].append(blend_nll(f_test, h_test, lam_f))
            report["nll_by_k"][str(kk)]["lookup"].append(float(np.mean(l_test)))
            report["nll_by_k"][str(kk)]["flat"].append(float(np.mean(f_test)))
        print("fold", heldout, "done", flush=True)

    for k in range(N_RATERS + 1):
        c = np.asarray(report["nll_by_k"][str(k)]["ccprJ_head"])
        l = np.asarray(report["nll_by_k"][str(k)]["lookup_head"])
        rng_b = np.random.default_rng(211)
        draws = []
        for _ in range(10000):
            idx_b = rng_b.choice(N_FOLDS, N_FOLDS, replace=True)
            draws.append(c[idx_b].mean() - l[idx_b].mean())
        report["ccprJ_vs_lookup_mixture"][str(k)] = {
            "mean": float((c - l).mean()),
            "ci95": [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))],
            "same_direction": int(np.sum(c < l)),
        }

    report["environment"] = {"python": platform.python_version(),
                             "torch": torch.__version__,
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    for k in range(N_RATERS + 1):
        print("k=", k, {m: round(float(np.mean(v)), 4)
                        for m, v in report["nll_by_k"][str(k)].items()}, flush=True)
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_ccpr_ce_baseline.py <==
"""External-style baseline on the masked-rater protocol (IEMOCAP).

Prior distributional-ERC systems typically train a softmax head with
cross-entropy against the mean label distribution.  This script reproduces
that style: a GRU -> linear(K) -> softmax head trained with cross-entropy on
the masked-rater augmented inputs, then mixed with the CCPR-J anchor.  It is
compared against the proper DM head + CCPR-J mixture and against the CE head
alone, at every revelation level k=0..3 (session LOSO, text+visual).

Run: PYTHONWARNINGS=error python3 scripts/iemocap_ccpr_ce_baseline.py
"""

from __future__ import annotations

import hashlib
import json
import pickle
import platform
import re
import subprocess
import time
from collections import defaultdict
from math import factorial
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
from sklearn.preprocessing import StandardScaler

try:
    import ccpr_common as cc
    import iemocap_future_annotation_count_gate as count_gate
    import iemocap_future_panel_anchor_loso as anchor
    import iemocap_future_panel_crossmodal_gate as proposed
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import iemocap_future_annotation_count_gate as count_gate
    from scripts import iemocap_future_panel_anchor_loso as anchor
    from scripts import iemocap_future_panel_crossmodal_gate as proposed


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/iemocap_ccpr_ce_baseline.json"
K = count_gate.LABELS
N_RATERS = 3
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
HIDDEN = 64
MAX_EPOCHS = 60
PATIENCE = 10
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
BLEND_GRID = tuple(float(x) for x in np.linspace(0.0, 1.0, 21))
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def multinomial_nll(mean: np.ndarray, counts: np.ndarray) -> np.ndarray:
    """Negative log-likelihood of a count panel under Multinomial(n, mean)."""
    mean = np.clip(mean, 1e-12, 1.0)
    n = counts.sum(axis=1)
    coef = np.asarray([np.log(factorial(int(ni)))
                       - sum(np.log(factorial(int(c))) for c in row)
                       for ni, row in zip(n, counts)], dtype=np.float64)
    return -(coef + (counts * np.log(mean)).sum(axis=1))


class CESoftmaxHead(nn.Module):
    def __init__(self, input_dim: int, classes: int = K):
        super().__init__()
        self.input_projection = nn.Sequential(
            nn.LayerNorm(input_dim), nn.Linear(input_dim, HIDDEN), nn.GELU())
        self.recurrent = nn.GRU(HIDDEN, HIDDEN, batch_first=True)
        self.head = nn.Sequential(
            nn.LayerNorm(HIDDEN), nn.Linear(HIDDEN, HIDDEN), nn.GELU(),
            nn.Linear(HIDDEN, classes))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        return self.head(sequence[:, -1])


def fit_ce_head(seed, rate, train, valid):
    torch.manual_seed(seed)
    np.random.seed(seed)
    torch.use_deterministic_algorithms(True)
    model = CESoftmaxHead(train["x"].shape[-1])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    x = torch.as_tensor(train["x"])
    target = torch.as_tensor(train["counts"]).to(torch.float64) / 3.0
    vx = torch.as_tensor(valid["x"])
    vtarget = torch.as_tensor(valid["counts"]).to(torch.float64) / 3.0
    best_state, best, stale = None, float("inf"), 0
    for _ in range(MAX_EPOCHS):
        model.train()
        optimizer.zero_grad(set_to_none=True)
        loss = torch.nn.functional.cross_entropy(
            model(x), target, reduction="mean")
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite CE loss")
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
        optimizer.step()
        model.eval()
        with torch.no_grad():
            value = float(torch.nn.functional.cross_entropy(
                model(vx), vtarget, reduction="mean"))
        if value < best - 1e-8:
            best, stale = value, 0
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
        else:
            stale += 1
            if stale >= PATIENCE:
                break
    if best_state is None:
        raise RuntimeError("no CE checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best


def parse_votes() -> dict[str, np.ndarray]:
    base = proposed.count_gate.base
    cat_re = re.compile(r"^(\S+)\s*:\s*(.*)$")
    annotations: dict[str, dict[str, tuple[list[int], bool]]] = defaultdict(dict)
    for path in sorted(base.RELEASE.glob("Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        match = re.search(r"_(e\d+)_cat$", path.stem)
        if match is None:
            raise AssertionError(f"cannot parse evaluator: {path.name}")
        evaluator = match.group(1)
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            m = cat_re.match(line.strip())
            if m is None:
                continue
            utterance, rest = m.groups()
            labels = []
            other = False
            for item in rest.split(";"):
                name = item.strip().lstrip(":").strip()
                other = other or name == "Other"
                if name in base.CAT_TO_ID:
                    labels.append(base.CAT_TO_ID[name])
            annotations[utterance][evaluator] = (labels, other)
    votes: dict[str, np.ndarray] = {}
    for utterance, raters in annotations.items():
        if len(raters) != N_RATERS:
            continue
        value = []
        ok = True
        for labels, other in raters.values():
            if other or len(labels) != 1:
                ok = False
                break
            value.append(labels[0])
        if ok:
            votes[utterance] = np.asarray(value, dtype=np.int64)
    return votes


def build_previous_votes(rows: dict[str, np.ndarray]) -> np.ndarray:
    with proposed.count_gate.base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = proposed.count_gate.base.parse_dialogue_order(payload[6])
    votes = parse_votes()
    out = np.zeros((len(rows["dialogue"]), N_RATERS), dtype=np.int64)
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        ids = order[str(dialogue)]
        previous_id = str(ids[int(position) - 1])
        value = votes.get(previous_id)
        if value is None:
            raise AssertionError(f"missing previous votes: {dialogue}::{position}")
        out[i] = value
    return out


def augment(x: np.ndarray, state: np.ndarray, names, dims) -> np.ndarray:
    x2, _, _ = anchor.augment_state(x, state, names, dims)
    return x2


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(__import__("os").cpu_count() or 1))))
    base = proposed.count_gate.base
    names = list(base.ACTIVE_MODALITIES)
    dims = [base._MODALITY_DIMS[name] for name in names]
    raw, _ = base.build_rows()
    data, _ = count_gate.attach_counts(raw)
    rows = anchor.flatten(data)
    prev_panel, prev_valid = anchor.attach_previous_panel(rows)
    rows = anchor.subset_rows(rows, prev_valid)
    prev_panel = prev_panel[prev_valid]
    relation = anchor.attach_speaker_relation(rows)
    prev_votes = build_previous_votes(rows)
    sessions = rows["session"]
    counts = rows["counts"]
    x = rows["x"]

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}

    report = {
        "as_of": "2026-08-05",
        "dataset": "IEMOCAP",
        "protocol": "session LOSO, masked-rater augmented CE softmax head vs DM head + CCPR-J",
        "n_rows": int(len(counts)),
        "active_modalities": names,
        "nll_by_k": {},
        "ce_vs_dm": {},
    }
    for k in range(N_RATERS + 1):
        report["nll_by_k"][str(k)] = {
            "ce_head": [], "ce_ccprJ": [], "dm_head": [], "dm_ccprJ": []}

    for heldout in sorted(np.unique(sessions)):
        test = sessions == heldout
        inner = sorted(np.unique(sessions[~test]).tolist())
        dev_session = inner[0]
        fit_mask = (~test) & (sessions != dev_session)
        fit_idx = np.flatnonzero(fit_mask)
        dev_idx = np.flatnonzero(sessions == dev_session)
        test_idx = np.flatnonzero(test)

        rng_aug = np.random.default_rng(5000 + int(heldout))
        k_tr = rng_aug.integers(0, N_RATERS + 1, size=len(fit_idx))
        state_tr = np.zeros((len(fit_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_tr):
            state_tr[j] = masks[kk][fit_idx[j]].astype(np.float64)
        state_tr /= 3.0
        x_tr = augment(x[fit_idx], state_tr, names, dims)
        scaler = StandardScaler().fit(x_tr.reshape(-1, x_tr.shape[-1]))
        x_tr = scaler.transform(x_tr.reshape(-1, x_tr.shape[-1])).reshape(x_tr.shape).astype(np.float32)
        k_dev = rng_aug.integers(0, N_RATERS + 1, size=len(dev_idx))
        state_dev = np.zeros((len(dev_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_dev):
            state_dev[j] = masks[kk][dev_idx[j]].astype(np.float64)
        state_dev /= 3.0
        x_dev = scaler.transform(
            augment(x[dev_idx], state_dev, names, dims).reshape(-1, x_tr.shape[-1])
        ).reshape(len(dev_idx), x.shape[1], x_tr.shape[-1]).astype(np.float32)
        train = {"x": x_tr, "counts": counts[fit_idx]}
        valid = {"x": x_dev, "counts": counts[dev_idx]}

        dm_models = []
        for seed in SEEDS:
            options = []
            for rate in LEARNING_RATES:
                model, val = count_gate.fit_dm(seed, rate, train, valid, "gru")
                options.append((val, model))
            dm_models.append(min(options, key=lambda item: item[0])[1])
        ce_models = []
        for seed in SEEDS:
            options = []
            for rate in LEARNING_RATES:
                model, val = fit_ce_head(seed, rate, train, valid)
                options.append((val, model))
            ce_models.append(min(options, key=lambda item: item[0])[1])

        def head_alpha(idx, kk, models, softmax):
            st = masks[kk][idx].astype(np.float64) / 3.0
            xa = scaler.transform(
                augment(x[idx], st, names, dims).reshape(-1, x_tr.shape[-1])
            ).reshape(len(idx), x.shape[1], x_tr.shape[-1]).astype(np.float32)
            with torch.no_grad():
                outs = [model(torch.as_tensor(xa)).numpy() for model in models]
            if softmax:
                outs = [np.exp(o - o.max(1, keepdims=True)) / np.exp(o - o.max(1, keepdims=True)).sum(1, keepdims=True)
                        for o in outs]
                return np.mean(np.stack(outs), axis=0)
            return np.mean(np.stack(outs), axis=0)

        # anchors (shared with other CCPR runs)
        g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                             for i, v in enumerate(prev_panel)], dtype=np.int64)
        best2 = None
        for smooth in SMOOTH_GRID:
            table2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                       56 * 2, K, N_RATERS, smooth)
            for kappa in KAPPA_GRID:
                for scomp in SMOOTH_COMP_GRID:
                    w, cm = cc.fit_completion_tables(
                        masks[2], prev_panel, relation, 2, fit_mask,
                        completions, partial_idx, N_RATERS, scomp)
                    nll = float(np.mean(
                        -cc.logp_ccpr_rows_empirical(
                            masks[2][dev_idx], 2, relation[dev_idx],
                            counts[dev_idx], table2, full_idx, completions,
                            cm, partial_idx, w, kappa, K, N_RATERS)))
                    if best2 is None or nll < best2[0]:
                        best2 = (nll, smooth, kappa, scomp)
        _, smooth2, kappa2, scomp2 = best2
        w_by_k = {}
        cm_by_k = {}
        for kk in range(N_RATERS + 1):
            w_kk, cm_kk = cc.fit_completion_tables(
                masks[kk], prev_panel, relation, kk, fit_mask, completions,
                partial_idx, N_RATERS, scomp2)
            w_by_k[kk] = w_kk
            cm_by_k[kk] = cm_kk
        table_j = cc.fit_em_table(
            prev_panel, relation, counts, masks, fit_mask, full_idx,
            completions, partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS,
            smooth2, 56 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))

        def row_nll_ccprj(idx, kk):
            return -cc.logp_ccpr_rows_empirical(
                masks[kk][idx], kk, relation[idx], counts[idx], table_j,
                full_idx, completions, cm_by_k[kk], partial_idx,
                w_by_k[kk], kappa2, K, N_RATERS)

        for kk in range(N_RATERS + 1):
            a_dev = row_nll_ccprj(dev_idx, kk)
            a_test = row_nll_ccprj(test_idx, kk)
            dm_dev = -np.log(np.clip(count_gate.dm_probability(
                head_alpha(dev_idx, kk, dm_models, False), counts[dev_idx]), 1e-300, None))
            dm_test = -np.log(np.clip(count_gate.dm_probability(
                head_alpha(test_idx, kk, dm_models, False), counts[test_idx]), 1e-300, None))
            ce_alpha = head_alpha(test_idx, kk, ce_models, True)
            ce_dev_alpha = head_alpha(dev_idx, kk, ce_models, True)
            ce_test = multinomial_nll(ce_alpha, counts[test_idx])
            ce_dev = multinomial_nll(ce_dev_alpha, counts[dev_idx])

            def blend(a, h, lam):
                return float(np.mean(-np.log(np.clip(
                    (1 - lam) * np.exp(-a) + lam * np.exp(-h), 1e-300, None))))

            lam_dm = min(BLEND_GRID, key=lambda lam: blend(a_dev, dm_dev, lam))
            lam_ce = min(BLEND_GRID, key=lambda lam: blend(a_dev, ce_dev, lam))
            report["nll_by_k"][str(kk)]["ce_head"].append(float(np.mean(ce_test)))
            report["nll_by_k"][str(kk)]["ce_ccprJ"].append(blend(a_test, ce_test, lam_ce))
            report["nll_by_k"][str(kk)]["dm_head"].append(float(np.mean(dm_test)))
            report["nll_by_k"][str(kk)]["dm_ccprJ"].append(blend(a_test, dm_test, lam_dm))
        print("fold", int(heldout), "done", flush=True)

    for k in range(N_RATERS + 1):
        d = report["nll_by_k"][str(k)]
        ce = np.asarray(d["ce_ccprJ"]); dm = np.asarray(d["dm_ccprJ"])
        rng_b = np.random.default_rng(211)
        draws = []
        for _ in range(10000):
            idx = rng_b.choice(5, 5, replace=True)
            draws.append(ce[idx].mean() - dm[idx].mean())
        report["ce_vs_dm"][str(k)] = {
            "mean": float((ce - dm).mean()),
            "ci95": [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))],
            "dm_wins": int(np.sum(dm < ce)),
        }

    report["environment"] = {"python": platform.python_version(),
                             "torch": torch.__version__,
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    for k in range(N_RATERS + 1):
        print("k=", k, {m: round(float(np.mean(v)), 4)
                        for m, v in report["nll_by_k"][str(k)].items()}, flush=True)
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_ccpr_loso.py <==
"""CCPR real-corpus experiments on IEMOCAP (v1 DM completion + v2 empirical
completion).

Session-LOSO, observed delayed-feedback protocol (same strict 4,883-row
subset as CC-DRO), previous panel masked to k=0..3 raters (CCAR).  Models:
  * ccpr   -- coarsening-consistent operator with DM completion posterior;
  * ccpr2  -- coarsening-consistent operator with train-only empirical
              completion tables P(m | partial composition, relation);
  * lookup -- per-level table re-fit at each k;
  * flat   -- unconditional DM marginal.
Reports count NLL, revelation increments, top-1 ECE, consistency-gap audit,
and k=2 negative controls.  All selection is on an inner dev-session
subsample; held-out sessions never enter selection.

Run: PYTHONWARNINGS=error python3 scripts/iemocap_ccpr_loso.py
"""

from __future__ import annotations

import hashlib
import json
import pickle
import platform
import re
import subprocess
import time
from collections import defaultdict
from pathlib import Path

import numpy as np
from scipy.special import logsumexp

try:
    import ccpr_common as cc
    import iemocap_future_annotation_count_gate as count_gate
    import iemocap_future_panel_anchor_loso as anchor
    import iemocap_future_panel_crossmodal_gate as proposed
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import iemocap_future_annotation_count_gate as count_gate
    from scripts import iemocap_future_panel_anchor_loso as anchor
    from scripts import iemocap_future_panel_crossmodal_gate as proposed


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/iemocap_ccpr_loso.json"
K = count_gate.LABELS
N_RATERS = 3
KWEIGHTS = tuple(float(x) for x in __import__("os").environ.get(
    "IEMOCAP_CCPR_KWEIGHTS", "1,1,1,4").split(","))
if len(KWEIGHTS) != N_RATERS + 1:
    raise ValueError("IEMOCAP_CCPR_KWEIGHTS must have 4 entries")
if KWEIGHTS != (1.0, 1.0, 1.0, 4.0):
    tag = "_".join(str(int(x)) for x in KWEIGHTS)
    OUTPUT = ROOT / f"output/iemocap_ccpr_loso_kw{tag}.json"
EVAL_BIASED = __import__("os").environ.get("IEMOCAP_CCPR_EVAL_BIASED", "0") == "1"
if EVAL_BIASED:
    OUTPUT = ROOT / "output/iemocap_ccpr_loso_biased_eval.json"
RATER_DIAG = __import__("os").environ.get("IEMOCAP_CCPR_RATER_DIAG", "0") == "1"
if RATER_DIAG:
    OUTPUT = ROOT / "output/iemocap_ccpr_loso_rater_diag.json"
TRAIN_FRACTION = float(__import__("os").environ.get(
    "CCPR_TRAIN_FRACTION", "1.0"))
if TRAIN_FRACTION < 1.0:
    OUTPUT = OUTPUT.with_name(OUTPUT.stem
                              + f"_frac{int(round(TRAIN_FRACTION * 100)):03d}"
                              + OUTPUT.suffix)
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0, 10.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
H_GRID = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0, 100.0, 300.0, 1000.0)
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500
ECE_SUBSAMPLE = 300
GAP_SUBSAMPLE = 100


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def parse_votes() -> dict[str, np.ndarray]:
    base = proposed.count_gate.base
    cat_re = re.compile(r"^(\S+)\s*:\s*(.*)$")
    annotations: dict[str, dict[str, tuple[list[int], bool]]] = defaultdict(dict)
    for path in sorted(base.RELEASE.glob("Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        match = re.search(r"_(e\d+)_cat$", path.stem)
        if match is None:
            raise AssertionError(f"cannot parse evaluator: {path.name}")
        evaluator = match.group(1)
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            m = cat_re.match(line.strip())
            if m is None:
                continue
            utterance, rest = m.groups()
            labels = []
            other = False
            for item in rest.split(";"):
                name = item.strip().lstrip(":").strip()
                other = other or name == "Other"
                if name in base.CAT_TO_ID:
                    labels.append(base.CAT_TO_ID[name])
            annotations[utterance][evaluator] = (labels, other)
    votes: dict[str, np.ndarray] = {}
    for utterance, raters in annotations.items():
        if len(raters) != N_RATERS:
            continue
        value = []
        ok = True
        for labels, other in raters.values():
            if other or len(labels) != 1:
                ok = False
                break
            value.append(labels[0])
        if ok:
            votes[utterance] = np.asarray(value, dtype=np.int64)
    return votes


def build_previous_votes(rows: dict[str, np.ndarray]) -> np.ndarray:
    with proposed.count_gate.base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = proposed.count_gate.base.parse_dialogue_order(payload[6])
    votes = parse_votes()
    out = np.zeros((len(rows["dialogue"]), N_RATERS), dtype=np.int64)
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        ids = order[str(dialogue)]
        previous_id = str(ids[int(position) - 1])
        value = votes.get(previous_id)
        if value is None:
            raise AssertionError(f"missing previous votes: {dialogue}::{position}")
        out[i] = value
    return out


def fit_lookup_tables(k, fit_mask, relation, counts, smooth, masks, partial_idx,
                      n_groups):
    out = {}
    for kk in range(0, N_RATERS + 1):
        g_partial = np.asarray([
            (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
            for i in range(len(counts))], dtype=np.int64)
        out[kk] = cc.fit_mean_table(g_partial[fit_mask], counts[fit_mask],
                                    n_groups[kk], K, N_RATERS, smooth)
    return out


def run_fold(heldout, k, sessions, prev_panel, prev_votes, relation, counts,
             masks, full_idx, completions, partial_idx, n_groups,
             eval_masks=None, rater_masks=None):
    em = eval_masks if eval_masks is not None else masks
    test = sessions == heldout
    inner = sorted(np.unique(sessions[~test]).tolist())
    dev_session = inner[0]
    fit_mask = (~test) & (sessions != dev_session)
    fit_mask = cc.subsample_fit_mask(
        fit_mask, TRAIN_FRACTION, 70000 + heldout * 7 + k)
    dev_mask_rows = np.flatnonzero(sessions == dev_session)
    rng_dev = np.random.default_rng(1000 + heldout * 10 + k)
    dev_idx = rng_dev.choice(dev_mask_rows, min(DEV_SUBSAMPLE, len(dev_mask_rows)),
                             replace=False)
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    # ---- dev selection for ccpr (DM completion) ----
    best = None
    for smooth in SMOOTH_GRID:
        table_full = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                       56 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for bscale in BETA_SCALE_GRID:
                beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows(masks[k][dev_idx], k, relation[dev_idx],
                                       counts[dev_idx], table_full, full_idx,
                                       completions, beta, kappa, K, N_RATERS)))
                if best is None or nll < best[0]:
                    best = (nll, smooth, kappa, bscale)
    _, smooth, kappa, bscale = best
    beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
    table_full = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                   56 * 2, K, N_RATERS, smooth)
    # ---- dev selection for ccpr2 (empirical completion) ----
    best2 = None
    for smooth in SMOOTH_GRID:
        table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        56 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w, comp_m_idx = cc.fit_completion_tables(
                    masks[k], prev_panel, relation, k, fit_mask,
                    completions, partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full2, full_idx, completions, comp_m_idx,
                        partial_idx, w, kappa, K, N_RATERS)))
                if best2 is None or nll < best2[0]:
                    best2 = (nll, smooth, kappa, scomp)
    _, smooth2, kappa2, scomp2 = best2
    w2, comp_m_idx2 = cc.fit_completion_tables(masks[k], prev_panel, relation, k,
                                               fit_mask, completions, partial_idx,
                                               N_RATERS, scomp2)
    table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    56 * 2, K, N_RATERS, smooth2)
    # Inconsistent marginalizer: per-level refit of the response table with
    # the same empirical completion W2 (same information access, no shared
    # T).  Fitted after W2 exists so the only difference vs CCPR-J is the
    # shared-table constraint.
    table_inc = cc.fit_perk_table(
        prev_panel, relation, counts, masks, fit_mask, k, full_idx,
        completions, partial_idx, w2, comp_m_idx2, kappa2, N_RATERS, K,
        smooth2)

    best4 = None
    for smooth in SMOOTH_GRID:
        table_full4 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        56 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w4, comp_m_idx4 = cc.fit_completion_marginal(
                    prev_panel, relation, k, fit_mask, full_idx, completions,
                    partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full4, full_idx, completions, comp_m_idx4,
                        partial_idx, w4, kappa, K, N_RATERS)))
                if best4 is None or nll < best4[0]:
                    best4 = (nll, smooth, kappa, scomp)
    _, smooth4, kappa4, scomp4 = best4
    w4, comp_m_idx4 = cc.fit_completion_marginal(
        prev_panel, relation, k, fit_mask, full_idx, completions,
        partial_idx, N_RATERS, scomp4)
    table_full4 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    56 * 2, K, N_RATERS, smooth4)

    w_by_k = {}
    comp_m_by_k = {}
    for kk in range(N_RATERS + 1):
        w_kk, cm_kk = cc.fit_completion_tables(
            masks[kk], prev_panel, relation, kk, fit_mask, completions,
            partial_idx, N_RATERS, scomp2)
        w_by_k[kk] = w_kk
        comp_m_by_k[kk] = cm_kk
    table_j = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, comp_m_by_k, kappa2, K, N_RATERS, smooth2,
        56 * 2, n_iter=6, k_weights=KWEIGHTS)
    table_jeq = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, comp_m_by_k, kappa2, K, N_RATERS, smooth2,
        56 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 1.0))

    lookup_tables = fit_lookup_tables(k, fit_mask, relation, counts, smooth2,
                                      masks, partial_idx, n_groups)
    marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
    marginal /= marginal.sum()

    test_idx = np.flatnonzero(test)
    lp_c = cc.logp_ccpr_rows(em[k][test_idx], k, relation[test_idx],
                             counts[test_idx], table_full, full_idx, completions,
                             beta, kappa, K, N_RATERS)
    lp_c2 = cc.logp_ccpr_rows_empirical(
        em[k][test_idx], k, relation[test_idx], counts[test_idx], table_full2,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc = cc.logp_ccpr_rows_empirical(
        em[k][test_idx], k, relation[test_idx], counts[test_idx], table_inc,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    lp_c4 = cc.logp_ccpr_rows_empirical(
        em[k][test_idx], k, relation[test_idx], counts[test_idx], table_full4,
        full_idx, completions, comp_m_idx4, partial_idx, w4, kappa4, K, N_RATERS)
    lp_j = cc.logp_ccpr_rows_empirical(
        em[k][test_idx], k, relation[test_idx], counts[test_idx], table_j,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_jeq = cc.logp_ccpr_rows_empirical(
        em[k][test_idx], k, relation[test_idx], counts[test_idx], table_jeq,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    # CCPR-S: cell-density shrinkage between the shared consistent table
    # (ccprJ-eq) and the per-level inconsistent table.  lambda_k =
    # cbar/(cbar+h), where cbar is the average training rows per per-level
    # cell and h is selected on the inner dev split.
    n_cells = (len(completions[k]) if k > 0 else 1) * 2
    cbar = float(fit_mask.sum()) / n_cells
    lp_jeq_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_jeq,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    lp_inc_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_inc,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    best_h = min(
        H_GRID,
        key=lambda h: float(np.mean(
            -np.logaddexp(np.log1p(-cbar / (cbar + h)) + lp_jeq_dev,
                          np.log(cbar / (cbar + h)) + lp_inc_dev))))
    lam = cbar / (cbar + best_h)
    lp_s = np.logaddexp(np.log1p(-lam) + lp_jeq, np.log(lam) + lp_inc)
    ent0 = []
    for i in test_idx:
        q0 = cc.dist_ccpr_row_empirical(
            masks[0][i], 0, relation[i], table_j, full_idx, completions,
            comp_m_by_k[0], partial_idx, w_by_k[0], kappa2, cc_full, K,
            N_RATERS)
        ent0.append(float(-np.sum(q0 * np.log(np.clip(q0, 1e-12, None)))))
    lp_l = np.asarray([
        cc.logp_lookup(em[k][i], k, relation[i], counts[i],
                       lookup_tables[k], partial_idx, kappa2, K, N_RATERS)
        for i in test_idx])
    lp_f = np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                       for i in test_idx])
    # CCPR-D: deployment variant -- joint table at k<3, dedicated full-panel
    # table at k=3 (removes the exact-consistency cost at full revelation).
    lp_d = lp_j if k < N_RATERS else lp_l
    nll = {"ccpr": float(np.mean(-lp_c)), "ccpr2": float(np.mean(-lp_c2)),
           "ccpr4": float(np.mean(-lp_c4)), "ccprJ": float(np.mean(-lp_j)),
           "ccprD": float(np.mean(-lp_d)), "lookup": float(np.mean(-lp_l)),
           "flat": float(np.mean(-lp_f)),
           "inconsistent": float(np.mean(-lp_inc)),
           "ccprJ_eq": float(np.mean(-lp_jeq)),
           "ccprS": float(np.mean(-lp_s))}

    rng_ece = np.random.default_rng(2000 + heldout * 10 + k)
    ece_idx = rng_ece.choice(test_idx, min(ECE_SUBSAMPLE, len(test_idx)), replace=False)
    ece = {"ccpr": [], "ccpr2": [], "ccpr4": [], "ccprJ": [], "ccprD": [],
           "lookup": [], "inconsistent": []}
    for i in ece_idx:
        qc = cc.dist_ccpr_row(em[k][i], k, relation[i], table_full, full_idx,
                              completions, beta, kappa, cc_full, K, N_RATERS)
        qinc = cc.dist_ccpr_row_empirical(
            em[k][i], k, relation[i], table_inc, full_idx, completions,
            comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        qc2 = cc.dist_ccpr_row_empirical(
            em[k][i], k, relation[i], table_full2, full_idx, completions,
            comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        qc4 = cc.dist_ccpr_row_empirical(
            em[k][i], k, relation[i], table_full4, full_idx, completions,
            comp_m_idx4, partial_idx, w4, kappa4, cc_full, K, N_RATERS)
        qj = cc.dist_ccpr_row_empirical(
            em[k][i], k, relation[i], table_j, full_idx, completions,
            comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        ql = np.exp(np.asarray([
            cc.logp_lookup(em[k][i], k, relation[i], t, lookup_tables[k],
                           partial_idx, kappa2, K, N_RATERS)
            for t in cc_full]))
        ql /= ql.sum()
        qd = (qj if k < N_RATERS else ql)
        ti = full_idx[tuple(counts[i])]
        ece["ccpr"].append(float(abs(qc.max() - (qc.argmax() == ti))))
        ece["ccpr2"].append(float(abs(qc2.max() - (qc2.argmax() == ti))))
        ece["ccpr4"].append(float(abs(qc4.max() - (qc4.argmax() == ti))))
        ece["ccprJ"].append(float(abs(qj.max() - (qj.argmax() == ti))))
        ece["ccprD"].append(float(abs(qd.max() - (qd.argmax() == ti))))
        ece["lookup"].append(float(abs(ql.max() - (ql.argmax() == ti))))
        ece["inconsistent"].append(float(abs(qinc.max() - (qinc.argmax() == ti))))

    # ---- consistency-gap audit (lookup vs its own full-panel operator) ----
    gap = {}
    if k in (1, 2):
        rng_gap = np.random.default_rng(3000 + heldout * 10 + k)
        gap_idx = rng_gap.choice(test_idx, min(GAP_SUBSAMPLE, len(test_idx)),
                                 replace=False)
        kl_lookup = []
        kl_ccpr2 = []
        kl_inc = []
        for i in gap_idx:
            ql = np.exp(np.asarray([
                cc.logp_lookup(masks[k][i], k, relation[i], t, lookup_tables[k],
                               partial_idx, kappa2, K, N_RATERS)
                for t in cc_full]))
            ql /= ql.sum()
            qref = expected_full_operator(masks[k][i], k, relation[i], lookup_tables[3],
                                          full_idx, completions, partial_idx,
                                          w2, comp_m_idx2, kappa2)
            kl_lookup.append(float(np.sum(ql * np.log(np.clip(ql / np.clip(qref, 1e-12, None), 1e-12, None)))))
            qc2 = cc.dist_ccpr_row_empirical(
                masks[k][i], k, relation[i], table_full2, full_idx, completions,
                comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
            qref2 = expected_full_operator_ccpr2(
                masks[k][i], k, relation[i], table_full2, full_idx, completions,
                comp_m_idx2, partial_idx, w2, kappa2)
            kl_ccpr2.append(float(np.sum(qc2 * np.log(np.clip(qc2 / np.clip(qref2, 1e-12, None), 1e-12, None)))))
            qinc_gap = cc.dist_ccpr_row_empirical(
                masks[k][i], k, relation[i], table_inc, full_idx, completions,
                comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
            # reference: E_{m|W2}[Q_3] with the family's own k=3 table
            # (== the full-panel empirical-completion table)
            qref_inc = expected_full_operator(
                masks[k][i], k, relation[i], table_full2, full_idx,
                completions, partial_idx, w2, comp_m_idx2, kappa2)
            kl_inc.append(float(np.sum(
                qinc_gap * np.log(np.clip(qinc_gap / np.clip(qref_inc, 1e-12, None),
                                          1e-12, None)))))
        # CCPR-J gap: same construction with the EM joint table (the family
        # actually reported as the primary model in the manuscript).
        kl_j = []
        for i in gap_idx:
            qj_gap = cc.dist_ccpr_row_empirical(
                em[k][i], k, relation[i], table_j, full_idx, completions,
                comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
            qref_j = expected_full_operator_ccpr2(
                em[k][i], k, relation[i], table_j, full_idx, completions,
                comp_m_idx2, partial_idx, w2, kappa2)
            kl_j.append(float(np.sum(
                qj_gap * np.log(np.clip(qj_gap / np.clip(qref_j, 1e-12, None),
                                        1e-12, None)))))
        # CCPR-D consistency gap: Q_k uses the joint table, Q_3 uses the
        # dedicated full-panel table, so the axiom holds only approximately.
        kl_d = []
        for i in gap_idx:
            qd = cc.dist_ccpr_row_empirical(
                em[k][i], k, relation[i], table_j, full_idx, completions,
                comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
            qref_d = expected_full_operator(em[k][i], k, relation[i],
                                            lookup_tables[N_RATERS], full_idx,
                                            completions, partial_idx, w2,
                                            comp_m_idx2, kappa2)
            kl_d.append(float(np.sum(qd * np.log(np.clip(qd / np.clip(qref_d, 1e-12, None), 1e-12, None)))))
        gap = {"lookup": float(np.mean(kl_lookup)), "ccpr2": float(np.mean(kl_ccpr2)),
               "ccprJ": float(np.mean(kl_j)), "ccprD": float(np.mean(kl_d)),
               "inconsistent": float(np.mean(kl_inc))}
    rater_nll = None
    if k == 1 and rater_masks is not None:
        rater_nll = {"ccprJ": [], "lookup": []}
        for j, rm in enumerate(rater_masks):
            rj_c = cc.logp_ccpr_rows_empirical(
                rm[test_idx], 1, relation[test_idx], counts[test_idx],
                table_j, full_idx, completions, comp_m_idx2, partial_idx,
                w2, kappa2, K, N_RATERS)
            rj_l = np.asarray([
                cc.logp_lookup(rm[i], 1, relation[i], counts[i],
                               lookup_tables[1], partial_idx, kappa2,
                               K, N_RATERS) for i in test_idx])
            rater_nll["ccprJ"].append(float(np.mean(-rj_c)))
            rater_nll["lookup"].append(float(np.mean(-rj_l)))
    row_nll = {
        "ccprJ": (-lp_j).tolist(),
        "lookup": (-lp_l).tolist(),
        "flat": (-lp_f).tolist(),
        "inconsistent": (-lp_inc).tolist(),
        "ccprJ_eq": (-lp_jeq).tolist(),
        "entropy_k0": ent0,
        "test_idx": test_idx.tolist(),
    }
    return (nll, {m: float(np.mean(v)) for m, v in ece.items()},
            gap, rater_nll, row_nll)


def expected_full_operator(c_partial, k, relation, table3, full_idx, completions,
                           partial_idx, w, comp_m_idx, kappa):
    """E_{c'|c~}[Q_3(c')] using the empirical completion model (reference)."""
    n_m = len(completions[N_RATERS - k])
    p = partial_idx[k][tuple(c_partial)] if k > 0 else 0
    out = np.zeros(len(cc_full))
    for i, m in enumerate(completions[N_RATERS - k]):
        full = c_partial + m
        gi = full_idx[tuple(full)] * 2 + relation
        logq = np.asarray([
            cc.logp_lookup(c_partial + m, N_RATERS, relation, t, table3,
                           partial_idx, kappa, K, N_RATERS)
            for t in cc_full])
        out += np.exp(logq) * np.clip(w[p, relation, i], 1e-12, None)
    s = out.sum()
    return out / s if s > 0 else out


def expected_full_operator_ccpr2(c_partial, k, relation, table, full_idx,
                                 completions, comp_m_idx, partial_idx, w, kappa):
    n_m = len(completions[N_RATERS - k])
    p = partial_idx[k][tuple(c_partial)] if k > 0 else 0
    out = np.zeros(len(cc_full))
    for i, m in enumerate(completions[N_RATERS - k]):
        full = c_partial + m
        gi = full_idx[tuple(full)] * 2 + relation
        logq = np.asarray([
            cc.logp_lookup(full, N_RATERS, relation, t, table, partial_idx,
                           kappa, K, N_RATERS)
            for t in cc_full])
        out += np.exp(logq) * np.clip(w[p, relation, i], 1e-12, None)
    s = out.sum()
    return out / s if s > 0 else out


def main() -> None:
    started = time.time()
    base = proposed.count_gate.base
    raw, _ = base.build_rows()
    data, _ = count_gate.attach_counts(raw)
    rows = anchor.flatten(data)
    prev_panel, prev_valid = anchor.attach_previous_panel(rows)
    rows = anchor.subset_rows(rows, prev_valid)
    prev_panel = prev_panel[prev_valid]
    relation = anchor.attach_speaker_relation(rows)
    prev_votes = build_previous_votes(rows)
    sessions = rows["session"]

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}
    masks_eval = None
    if EVAL_BIASED:
        # fixed annotator order: reveal the first k votes of each row
        masks_eval = {}
        for kk in range(N_RATERS + 1):
            m = np.zeros((len(prev_votes), K), dtype=np.int64)
            for i in range(len(prev_votes)):
                for c in prev_votes[i, :kk]:
                    m[i, c] += 1
            masks_eval[kk] = m
    rater_masks = None
    if RATER_DIAG:
        rater_masks = []
        for j in range(N_RATERS):
            m = np.zeros((len(prev_votes), K), dtype=np.int64)
            for i in range(len(prev_votes)):
                m[i, prev_votes[i, j]] += 1
            rater_masks.append(m)

    report = {
        "as_of": "2026-08-04",
        "dataset": "IEMOCAP",
        "protocol": "session LOSO, delayed feedback, CCAR masking k=0..3",
        "n_rows": int(len(rows["counts"])),
        "k_classes": K,
        "n_raters": N_RATERS,
        "nll_by_k": {},
        "ece_by_k": {},
        "gap_by_k": {},
        "row_nll_by_k": {},
        "controls_k2": {},
        "sanity": {},
        "rater_k1": {},
    }
    models = ("ccpr", "ccpr2", "ccpr4", "ccprJ", "ccprD", "lookup", "flat",
              "inconsistent", "ccprJ_eq", "ccprS")
    for k in range(N_RATERS + 1):
        nll_sessions = {m: [] for m in models}
        ece_sessions = {m: [] for m in ("ccpr", "ccpr2", "ccpr4", "ccprJ",
                                        "ccprD", "lookup", "inconsistent")}
        gap_sessions = {"lookup": [], "ccpr2": [], "ccprJ": [], "ccprD": [],
                        "inconsistent": []}
        row_sessions = {m: [] for m in ("ccprJ", "lookup", "flat",
                                         "inconsistent", "ccprJ_eq",
                                         "entropy_k0")}
        row_test_idx = []
        row_session = []
        for heldout in sorted(np.unique(sessions)):
            nll, ece, gap, rater_nll, row_nll = run_fold(
                int(heldout), k, sessions, prev_panel, prev_votes, relation,
                rows["counts"], masks, full_idx, completions, partial_idx,
                n_groups, eval_masks=masks_eval, rater_masks=rater_masks)
            for m in nll_sessions:
                nll_sessions[m].append(nll[m])
            for m in ece_sessions:
                ece_sessions[m].append(ece[m])
            for m in gap_sessions:
                if gap:
                    gap_sessions[m].append(gap[m])
            row_test_idx.extend(row_nll["test_idx"])
            row_session.extend([int(heldout)] * len(row_nll["test_idx"]))
            for m in row_sessions:
                row_sessions[m].extend(row_nll[m])
            if rater_nll is not None:
                for j in range(N_RATERS):
                    report["rater_k1"].setdefault(str(j), {"ccprJ": [], "lookup": []})
                    report["rater_k1"][str(j)]["ccprJ"].append(rater_nll["ccprJ"][j])
                    report["rater_k1"][str(j)]["lookup"].append(rater_nll["lookup"][j])
        report["nll_by_k"][str(k)] = nll_sessions
        report["ece_by_k"][str(k)] = ece_sessions
        report["gap_by_k"][str(k)] = gap_sessions
        report["row_nll_by_k"][str(k)] = {
            **{m: row_sessions[m] for m in row_sessions},
            "test_idx": row_test_idx,
            "session": row_session,
        }
        print("k=", k,
              {m: round(float(np.mean(v)), 4) for m, v in nll_sessions.items()},
              flush=True)

    report["increments"] = {
        str(k): {m: [report["nll_by_k"][str(k)][m][i] - report["nll_by_k"][str(k + 1)][m][i]
                     for i in range(5)]
                 for m in models}
        for k in range(N_RATERS)
    }

    controls = {}
    for name, seed, kind in (
        ("panel_shuffle", 888, "panel"),
        ("relation_shuffle", 777, "relation"),
    ):
        rng_c = np.random.default_rng(seed)
        perm = rng_c.permutation(len(rows["counts"]))
        if kind == "panel":
            prev_panel_c = prev_panel[perm]
            prev_votes_c = prev_votes[perm]
            relation_c = relation
        else:
            prev_panel_c = prev_panel
            prev_votes_c = prev_votes
            relation_c = relation[perm]
        masks_c = {kk: cc.mask_votes(prev_votes_c, kk,
                                     np.random.default_rng(MASK_SEED + 1), K)
                   for kk in range(N_RATERS + 1)}
        nll_sessions = {m: [] for m in models}
        for heldout in sorted(np.unique(sessions)):
            nll, _, _, _, _ = run_fold(
                int(heldout), 2, sessions, prev_panel_c, prev_votes_c,
                relation_c, rows["counts"], masks_c, full_idx, completions,
                partial_idx, n_groups)
            for m in nll_sessions:
                nll_sessions[m].append(nll[m])
        controls[name] = nll_sessions
        print("control", name,
              {m: round(float(np.mean(v)), 4) for m, v in nll_sessions.items()},
              flush=True)
    report["controls_k2"] = controls

    report["sanity"]["ccpr_k3_mean"] = float(np.mean(report["nll_by_k"]["3"]["ccpr"]))
    report["sanity"]["ccdro_anchor_row_nll"] = 2.556
    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_ccpr_neural.py <==
"""End-to-end CCPR with a masked-rater augmented neural head (IEMOCAP).

The anchor-only CCPR experiments ignore the multimodal context.  This script
trains the causal GRU DM head with masked-rater augmentation (each training
row sees a random k=0..3 partial previous panel), then mixes it in
probability space with the CCPR-J anchor, the per-level lookup anchor, or the
flat anchor, with a per-k blend lambda selected on the inner dev session.

Protocol: session LOSO, text+visual, same strict 4,883-row subset, k=0..3.
Reports test count NLL per k for head-only, ccprJ+head, lookup+head,
flat+head, and the anchor-only references.

Run: PYTHONWARNINGS=error python3 scripts/iemocap_ccpr_neural.py
"""

from __future__ import annotations

import hashlib
import json
import pickle
import platform
import re
import subprocess
import time
from collections import defaultdict
from pathlib import Path

import numpy as np
import torch
from sklearn.preprocessing import StandardScaler

try:
    import ccpr_common as cc
    import iemocap_future_annotation_count_gate as count_gate
    import iemocap_future_panel_anchor_loso as anchor
    import iemocap_future_panel_crossmodal_gate as proposed
    from emotionlines_common import (FlatCompletionHead,
                                     fit_flat_head_n, fit_marginal_head)
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import iemocap_future_annotation_count_gate as count_gate
    from scripts import iemocap_future_panel_anchor_loso as anchor
    from scripts import iemocap_future_panel_crossmodal_gate as proposed
    from scripts.emotionlines_common import (FlatCompletionHead,
                                             fit_flat_head_n,
                                             fit_marginal_head)


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/iemocap_ccpr_neural.json"
K = count_gate.LABELS
N_RATERS = 3
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
BLEND_GRID = tuple(float(x) for x in np.linspace(0.0, 1.0, 21))
LAMBDA_GRID = (0.0, 0.25, 0.5, 0.75, 1.0)
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def parse_votes() -> dict[str, np.ndarray]:
    base = proposed.count_gate.base
    cat_re = re.compile(r"^(\S+)\s*:\s*(.*)$")
    annotations: dict[str, dict[str, tuple[list[int], bool]]] = defaultdict(dict)
    for path in sorted(base.RELEASE.glob("Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        match = re.search(r"_(e\d+)_cat$", path.stem)
        if match is None:
            raise AssertionError(f"cannot parse evaluator: {path.name}")
        evaluator = match.group(1)
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            m = cat_re.match(line.strip())
            if m is None:
                continue
            utterance, rest = m.groups()
            labels = []
            other = False
            for item in rest.split(";"):
                name = item.strip().lstrip(":").strip()
                other = other or name == "Other"
                if name in base.CAT_TO_ID:
                    labels.append(base.CAT_TO_ID[name])
            annotations[utterance][evaluator] = (labels, other)
    votes: dict[str, np.ndarray] = {}
    for utterance, raters in annotations.items():
        if len(raters) != N_RATERS:
            continue
        value = []
        ok = True
        for labels, other in raters.values():
            if other or len(labels) != 1:
                ok = False
                break
            value.append(labels[0])
        if ok:
            votes[utterance] = np.asarray(value, dtype=np.int64)
    return votes


def build_previous_votes(rows: dict[str, np.ndarray]) -> np.ndarray:
    with proposed.count_gate.base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = proposed.count_gate.base.parse_dialogue_order(payload[6])
    votes = parse_votes()
    out = np.zeros((len(rows["dialogue"]), N_RATERS), dtype=np.int64)
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        ids = order[str(dialogue)]
        previous_id = str(ids[int(position) - 1])
        value = votes.get(previous_id)
        if value is None:
            raise AssertionError(f"missing previous votes: {dialogue}::{position}")
        out[i] = value
    return out


def augment(x: np.ndarray, state: np.ndarray, names, dims) -> np.ndarray:
    """Broadcast a per-row state vector into the text block (as in CC-DRO)."""
    x2, _, _ = anchor.augment_state(x, state, names, dims)
    return x2


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(__import__("os").cpu_count() or 1))))
    base = proposed.count_gate.base
    names = list(base.ACTIVE_MODALITIES)
    dims = [base._MODALITY_DIMS[name] for name in names]
    if "text" not in names:
        raise AssertionError("neural CCPR requires text modality")
    raw, _ = base.build_rows()
    data, _ = count_gate.attach_counts(raw)
    rows = anchor.flatten(data)
    prev_panel, prev_valid = anchor.attach_previous_panel(rows)
    rows = anchor.subset_rows(rows, prev_valid)
    prev_panel = prev_panel[prev_valid]
    relation = anchor.attach_speaker_relation(rows)
    prev_votes = build_previous_votes(rows)
    sessions = rows["session"]
    counts = rows["counts"]
    x = rows["x"]

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}

    report = {
        "as_of": "2026-08-04",
        "dataset": "IEMOCAP",
        "protocol": "session LOSO, masked-rater augmented GRU head + CCPR mixture",
        "n_rows": int(len(counts)),
        "active_modalities": names,
        "nll_by_k": {},
        "ccprJ_vs_lookup_mixture": {},
        "row_nll_by_k": {},
        "completion_diag": {},
    }

    for k in range(N_RATERS + 1):
        report["nll_by_k"][str(k)] = {
            "head": [], "ccprJ": [], "ccprJ_head": [], "lookup_head": [],
            "flat_head": [], "lookup": [], "flat": [], "inconsistent": [],
            "ccprL": [], "ccprL_head": [], "ccprL_head_lambda": [],
            "ccprL_sameT": [], "ccprL_lambda": [],
            "ccprL_noctx": [], "ccprL_noctx_head": [],
            "ccprL_noctx_head_lambda": [], "ccprL_noctx_lambda": [],
            "ccprE": [], "ccprE_head": [], "ccprE_head_lambda": [],
            "ccprE_lambda": []}

    for heldout in sorted(np.unique(sessions)):
        test = sessions == heldout
        inner = sorted(np.unique(sessions[~test]).tolist())
        dev_session = inner[0]
        fit_mask = (~test) & (sessions != dev_session)
        dev_idx = np.flatnonzero(sessions == dev_session)
        test_idx = np.flatnonzero(test)

        # --- augmented inputs ---
        rng_aug = np.random.default_rng(5000 + int(heldout))
        k_tr = rng_aug.integers(0, N_RATERS + 1, size=int(fit_mask.sum()))
        fit_pos = np.flatnonzero(fit_mask)
        state_tr = masks[0][fit_pos].astype(np.float64)
        for j, kk in enumerate(k_tr):
            state_tr[j] = masks[kk][fit_pos[j]].astype(np.float64)
        state_tr /= 3.0
        x_tr = augment(x[fit_pos], state_tr, names, dims)
        scaler = StandardScaler().fit(x_tr.reshape(-1, x_tr.shape[-1]))
        x_tr = scaler.transform(x_tr.reshape(-1, x_tr.shape[-1])).reshape(x_tr.shape).astype(np.float32)

        # dev selection uses the same random-k augmentation (seeded)
        k_dev = rng_aug.integers(0, N_RATERS + 1, size=len(dev_idx))
        state_dev = np.zeros((len(dev_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_dev):
            state_dev[j] = masks[kk][dev_idx[j]].astype(np.float64)
        state_dev /= 3.0
        x_dev = scaler.transform(
            augment(x[dev_idx], state_dev, names, dims).reshape(-1, x_tr.shape[-1])
        ).reshape(len(dev_idx), x.shape[1], x_tr.shape[-1]).astype(np.float32)
        train = {"x": x_tr, "counts": counts[fit_pos]}
        valid = {"x": x_dev, "counts": counts[dev_idx]}

        # --- fit head (3 seeds, 2 rates, best per seed by dev NLL) ---
        models = []
        for seed in SEEDS:
            options = []
            for rate in LEARNING_RATES:
                model, val = count_gate.fit_dm(seed, rate, train, valid, "gru")
                options.append((val, model))
            models.append(min(options, key=lambda item: item[0])[1])

        def head_alpha(idx, kk):
            st = masks[kk][idx].astype(np.float64) / 3.0
            xa = scaler.transform(
                augment(x[idx], st, names, dims).reshape(-1, x_tr.shape[-1])
            ).reshape(len(idx), x.shape[1], x_tr.shape[-1]).astype(np.float32)
            with torch.no_grad():
                alphas = [model(torch.as_tensor(xa)).numpy() for model in models]
            return np.mean(np.stack(alphas), axis=0)

        def completion_weights(idx, kk, variant="ctx"):
            if kk == N_RATERS:
                return np.ones((1, len(idx)), dtype=np.float64)
            n_m = len(completions[N_RATERS - kk])
            xa = completion_inputs(idx, kk, variant, n_m)
            xa = scalers_c[variant][kk].transform(
                xa.reshape(-1, xa.shape[-1])
            ).reshape(xa.shape).astype(np.float32)
            with torch.no_grad():
                logits = [cmodel(torch.as_tensor(xa)).numpy()
                          for cmodel in cmodels_by_k[variant][kk]]
            logits = np.mean(np.stack(logits), axis=0)
            logits -= np.log(np.sum(np.exp(logits), axis=1, keepdims=True))
            return np.exp(logits).T  # (n_m, n_rows)

        def anchor_setup():
            g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                                 for i, v in enumerate(prev_panel)], dtype=np.int64)
            best2 = None
            for smooth in SMOOTH_GRID:
                table = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                          56 * 2, K, N_RATERS, smooth)
                for kappa in KAPPA_GRID:
                    for scomp in SMOOTH_COMP_GRID:
                        w, cm = cc.fit_completion_tables(
                            masks[2], prev_panel, relation, 2, fit_mask,
                            completions, partial_idx, N_RATERS, scomp)
                        nll = float(np.mean(
                            -cc.logp_ccpr_rows_empirical(
                                masks[2][dev_idx], 2, relation[dev_idx],
                                counts[dev_idx], table, full_idx, completions,
                                cm, partial_idx, w, kappa, K, N_RATERS)))
                        if best2 is None or nll < best2[0]:
                            best2 = (nll, smooth, kappa, scomp)
            _, smooth2, kappa2, scomp2 = best2
            w_by_k = {}
            cm_by_k = {}
            for kk in range(N_RATERS + 1):
                w_kk, cm_kk = cc.fit_completion_tables(
                    masks[kk], prev_panel, relation, kk, fit_mask, completions,
                    partial_idx, N_RATERS, scomp2)
                w_by_k[kk] = w_kk
                cm_by_k[kk] = cm_kk
            table_j = cc.fit_em_table(
                prev_panel, relation, counts, masks, fit_mask, full_idx,
                completions, partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS,
                smooth2, 56 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
            lookup_tables = {}
            for kk in range(N_RATERS + 1):
                g_partial = np.asarray([
                    (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
                    for i in range(len(counts))], dtype=np.int64)
                lookup_tables[kk] = cc.fit_mean_table(
                    g_partial[fit_mask], counts[fit_mask], n_groups[kk],
                    K, N_RATERS, smooth2)
            marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
            marginal /= marginal.sum()
            return (table_j, w_by_k, cm_by_k, kappa2, lookup_tables,
                    marginal, smooth2)

        t_j, w_by_k, cm_by_k, kappa2, lookup_tables, marginal, smooth2 = (
            anchor_setup())

        # --- per-level completion heads (CCPR-L) ---
        # GRU over context + partial state + relation + the empirical
        # completion prior log-probabilities (the head refines the
        # empirical completion table rather than re-deriving it).
        # The "noctx" variant is the information-set control: identical
        # architecture, seeds, learning-rate grid, partial-state block,
        # relation and empirical-prior inputs, with the context window
        # zeroed.  Input dimensionality and parameter count are unchanged,
        # so it isolates context-in-the-completion-channel from the extra
        # blended component.
        VARIANTS = ("ctx", "noctx")
        ALL_VARIANTS = VARIANTS + ("exact",)

        def ctx_block(idx, st, variant):
            xs = x[idx] if variant == "ctx" else np.zeros_like(x[idx])
            return augment(xs, st, names, dims)

        def completion_inputs(idx, kk, variant, n_m):
            st = masks[kk][idx].astype(np.float64) / 3.0
            xa0 = ctx_block(idx, st, variant)
            p_row = np.asarray([
                (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                for i in idx], dtype=np.int64)
            logw = np.log(np.clip(
                w_by_k[kk][p_row, relation[idx], :], 1e-12, None))
            return np.concatenate([
                xa0, np.broadcast_to(
                    relation[idx][:, None, None].astype(np.float32),
                    (len(idx), xa0.shape[1], 1)),
                np.broadcast_to(
                    logw[:, None, :].astype(np.float32),
                    (len(idx), xa0.shape[1], n_m))], axis=2)

        cmodels_by_k = {v: {} for v in ALL_VARIANTS}
        scalers_c = {v: {} for v in ALL_VARIANTS}
        for variant in VARIANTS:
            for kk in range(N_RATERS):
                n_m = len(completions[N_RATERS - kk])
                cm_idx = {tuple(v): i for i, v in
                          enumerate(completions[N_RATERS - kk])}
                xa = completion_inputs(fit_pos, kk, variant, n_m)
                scalers_c[variant][kk] = StandardScaler().fit(
                    xa.reshape(-1, xa.shape[-1]))
                xa = scalers_c[variant][kk].transform(
                    xa.reshape(-1, xa.shape[-1])
                ).reshape(xa.shape).astype(np.float32)
                m_fit = prev_panel[fit_pos] - masks[kk][fit_pos]
                y_fit = np.asarray([cm_idx[tuple(m)] for m in m_fit],
                                   dtype=np.int64)
                xb = completion_inputs(dev_idx, kk, variant, n_m)
                xb = scalers_c[variant][kk].transform(
                    xb.reshape(-1, xb.shape[-1])
                ).reshape(xb.shape).astype(np.float32)
                m_dev_c = prev_panel[dev_idx] - masks[kk][dev_idx]
                y_dev_c = np.asarray([cm_idx[tuple(m)] for m in m_dev_c],
                                     dtype=np.int64)
                ctrain = {"x": xa, "y": y_fit}
                cvalid = {"x": xb, "y": y_dev_c}
                cmodels = []
                for seed in SEEDS:
                    options = []
                    for rate in LEARNING_RATES:
                        cmodel, cval = fit_flat_head_n(
                            FlatCompletionHead, seed, rate, ctrain, cvalid,
                            n_m)
                        options.append((cval, cmodel))
                    cmodels.append(min(options, key=lambda item: item[0])[1])
                cmodels_by_k[variant][kk] = cmodels

        def row_nll_anchor(idx, kk, model):
            if model == "ccprJ":
                return -cc.logp_ccpr_rows_empirical(
                    masks[kk][idx], kk, relation[idx], counts[idx], t_j,
                    full_idx, completions, cm_by_k[kk], partial_idx,
                    w_by_k[kk], kappa2, K, N_RATERS)
            if model == "lookup":
                return -np.asarray([
                    cc.logp_lookup(masks[kk][i], kk, relation[i], counts[i],
                                   lookup_tables[kk], partial_idx, kappa2,
                                   K, N_RATERS) for i in idx])
            return -np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                                for i in idx])

        for kk in range(N_RATERS + 1):
            alpha_dev = head_alpha(dev_idx, kk)
            alpha_test = head_alpha(test_idx, kk)
            h_dev = -np.log(np.clip(count_gate.dm_probability(alpha_dev, counts[dev_idx]), 1e-300, None))
            h_test = -np.log(np.clip(count_gate.dm_probability(alpha_test, counts[test_idx]), 1e-300, None))
            a_dev = row_nll_anchor(dev_idx, kk, "ccprJ")
            a_test = row_nll_anchor(test_idx, kk, "ccprJ")
            l_dev = row_nll_anchor(dev_idx, kk, "lookup")
            l_test = row_nll_anchor(test_idx, kk, "lookup")
            f_dev = row_nll_anchor(dev_idx, kk, "flat")
            f_test = row_nll_anchor(test_idx, kk, "flat")

            def blend_nll(a, h, lam):
                return float(np.mean(-np.log(np.clip((1 - lam) * np.exp(-a) + lam * np.exp(-h), 1e-300, None))))

            lam_j = min(BLEND_GRID, key=lambda lam: blend_nll(a_dev, h_dev, lam))
            lam_l = min(BLEND_GRID, key=lambda lam: blend_nll(l_dev, h_dev, lam))
            lam_f = min(BLEND_GRID, key=lambda lam: blend_nll(f_dev, h_dev, lam))
            report["nll_by_k"][str(kk)]["head"].append(float(np.mean(h_test)))
            report["nll_by_k"][str(kk)]["ccprJ"].append(float(np.mean(a_test)))
            report["nll_by_k"][str(kk)]["ccprJ_head"].append(blend_nll(a_test, h_test, lam_j))
            report["nll_by_k"][str(kk)]["lookup_head"].append(blend_nll(l_test, h_test, lam_l))
            report["nll_by_k"][str(kk)]["flat_head"].append(blend_nll(f_test, h_test, lam_f))
            report["nll_by_k"][str(kk)]["lookup"].append(float(np.mean(l_test)))
            report["nll_by_k"][str(kk)]["flat"].append(float(np.mean(f_test)))
            # ---- CCPR-L vs per-level inconsistent (same response machinery,
            # different completion: learned row weights vs empirical table).
            table_inc = cc.fit_perk_table(
                prev_panel, relation, counts, masks, fit_mask, kk,
                full_idx, completions, partial_idx, w_by_k[kk],
                cm_by_k[kk], kappa2, N_RATERS, K, smooth2)
            lp_inc = cc.logp_ccpr_rows_empirical(
                masks[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_inc, full_idx, completions,
                cm_by_k[kk], partial_idx, w_by_k[kk], kappa2, K, N_RATERS)
            n_m = len(completions[N_RATERS - kk])

            def emp_w(idx):
                p_row = np.asarray([
                    (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                    for i in idx], dtype=np.int64)
                return np.clip(
                    w_by_k[kk][p_row, relation[idx], :],
                    1e-12, None).T  # (n_m, n_rows)

            e_fit = emp_w(fit_pos)
            e_dev = emp_w(dev_idx)
            e_test = emp_w(test_idx)

            # ---- CCPR-E: exact-marginal training of the completion head ----
            # The completion latent is enumerable, so the marginal target
            # likelihood sum_m DM(c_t | kappa T_g(c~+m)) W_theta(m) is a
            # finite sum we can form and differentiate exactly.  The DM
            # factor does not depend on theta, so precompute it against the
            # empirical-completion table (lambda=0, hence independent of the
            # head) and fine-tune the CE-trained head on the exact marginal
            # NLL.  This removes the surrogate mismatch that CE-on-completion
            # training has: CE is minimized by accurate completion
            # prediction, not by accurate target forecasting.
            def loglik_matrix(idx):
                cols = []
                for m in completions[N_RATERS - kk]:
                    gi = np.asarray([full_idx[tuple(v)] * 2 + rel
                                     for v, rel in zip(masks[kk][idx] + m,
                                                       relation[idx])],
                                    dtype=np.int64)
                    cols.append(cc.dm_logpmf_vec(counts[idx],
                                                 kappa2 * table_inc[gi]))
                return np.stack(cols, axis=1)

            if kk < N_RATERS:
                sc = scalers_c["ctx"][kk]
                dim = sc.mean_.shape[0]

                def scaled(idx):
                    raw = completion_inputs(idx, kk, "ctx", n_m)
                    return sc.transform(
                        raw.reshape(-1, dim)
                    ).reshape(raw.shape).astype(np.float32)

                tr_e = {"x": scaled(fit_pos), "loglik": loglik_matrix(fit_pos)}
                va_e = {"x": scaled(dev_idx), "loglik": loglik_matrix(dev_idx)}
                tuned = []
                for seed, base in zip(SEEDS, cmodels_by_k["ctx"][kk]):
                    options = []
                    for rate in LEARNING_RATES:
                        # fresh warm start per rate: fit_marginal_head
                        # updates the model in place
                        warm = FlatCompletionHead(dim, n_m)
                        warm.load_state_dict(base.state_dict())
                        options.append(
                            fit_marginal_head(warm, seed, rate, tr_e, va_e))
                    tuned.append(min(options, key=lambda item: item[1])[0])
                cmodels_by_k["exact"][kk] = tuned
                scalers_c["exact"][kk] = sc

            def blend_logp(lp_a, logp_h, lam):
                return np.log(np.clip(
                    (1 - lam) * np.exp(lp_a) + lam * np.exp(logp_h),
                    1e-300, None))

            def run_learned(variant):
                """Shrinkage + head blend for one completion variant.

                Every variant gets the identical protocol: the same
                LAMBDA_GRID selected on dev target NLL (lambda=0 reproduces
                the inconsistent baseline exactly), the same response-table
                refit, and the same BLEND_GRID selected on the same dev
                rows against the same neural target head.  "ctx" and
                "noctx" therefore differ only in whether the completion
                head can see the context window.
                """
                w_fit_c = completion_weights(fit_pos, kk, variant)
                w_dev_c = completion_weights(dev_idx, kk, variant)
                w_test_c = completion_weights(test_idx, kk, variant)
                best_l = None
                for lam in LAMBDA_GRID:
                    t_b = cc.fit_perk_table_learned(
                        prev_panel, relation, counts, masks, fit_mask, kk,
                        full_idx, completions, partial_idx,
                        (1 - lam) * e_fit + lam * w_fit_c, kappa2,
                        N_RATERS, K, smooth2)
                    lp_dev = cc.logp_ccpr_rows_learned(
                        masks[kk][dev_idx], kk, relation[dev_idx],
                        counts[dev_idx], t_b, full_idx, completions,
                        (1 - lam) * e_dev + lam * w_dev_c,
                        kappa2, K, N_RATERS)
                    dv = float(np.mean(-lp_dev))
                    if best_l is None or dv < best_l[0]:
                        best_l = (dv, lam, t_b)
                lam_star, table_l = best_l[1], best_l[2]
                lp_l = cc.logp_ccpr_rows_learned(
                    masks[kk][test_idx], kk, relation[test_idx],
                    counts[test_idx], table_l, full_idx, completions,
                    (1 - lam_star) * e_test + lam_star * w_test_c,
                    kappa2, K, N_RATERS)
                # context-matched blend: same neural target head as
                # ccprJ_head, so the only difference is the completion.
                lp_l_dev = cc.logp_ccpr_rows_learned(
                    masks[kk][dev_idx], kk, relation[dev_idx],
                    counts[dev_idx], table_l, full_idx, completions,
                    (1 - lam_star) * e_dev + lam_star * w_dev_c,
                    kappa2, K, N_RATERS)
                lam_b = min(
                    BLEND_GRID,
                    key=lambda lb: float(np.mean(
                        -blend_logp(lp_l_dev, -h_dev, lb))))
                return (lam_star, lp_l, lam_b,
                        blend_logp(lp_l, -h_test, lam_b),
                        w_test_c, w_dev_c)

            (lam_star, lp_l, lam_b, lp_lh,
             w_test_c, w_dev_c) = run_learned("ctx")
            (lam_star_n, lp_ln, lam_bn, lp_lnh, _, _) = run_learned("noctx")
            (lam_star_e, lp_le, lam_be, lp_leh, _, _) = run_learned("exact")

            report["nll_by_k"][str(kk)]["inconsistent"].append(
                float(np.mean(-lp_inc)))
            report["nll_by_k"][str(kk)]["ccprL"].append(
                float(np.mean(-lp_l)))
            report["nll_by_k"][str(kk)]["ccprL_head"].append(
                float(np.mean(-lp_lh)))
            report["nll_by_k"][str(kk)]["ccprL_head_lambda"].append(lam_b)
            report["nll_by_k"][str(kk)]["ccprL_lambda"].append(lam_star)
            report["nll_by_k"][str(kk)]["ccprL_noctx"].append(
                float(np.mean(-lp_ln)))
            report["nll_by_k"][str(kk)]["ccprL_noctx_head"].append(
                float(np.mean(-lp_lnh)))
            report["nll_by_k"][str(kk)]["ccprL_noctx_head_lambda"].append(
                lam_bn)
            report["nll_by_k"][str(kk)]["ccprL_noctx_lambda"].append(
                lam_star_n)
            report["nll_by_k"][str(kk)]["ccprE"].append(float(np.mean(-lp_le)))
            report["nll_by_k"][str(kk)]["ccprE_head"].append(
                float(np.mean(-lp_leh)))
            report["nll_by_k"][str(kk)]["ccprE_head_lambda"].append(lam_be)
            report["nll_by_k"][str(kk)]["ccprE_lambda"].append(lam_star_e)
            lp_l_samet = cc.logp_ccpr_rows_learned(
                masks[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_inc, full_idx, completions,
                w_test_c, kappa2, K, N_RATERS)
            report["nll_by_k"][str(kk)]["ccprL_sameT"].append(
                float(np.mean(-lp_l_samet)))
            m_true_dev = prev_panel[dev_idx] - masks[kk][dev_idx]
            comp_m = completions[N_RATERS - kk]
            cm_idx = {tuple(v): i for i, v in enumerate(comp_m)}
            emp_c = []
            for j, i in enumerate(dev_idx):
                p = (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                emp_c.append(float(np.log(np.clip(
                    w_by_k[kk][p, relation[i],
                              cm_idx[tuple(m_true_dev[j])]],
                    1e-12, None))))
            logp_learned_c = np.asarray([
                -np.log(np.clip(
                    w_dev_c[cm_idx[tuple(m_true_dev[j])], j], 1e-12, None))
                for j in range(len(dev_idx))])
            report["completion_diag"].setdefault(str(kk), {
                "empirical_dev_nll": [], "learned_dev_nll": []})
            report["completion_diag"][str(kk)]["empirical_dev_nll"].append(
                float(-np.mean(emp_c)))
            report["completion_diag"][str(kk)]["learned_dev_nll"].append(
                float(np.mean(logp_learned_c)))
            bj_test = -np.log(np.clip(
                (1 - lam_j) * np.exp(-a_test) + lam_j * np.exp(-h_test),
                1e-300, None))
            ent0 = []
            feat0 = []
            if kk == 0:
                for j, i in enumerate(test_idx):
                    qa = cc.dist_ccpr_row_empirical(
                        masks[0][i], 0, relation[i], t_j, full_idx,
                        completions, cm_by_k[0], partial_idx, w_by_k[0],
                        kappa2, cc_full, K, N_RATERS)
                    logqh = cc.dm_logpmf_vec(
                        cc_full, np.tile(alpha_test[j], (len(cc_full), 1)))
                    qh = np.exp(logqh - np.log(np.sum(np.exp(logqh))))
                    qb = (1 - lam_j) * qa + lam_j * qh
                    ent0.append(float(
                        -np.sum(qb * np.log(np.clip(qb, 1e-12, None)))))
                    # target-free per-row features for the amortized
                    # revelation-value predictor: none of these use the
                    # realized target, so they are legal inputs to a
                    # policy that must act before annotation happens.
                    mean_lab = (qb[:, None] * cc_full).sum(axis=0) / N_RATERS
                    feat0.append([float(v) for v in mean_lab]
                                 + [float(qb.max()),
                                    float(-np.sum(mean_lab * np.log(
                                        np.clip(mean_lab, 1e-12, None)))),
                                    float(relation[i])])
            entry = report["row_nll_by_k"].setdefault(str(kk), {
                "ccprJ_head": [], "ccprL": [], "ccprL_head": [],
                "ccprL_noctx": [], "ccprL_noctx_head": [],
                "ccprE": [], "ccprE_head": [],
                "inconsistent": [], "entropy_k0": [], "feat0": [], "test_idx": [],
                "session": []})
            entry["ccprJ_head"].extend(bj_test.tolist())
            entry["ccprL"].extend((-lp_l).tolist())
            entry["ccprL_head"].extend((-lp_lh).tolist())
            entry["ccprL_noctx"].extend((-lp_ln).tolist())
            entry["ccprL_noctx_head"].extend((-lp_lnh).tolist())
            entry["ccprE"].extend((-lp_le).tolist())
            entry["ccprE_head"].extend((-lp_leh).tolist())
            entry["inconsistent"].extend((-lp_inc).tolist())
            entry["entropy_k0"].extend(ent0)
            entry["feat0"].extend(feat0)
            entry["test_idx"].extend(test_idx.tolist())
            entry["session"].extend(
                [int(sessions[i]) for i in test_idx])
        print("fold", int(heldout), "done", flush=True)

    for k in range(N_RATERS + 1):
        c = np.asarray(report["nll_by_k"][str(k)]["ccprJ_head"])
        l = np.asarray(report["nll_by_k"][str(k)]["lookup_head"])
        rng_b = np.random.default_rng(211)
        draws = []
        for _ in range(10000):
            idx_b = rng_b.choice(5, 5, replace=True)
            draws.append(c[idx_b].mean() - l[idx_b].mean())
        report["ccprJ_vs_lookup_mixture"][str(k)] = {
            "mean": float((c - l).mean()),
            "ci95": [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))],
            "same_direction": int(np.sum(c < l)),
        }

    report["environment"] = {"python": platform.python_version(),
                             "torch": torch.__version__,
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    for k in range(N_RATERS + 1):
        print("k=", k, {m: round(float(np.mean(v)), 4)
                        for m, v in report["nll_by_k"][str(k)].items()}, flush=True)
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_ccpr_rater_resolved.py <==
"""CCPR-R: rater-resolved completion (drops the exchangeability assumption).

Every CCPR operator so far treats the previous panel as an exchangeable
count vector: the completion latent is "which counts are missing", with an
exchangeable prior.  That discards information the deployment setting hands
us for free -- *which* annotators have finished.  The paper's own per-rater
diagnostic shows this matters: conditioning on which single rater is
revealed moves IEMOCAP k=1 NLL over a 0.11 nat range (2.6527 / 2.6720 /
2.7643), larger than any positive effect the paper reports.

CCPR-R changes the latent from missing *counts* to the votes of the
specific missing *raters*:

    Q_k(c_t | S, v_S, r) = sum_{v_j : j not in S}
          DM(c_t | kappa T_{g(c(v), r)})  prod_{j not in S} P_j(v_j | v_S, r)

with a per-rater response model P_j.  The enumeration is over K^{n-k} vote
assignments (216 / 36 / 6 / 1 for n=3, K=6) instead of C(n-k+K-1, K-1)
compositions, so it stays exactly enumerable: the closed form, exact
marginalization and differentiability of the family are preserved.

Baselines on identical rows, masks and response table:
  * ccprJ-style exchangeable operator with the empirical completion table
    (the paper's per-level inconsistent marginalizer, which is the
    strongest anchor-only baseline established so far);
  * per-level lookup and flat marginal for reference.

Protocol: session LOSO, dev = first non-held-out session, cluster bootstrap
over sessions.  Deterministic.

Run: PYTHONWARNINGS=error python3 scripts/iemocap_ccpr_rater_resolved.py
"""

from __future__ import annotations

import itertools
import json
from math import factorial
import platform
import subprocess
import time
from pathlib import Path

import numpy as np

try:
    import ccpr_common as cc
    import iemocap_ccpr_neural as neural
    import iemocap_future_annotation_count_gate as count_gate
    import iemocap_future_panel_anchor_loso as anchor
    import iemocap_future_panel_crossmodal_gate as proposed
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import iemocap_ccpr_neural as neural
    from scripts import iemocap_future_annotation_count_gate as count_gate
    from scripts import iemocap_future_panel_anchor_loso as anchor
    from scripts import iemocap_future_panel_crossmodal_gate as proposed


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/{}_ccpr_rater_resolved.json"
K = count_gate.LABELS
N_RATERS = 3
CORPUS = __import__("os").environ.get("CCPR_R_CORPUS", "iemocap")
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
MASK_SEED = 20260806
ALPHA_GRID = (0.0, 0.25, 0.5, 0.75, 1.0, 1.5)
N_BOOT = 10000


def rater_masks(n_rows: int, k: int, rng: np.random.Generator) -> np.ndarray:
    """Boolean (rows, n) mask of which raters are revealed at level k."""
    out = np.zeros((n_rows, N_RATERS), dtype=bool)
    for i in range(n_rows):
        for c in rng.choice(N_RATERS, k, replace=False):
            out[i, c] = True
    return out


def counts_from(votes: np.ndarray, sel: np.ndarray) -> np.ndarray:
    """Count vector of the selected raters' votes."""
    out = np.zeros((len(votes), K), dtype=np.int64)
    for i in range(len(votes)):
        for j in np.flatnonzero(sel[i]):
            out[i, votes[i, j]] += 1
    return out


def revealed_key(votes: np.ndarray, sel: np.ndarray, k: int,
                 partial_index: dict) -> np.ndarray:
    """Index of the revealed vote multiset (0 when nothing is revealed)."""
    if k == 0:
        return np.zeros(len(votes), dtype=np.int64)
    c = counts_from(votes, sel)
    return np.asarray([partial_index[tuple(row)] for row in c],
                      dtype=np.int64)


def rater_tilts(prev_votes, relation, fit_mask, smooth):
    """log tilt_j(v) = log q_j(v) - log q_pool(v), per rater and relation.

    A rater's marginal deviation from the pooled marginal.  Only K*n*2
    parameters, and the tilt is exactly zero when a rater matches the pool.
    """
    pool = np.full((2, K), smooth, dtype=np.float64)
    per = np.full((N_RATERS, 2, K), smooth, dtype=np.float64)
    for i in np.flatnonzero(fit_mask):
        for j in range(N_RATERS):
            pool[relation[i], prev_votes[i, j]] += 1.0
            per[j, relation[i], prev_votes[i, j]] += 1.0
    pool /= pool.sum(axis=1, keepdims=True)
    per /= per.sum(axis=2, keepdims=True)
    return np.log(per) - np.log(pool)[None, :, :]


def logp_ccpr_r(prev_votes, sel, relation, counts, table_t, full_idx,
                w_k, cm_k, partial_idx, log_tilt, alpha, kappa, k, idx,
                completions):
    """Exact marginal over the missing raters' ordered vote assignments.

    The assignment prior keeps the well-estimated exchangeable completion
    table and adds only a rater-identity tilt:

        P(v) prop. W_emp(m(v)) / multinom(m(v)) * prod_j tilt_j(v_j)^alpha

    At alpha=0 the assignment mass within a composition is uniform, so the
    operator collapses *exactly* onto the exchangeable one: the baseline is
    nested, not merely approximated.
    """
    n_miss = N_RATERS - k
    base = counts_from(prev_votes, sel)[idx]
    if n_miss == 0:
        gi = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for v, i in zip(base, idx)], dtype=np.int64)
        return cc.dm_logpmf_vec(counts[idx], kappa * table_t[gi])
    p_row = np.asarray([(partial_idx[k][tuple(base[t])] if k > 0 else 0)
                        for t in range(len(idx))], dtype=np.int64)
    missing = np.stack([np.flatnonzero(~sel[i]) for i in idx])
    logq, logw = [], []
    for assign in itertools.product(range(K), repeat=n_miss):
        m = np.zeros(K, dtype=np.int64)
        for a in assign:
            m[a] += 1
        full = base + m
        gi = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for v, i in zip(full, idx)], dtype=np.int64)
        logq.append(cc.dm_logpmf_vec(counts[idx], kappa * table_t[gi]))
        # exchangeable composition mass, spread over its ordered assignments
        coef = factorial(n_miss)
        for c in m:
            coef //= factorial(int(c))
        lw = np.log(np.clip(
            w_k[p_row, relation[idx], cm_k[tuple(m)]], 1e-12, None)
        ) - np.log(float(coef))
        for slot, a in enumerate(assign):
            lw = lw + alpha * log_tilt[missing[:, slot], relation[idx], a]
        logw.append(lw)
    logq = np.stack(logq, axis=0)
    logw = np.stack(logw, axis=0)
    logw = logw - cc.logsumexp(logw, axis=0)[None, :]
    return cc.logsumexp(logq + logw, axis=0)


def load_iemocap():
    base = proposed.count_gate.base
    raw, _ = base.build_rows()
    data, _ = count_gate.attach_counts(raw)
    rows = anchor.flatten(data)
    prev_panel, prev_valid = anchor.attach_previous_panel(rows)
    rows = anchor.subset_rows(rows, prev_valid)
    return (rows["counts"], prev_panel[prev_valid],
            anchor.attach_speaker_relation(rows),
            neural.build_previous_votes(rows), rows["session"],
            rows["session"])


def load_m3ed():
    import m3ed_common as mc
    import m3ed_ccpr_neural as m3n
    ann = mc.load_annotation()
    m3n.annotate_votes(ann)
    rows_all = mc.build_rows(ann)
    tr, va, _ = mc.official_series_sets()
    keep_set = set(tr) | set(va)
    keep = np.asarray([x in keep_set for x in rows_all["series"]])
    rows = {k: v[keep] for k, v in rows_all.items()
            if k in ("dialogue", "series", "position", "counts",
                     "previous_counts", "relation")}
    return (rows["counts"], rows["previous_counts"], rows["relation"],
            m3n.build_previous_votes(ann, rows),
            mc.series_fold_assignment(rows["series"], 5, 20260804),
            np.asarray([str(x) for x in rows["series"]]))


def load_emowoz():
    import emowoz_ccpr_neural as ew
    rows, _ = ew.load_rows()
    return (rows["counts"], rows["prev_counts"], rows["relation"],
            rows["prev_votes"],
            ew.fold_assignment(rows["dialogue"], 5, 20260804),
            np.asarray([str(d) for d in rows["dialogue"]]))


def main() -> None:
    global K
    started = time.time()
    counts, prev_panel, relation, prev_votes, sessions, blocks = {
        "iemocap": load_iemocap, "m3ed": load_m3ed,
        "emowoz": load_emowoz}[CORPUS]()
    K = counts.shape[1]

    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {j: cc.compositions(j, K) for j in range(N_RATERS + 1)}
    partial_idx = {j: {tuple(v): i for i, v in enumerate(completions[j])}
                   for j in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    sel_by_k = {k: rater_masks(len(counts), k, rng)
                for k in range(N_RATERS + 1)}
    masks = {k: counts_from(prev_votes, sel_by_k[k])
             for k in range(N_RATERS + 1)}
    key_by_k = {k: revealed_key(prev_votes, sel_by_k[k], k, partial_idx[k])
                for k in range(N_RATERS + 1)}

    report = {"as_of": "2026-08-06", "dataset": CORPUS,
              "protocol": ("session LOSO, rater-resolved completion vs "
                           "exchangeable completion, identical rows/masks/"
                           "response table"),
              "n_rows": int(len(counts)), "k_classes": K,
              "nll_by_k": {str(k): {"ccprR": [], "exchangeable": [],
                                    "lookup": []}
                           for k in range(N_RATERS + 1)},
              "row_nll_by_k": {}}

    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    for heldout in sorted(np.unique(sessions)):
        test = sessions == heldout
        dev_session = sorted(np.unique(sessions[~test]).tolist())[0]
        fit_mask = (~test) & (sessions != dev_session)
        dev_idx = np.flatnonzero(sessions == dev_session)
        test_idx = np.flatnonzero(test)

        # shared hyperparameters, selected on dev at k=2 for the
        # exchangeable operator so the comparison never favours CCPR-R
        best = None
        for smooth in SMOOTH_GRID:
            t = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                  len(cc_full) * 2, K, N_RATERS, smooth)
            for kappa in KAPPA_GRID:
                for scomp in SMOOTH_COMP_GRID:
                    w, cm = cc.fit_completion_tables(
                        masks[2], prev_panel, relation, 2, fit_mask,
                        completions, partial_idx, N_RATERS, scomp)
                    v = float(np.mean(-cc.logp_ccpr_rows_empirical(
                        masks[2][dev_idx], 2, relation[dev_idx],
                        counts[dev_idx], t, full_idx, completions, cm,
                        partial_idx, w, kappa, K, N_RATERS)))
                    if best is None or v < best[0]:
                        best = (v, smooth, kappa, scomp)
        _, smooth, kappa, scomp = best
        table_t = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    len(cc_full) * 2, K, N_RATERS, smooth)

        for k in range(N_RATERS + 1):
            w_k, cm_k = cc.fit_completion_tables(
                masks[k], prev_panel, relation, k, fit_mask, completions,
                partial_idx, N_RATERS, scomp)
            exch = -cc.logp_ccpr_rows_empirical(
                masks[k][test_idx], k, relation[test_idx], counts[test_idx],
                table_t, full_idx, completions, cm_k, partial_idx, w_k,
                kappa, K, N_RATERS)
            log_tilt = rater_tilts(prev_votes, relation, fit_mask, scomp)

            def rr_at(alpha, idx):
                return -logp_ccpr_r(
                    prev_votes, sel_by_k[k], relation, counts, table_t,
                    full_idx, w_k, cm_k, partial_idx, log_tilt, alpha,
                    kappa, k, idx, completions)

            # alpha=0 is exactly the exchangeable operator, so the
            # baseline is nested; alpha is chosen on dev only.
            alpha = min(ALPHA_GRID,
                        key=lambda a: float(np.mean(rr_at(a, dev_idx))))
            rr = rr_at(alpha, test_idx)
            n_groups = (len(completions[k]) if k > 0 else 1) * 2
            g_part = np.asarray([
                (partial_idx[k][tuple(masks[k][i])] if k > 0 else 0) * 2
                + relation[i] for i in range(len(counts))], dtype=np.int64)
            look_t = cc.fit_mean_table(g_part[fit_mask], counts[fit_mask],
                                       n_groups, K, N_RATERS, smooth)
            look = -np.asarray([
                cc.logp_lookup(masks[k][i], k, relation[i], counts[i],
                               look_t, partial_idx, kappa, K, N_RATERS)
                for i in test_idx])
            e = report["nll_by_k"][str(k)]
            e["ccprR"].append(float(np.mean(rr)))
            e["exchangeable"].append(float(np.mean(exch)))
            e["lookup"].append(float(np.mean(look)))
            e.setdefault("alpha", []).append(float(alpha))
            entry = report["row_nll_by_k"].setdefault(
                str(k), {"ccprR": [], "exchangeable": [], "session": []})
            entry["ccprR"].extend(rr.tolist())
            entry["exchangeable"].extend(exch.tolist())
            entry["session"].extend([str(blocks[i]) for i in test_idx])
        print("fold", int(heldout), "done", flush=True)

    report["deltas"] = {}
    for k in range(N_RATERS + 1):
        r = report["row_nll_by_k"][str(k)]
        d = np.asarray(r["ccprR"]) - np.asarray(r["exchangeable"])
        report["deltas"][str(k)] = cc.cluster_bootstrap_delta(
            np.asarray(r["ccprR"]), np.asarray(r["exchangeable"]),
            np.asarray(r["session"]))
        print(f"k={k} ccprR-exchangeable {d.mean():+.4f} "
              f"ci={report['deltas'][str(k)]['ci95']}", flush=True)

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["git_commit"] = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    Path(str(OUTPUT).format(CORPUS)).write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT).format(CORPUS), "status": "DONE"}))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_future_annotation_count_gate.py <==
#!/usr/bin/env python3
"""Feasibility gate for forecasting the *joint* future annotation count.

Soft-label and Dirichlet emotion recognition already exist for the current
utterance.  This probe asks a stricter question: can a causal forecaster model
the full exchangeable count vector of the three future human annotations, not
only its mean distribution?  The model is a conditional Dirichlet--multinomial
head.  It is still a gate; no novelty is claimed until it beats a capacity-
matched soft-label head on count NLL with dialogue-cluster uncertainty.
"""

from __future__ import annotations

import hashlib
import json
import math
import platform
import pickle
import re
import subprocess
import time
from collections import defaultdict
from pathlib import Path
from typing import Any

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.metrics import log_loss

try:
    import iemocap_future_annotator_distribution_gate as base
except ModuleNotFoundError:
    from scripts import iemocap_future_annotator_distribution_gate as base


ROOT = Path("/Users/gawain/Documents/epc")
RELEASE = base.RELEASE
OUTPUT = ROOT / (
    "output/iemocap_future_annotation_count_gate.json"
    if base.ACTIVE_MODALITIES == ("text", "audio", "visual")
    else f"output/iemocap_future_annotation_count_gate_{'_'.join(base.ACTIVE_MODALITIES)}.json"
)
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
HIDDEN = 64
MAX_EPOCHS = 60
PATIENCE = 10
LABEL_NAMES = tuple(base.CAT_TO_ID)
LABELS = base.LABELS
M_ANNOTATORS = 3
CAT_RE = re.compile(r"^(\S+)\s*:\s*(.*)$")


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def seed_everything(seed: int) -> None:
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.use_deterministic_algorithms(True)


def parse_counts() -> dict[str, np.ndarray]:
    annotations: dict[str, dict[str, tuple[list[int], bool]]] = defaultdict(dict)
    for path in sorted(RELEASE.glob("Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        match = re.search(r"_(e\d+)_cat$", path.stem)
        if match is None:
            raise AssertionError(f"cannot parse evaluator: {path.name}")
        evaluator = match.group(1)
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            match_line = CAT_RE.match(line.strip())
            if match_line is None:
                continue
            utterance, rest = match_line.groups()
            labels = []
            has_other = False
            for item in rest.split(";"):
                name = item.strip().lstrip(":").strip()
                has_other = has_other or name == "Other"
                if name in base.CAT_TO_ID:
                    labels.append(base.CAT_TO_ID[name])
            annotations[utterance][evaluator] = (labels, has_other)
    counts: dict[str, np.ndarray] = {}
    for utterance, raters in annotations.items():
        # Keep only a genuine three-rater six-way count.  No renormalisation
        # or dropping of an Other-only rater is allowed in this object.
        if len(raters) != M_ANNOTATORS or any(other or not labels for labels, other in raters.values()):
            continue
        value = np.zeros(LABELS, dtype=np.int64)
        for labels, _ in raters.values():
            if len(labels) != 1:
                # Multi-label categorical lines are ambiguous about whether
                # the annotator expressed a set or a primary label.  The
                # count target only accepts one categorical draw.
                value[:] = -1
                break
            value[labels[0]] += 1
        if (value >= 0).all() and int(value.sum()) == M_ANNOTATORS:
            counts[utterance] = value
    return counts


def attach_counts(raw: dict[str, dict[str, np.ndarray]]) -> tuple[dict[str, dict[str, np.ndarray]], dict[str, Any]]:
    with base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = base.parse_dialogue_order(payload[6])
    target_counts = parse_counts()
    out = {}
    missing = 0
    dropped = 0
    for split, rows in raw.items():
        keep = []
        counts = []
        for dialogue, position in zip(rows["dialogue"], rows["position"]):
            ids = order[str(dialogue)]
            target_id = ids[int(position)]
            count = target_counts.get(target_id)
            if count is None:
                dropped += 1
                keep.append(False)
            else:
                keep.append(True)
                counts.append(count)
        keep_array = np.asarray(keep, dtype=bool)
        value = {
            name: (array[keep_array] if isinstance(array, np.ndarray) and len(array) == len(rows["x"]) else array)
            for name, array in rows.items()
        }
        value["counts"] = np.stack(counts).astype(np.int64)
        out[split] = value
    return out, {"strict_count_utterances": len(target_counts), "rows": {s: int(len(v["counts"])) for s, v in out.items()}, "dropped_multi_or_non_single_annotations": dropped, "missing_count_targets": missing}


class DirichletMultinomialHead(nn.Module):
    def __init__(self, input_dim: int) -> None:
        super().__init__()
        self.encoder = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, HIDDEN), nn.GELU())
        self.head = nn.Sequential(nn.Linear(HIDDEN, HIDDEN), nn.GELU(), nn.LayerNorm(HIDDEN), nn.Linear(HIDDEN, LABELS))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        evidence = F.softplus(self.head(self.encoder(x.mean(dim=1))))
        return evidence + 1e-3


class TemporalDirichletMultinomialHead(nn.Module):
    """Order-aware control; same output object, no extra target information."""

    def __init__(self, input_dim: int) -> None:
        super().__init__()
        self.input_projection = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, HIDDEN), nn.GELU())
        self.recurrent = nn.GRU(HIDDEN, HIDDEN, batch_first=True)
        self.head = nn.Sequential(nn.LayerNorm(HIDDEN), nn.Linear(HIDDEN, LABELS))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        sequence, _ = self.recurrent(self.input_projection(x))
        evidence = F.softplus(self.head(sequence[:, -1]))
        return evidence + 1e-3


def dm_nll(alpha: torch.Tensor, counts: torch.Tensor) -> torch.Tensor:
    total = counts.sum(dim=1).to(alpha.dtype)
    alpha0 = alpha.sum(dim=1)
    value = torch.lgamma(alpha0) - torch.lgamma(alpha0 + total)
    value = value + torch.lgamma(alpha + counts.to(alpha.dtype)).sum(dim=1) - torch.lgamma(alpha).sum(dim=1)
    # Include the multinomial coefficient: this is the actual probability of
    # the observed count vector, not just an unnormalised Dirichlet term.
    value = value + torch.lgamma(total + 1.0) - torch.lgamma(counts.to(alpha.dtype) + 1.0).sum(dim=1)
    return -value


def dm_probability(alpha: np.ndarray, counts: np.ndarray) -> np.ndarray:
    at = torch.as_tensor(alpha, dtype=torch.float64)
    ct = torch.as_tensor(counts, dtype=torch.float64)
    return torch.exp(-dm_nll(at, ct)).numpy()


def fit_dm(seed: int, rate: float, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], architecture: str = "mean") -> tuple[nn.Module, float]:
    seed_everything(seed)
    model_class = DirichletMultinomialHead if architecture == "mean" else TemporalDirichletMultinomialHead
    model = model_class(train["x"].shape[-1])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    x = torch.as_tensor(train["x"])
    c = torch.as_tensor(train["counts"])
    best_state = None
    best = float("inf")
    stale = 0
    for _ in range(MAX_EPOCHS):
        model.train()
        # Full-batch is fast at this scale and removes a second source of
        # nondeterminism from the count-likelihood gate.
        optimizer.zero_grad(set_to_none=True)
        loss = dm_nll(model(x), c).mean()
        if not torch.isfinite(loss):
            raise FloatingPointError("non-finite Dirichlet-multinomial loss")
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
        optimizer.step()
        model.eval()
        with torch.no_grad():
            score = float(dm_nll(model(torch.as_tensor(valid["x"])), torch.as_tensor(valid["counts"])).mean())
        if score < best - 1e-8:
            best = score
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
            stale = 0
        else:
            stale += 1
            if stale >= PATIENCE:
                break
    if best_state is None:
        raise RuntimeError("no Dirichlet-multinomial checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best


def evaluate_dm(alpha: np.ndarray, counts: np.ndarray) -> dict[str, Any]:
    probability = dm_probability(alpha, counts)
    count_nll = -np.log(np.clip(probability, 1e-300, 1.0))
    mean_probability = alpha / alpha.sum(axis=1, keepdims=True)
    soft = counts / counts.sum(axis=1, keepdims=True)
    soft_ce = -(soft * np.log(np.clip(mean_probability, 1e-12, 1.0))).sum(axis=1)
    return {"count_nll": float(count_nll.mean()), "soft_cross_entropy": float(soft_ce.mean()), "count_nll_by_row": count_nll.tolist(), "soft_ce_by_row": soft_ce.tolist(), "mean_concentration": float(alpha.sum(axis=1).mean())}


def cluster_delta(left: np.ndarray, right: np.ndarray, groups: np.ndarray, seed: int = 211) -> dict[str, Any]:
    difference = np.asarray(left) - np.asarray(right)
    unique = np.unique(groups)
    by_group = {group: np.flatnonzero(groups == group) for group in unique}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(2000):
        sampled = rng.choice(unique, len(unique), replace=True)
        index = np.concatenate([by_group[group] for group in sampled])
        draws.append(float(difference[index].mean()))
    return {"mean_left_minus_right": float(difference.mean()), "ci95": [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))], "clusters": int(len(unique))}


def main() -> None:
    started = time.time()
    torch.set_num_threads(8)
    raw, support = base.build_rows()
    data = base.scale(raw)
    data, count_support = attach_counts(data)
    report: dict[str, Any] = {
        "as_of": "2026-08-02",
        "dataset": "IEMOCAP",
        "claim_status": "joint future annotation-count feasibility gate; no novelty claim",
        "active_modalities": list(base.ACTIVE_MODALITIES),
        "script_sha256": sha256(Path(__file__)),
        "source_gate_sha256": sha256(Path(base.__file__)),
        "git_commit": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(),
        "environment": {"python": platform.python_version(), "torch": torch.__version__, "device": "cpu"},
        "support": {"feature_rows": support, "count": count_support},
        "causal_assertions": {"target_count_from_future_annotations_only": True, "past_features_only": True, "train_only_scaler": True, "prefix_keys_disjoint": True, "proper_dirichlet_multinomial": True, "finite": True},
        "models": {},
    }
    dm_outputs = {}
    for architecture in ("mean", "gru"):
        dm_predictions = []
        dm_runs = []
        parameter_count = None
        for seed in SEEDS:
            candidates = []
            for rate in LEARNING_RATES:
                model, validation_nll = fit_dm(seed, rate, data["train"], data["validation"], architecture)
                candidates.append((validation_nll, rate, model))
            validation_nll, rate, model = min(candidates, key=lambda item: item[0])
            parameter_count = int(sum(parameter.numel() for parameter in model.parameters()))
            with torch.no_grad():
                alpha = model(torch.as_tensor(data["test"]["x"])).numpy()
            if not np.isfinite(alpha).all() or (alpha <= 0).any():
                raise AssertionError("invalid Dirichlet concentration")
            dm_predictions.append(alpha)
            score = evaluate_dm(alpha, data["test"]["counts"])
            score.update({"seed": seed, "validation_nll": validation_nll, "learning_rate": rate, "parameter_count": parameter_count})
            dm_runs.append(score)
        dm_alpha = np.mean(np.stack(dm_predictions), axis=0)
        dm_score = evaluate_dm(dm_alpha, data["test"]["counts"])
        dm_outputs[architecture] = {"seed_runs": dm_runs, "seed_ensemble": {k: dm_score[k] for k in ("count_nll", "soft_cross_entropy", "mean_concentration")}, "_score": dm_score}

    # Capacity-matched soft-head baseline, trained on the same rows and same
    # feature tensor.  Its multinomial count probability is the Dirichlet
    # limit with infinite concentration.
    soft_runs = []
    soft_probs = []
    for seed in SEEDS:
        candidates = []
        for rate in base.LEARNING_RATES:
            model, validation_loss = base.train_one("soft", seed, data["train"], data["validation"], rate)
            candidates.append((validation_loss, rate, model))
        validation_loss, rate, model = min(candidates, key=lambda item: item[0])
        logits = base.predict(model, data["test"])
        probability = np.exp(torch.log_softmax(torch.as_tensor(logits), dim=-1).numpy())
        counts = data["test"]["counts"]
        log_coeff = torch.lgamma(torch.as_tensor(counts.sum(1), dtype=torch.float64) + 1.0) - torch.lgamma(torch.as_tensor(counts, dtype=torch.float64) + 1.0).sum(1)
        multinomial_logp = log_coeff.numpy() + (counts * np.log(np.clip(probability, 1e-12, 1.0))).sum(axis=1)
        soft_nll = -multinomial_logp
        soft = counts / counts.sum(1, keepdims=True)
        soft_ce = -(soft * np.log(np.clip(probability, 1e-12, 1.0))).sum(axis=1)
        soft_probs.append(probability)
        soft_runs.append({"seed": seed, "validation_loss": validation_loss, "learning_rate": rate, "count_nll": float(soft_nll.mean()), "soft_cross_entropy": float(soft_ce.mean()), "count_nll_by_row": soft_nll.tolist(), "soft_ce_by_row": soft_ce.tolist()})
    soft_probability = np.mean(np.stack(soft_probs), axis=0)
    counts = data["test"]["counts"]
    log_coeff = torch.lgamma(torch.as_tensor(counts.sum(1), dtype=torch.float64) + 1.0) - torch.lgamma(torch.as_tensor(counts, dtype=torch.float64) + 1.0).sum(1)
    soft_nll = -(log_coeff.numpy() + (counts * np.log(np.clip(soft_probability, 1e-12, 1.0))).sum(axis=1))
    soft_dist = counts / counts.sum(1, keepdims=True)
    soft_ce = -(soft_dist * np.log(np.clip(soft_probability, 1e-12, 1.0))).sum(axis=1)
    soft_score = {"count_nll": float(soft_nll.mean()), "soft_cross_entropy": float(soft_ce.mean()), "count_nll_by_row": soft_nll.tolist(), "soft_ce_by_row": soft_ce.tolist()}
    report["models"] = {
        "dirichlet_multinomial_mean": {k: v for k, v in dm_outputs["mean"].items() if k != "_score"},
        "dirichlet_multinomial_gru": {k: v for k, v in dm_outputs["gru"].items() if k != "_score"},
        "soft_multinomial": {"seed_runs": soft_runs, "seed_ensemble": {k: soft_score[k] for k in ("count_nll", "soft_cross_entropy")}},
    }
    report["dm_mean_minus_soft_count_nll_cluster_delta"] = cluster_delta(np.asarray(dm_outputs["mean"]["_score"]["count_nll_by_row"]), np.asarray(soft_score["count_nll_by_row"]), data["test"]["dialogue"])
    report["dm_gru_minus_soft_count_nll_cluster_delta"] = cluster_delta(np.asarray(dm_outputs["gru"]["_score"]["count_nll_by_row"]), np.asarray(soft_score["count_nll_by_row"]), data["test"]["dialogue"])
    report["dm_gru_minus_dm_mean_count_nll_cluster_delta"] = cluster_delta(np.asarray(dm_outputs["gru"]["_score"]["count_nll_by_row"]), np.asarray(dm_outputs["mean"]["_score"]["count_nll_by_row"]), data["test"]["dialogue"])
    report["dm_mean_minus_soft_count_nll_cluster_delta"]["interpretation"] = "negative favors mean Dirichlet-multinomial joint-count forecast"
    report["dm_gru_minus_soft_count_nll_cluster_delta"]["interpretation"] = "negative favors temporal Dirichlet-multinomial joint-count forecast"
    report["dm_gru_minus_dm_mean_count_nll_cluster_delta"]["interpretation"] = "negative favors order-aware GRU over mean-pool Dirichlet-multinomial"
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({
        "output": str(OUTPUT),
        "active_modalities": list(base.ACTIVE_MODALITIES),
        "models": {m: report["models"][m]["seed_ensemble"] for m in report["models"]},
        "dm_mean_minus_soft": report["dm_mean_minus_soft_count_nll_cluster_delta"],
        "dm_gru_minus_soft": report["dm_gru_minus_soft_count_nll_cluster_delta"],
        "dm_gru_minus_dm_mean": report["dm_gru_minus_dm_mean_count_nll_cluster_delta"],
        "runtime_seconds": report["runtime_seconds"],
    }, ensure_ascii=False, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_future_annotator_distribution_gate.py <==
#!/usr/bin/env python3
"""Pilot whether future annotator distributions are a useful forecast object.

This is a feasibility gate for a possible ambiguity-aware forecasting paper.  It
does *not* claim novelty: soft-label/distributional emotion recognition already
exists.  The gate asks a narrower, falsifiable question: after replacing the
majority target with the distribution of independent IEMOCAP categorical
annotations, does a causal multimodal forecaster improve the proper
cross-entropy to that distribution without simply changing the hard-label
metric?

Only six standard IEMOCAP categories are retained (hap, sad, neu, ang, exc,
fru).  If an annotator selected multiple standard categories, that annotator's
mass is split uniformly; ``Other``-only annotations are excluded from that
utterance's target distribution.  Rows require at least two annotators with a
non-empty standard distribution.  The target utterance is used only as a
training/evaluation target; all input features are the six preceding
utterances.
"""

from __future__ import annotations

import hashlib
import json
import math
import os
import pickle
import platform
import random
import re
import subprocess
import time
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.preprocessing import StandardScaler
from torch.utils.data import DataLoader, TensorDataset


ROOT = Path("/Users/gawain/Documents/epc")
RELEASE = Path("/Users/gawain/Downloads/IEMOCAP_full_release")
COSMIC = Path("/Users/gawain/学术简历/new epc experiment/data/feat/iemocap_features_roberta.pkl")
AUDIO = ROOT / "output/iemocap_wavlm_utterance_features.npz"
VISUAL = ROOT / "output/iemocap_clip_visual_features.npz"
_MODALITY_DIMS = {"text": 1024, "audio": 768, "visual": 768}
_MODALITY_SPEC = os.environ.get("EPC_MODALITIES", "text,audio,visual")
ACTIVE_MODALITIES = tuple(value.strip() for value in _MODALITY_SPEC.split(",") if value.strip())
if not ACTIVE_MODALITIES or any(value not in _MODALITY_DIMS for value in ACTIVE_MODALITIES) or len(set(ACTIVE_MODALITIES)) != len(ACTIVE_MODALITIES):
    raise ValueError(f"invalid EPC_MODALITIES={_MODALITY_SPEC!r}")
OUTPUT = ROOT / (
    "output/iemocap_future_annotator_distribution_gate.json"
    if ACTIVE_MODALITIES == ("text", "audio", "visual")
    else f"output/iemocap_future_annotator_distribution_gate_{'_'.join(ACTIVE_MODALITIES)}.json"
)
LABELS = 6
CONTEXT = 6
SPLIT_INDEX = {"train": 7, "validation": 9, "test": 8}
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
HIDDEN = 64
BATCH_SIZE = 128
MAX_EPOCHS = 55
PATIENCE = 10
MAIN_RE = re.compile(r"^\[[^]]+\]\s+(\S+)\s+(\S+)\s+\[")
TRANSCRIPT_RE = re.compile(r"^(\S+)\s+\[[^]]+\]:\s*(.*)$")
CAT_RE = re.compile(r"^(\S+)\s*:\s*(.*)$")
CAT_TO_ID = {
    "Happiness": 0,
    "Sadness": 1,
    "Neutral state": 2,
    "Anger": 3,
    "Excited": 4,
    "Frustration": 5,
}
MODALITY_DIMS = tuple(_MODALITY_DIMS[value] for value in ACTIVE_MODALITIES)
MODALITIES = ACTIVE_MODALITIES


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def seed_everything(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.use_deterministic_algorithms(True)


def parse_dialogue_order(feature_text: dict[str, list[str]]) -> dict[str, list[str]]:
    """Return the chronological utterance IDs used by the feature pickle.

    The top-level ``EmoEvaluation`` files are not chronological: overlapping
    speakers are grouped by speaker prefix in parts of IEMOCAP.  COSMIC's
    feature arrays follow the transcript order (e.g. M000, F000, M001, ...),
    so using the evaluation-file order would misalign every multimodal block.
    The released feature pickle has already removed ``xxx`` turns; we recover
    the exact surviving IDs by matching its stored transcript strings against
    the raw transcription in order.  This avoids guessing which non-standard
    labels were filtered.
    """
    order: dict[str, list[str]] = {}
    for path in sorted(RELEASE.glob("Session*/dialog/transcriptions/*.txt")):
        raw_rows = []
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            match = TRANSCRIPT_RE.match(line.strip())
            if match:
                raw_rows.append((match.group(1), re.sub(r"\s+", " ", match.group(2).strip())))
        wanted = feature_text.get(path.stem)
        if wanted is None:
            continue
        cursor = 0
        utterances = []
        for value in wanted:
            normalized = re.sub(r"\s+", " ", str(value).strip())
            while cursor < len(raw_rows) and raw_rows[cursor][1] != normalized:
                cursor += 1
            if cursor >= len(raw_rows):
                raise AssertionError(f"cannot align feature text to transcript: {path.stem!r}, {value!r}")
            utterances.append(raw_rows[cursor][0])
            cursor += 1
        if len(utterances) != len(wanted) or len(set(utterances)) != len(utterances):
            raise AssertionError(f"non-unique transcript alignment: {path.stem}")
        order[path.stem] = utterances
    return order


def parse_soft_targets() -> tuple[dict[str, np.ndarray], dict[str, Any]]:
    """Return a strict, six-way mean annotator distribution map.

    We do not silently condition away an ``Other`` or missing categorical
    annotation.  Such an utterance is excluded from this feasibility target;
    a future full method could model ``Other`` explicitly as a seventh class.
    This keeps the reported six-way distribution a genuine average over all
    available annotators rather than a post-hoc renormalization.
    """
    by_utterance: dict[str, dict[str, tuple[list[int], bool]]] = defaultdict(dict)
    files = 0
    for path in sorted(RELEASE.glob("Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        files += 1
        # The suffix is ``_<evaluator>_cat``.  ``rsplit('_', 1)`` returns
        # ``cat`` and silently collapses all annotators into one key, which
        # would manufacture a degenerate one-annotator target.
        match_evaluator = re.search(r"_(e\d+)_cat$", path.stem)
        if match_evaluator is None:
            raise AssertionError(f"cannot parse evaluator from {path.name}")
        evaluator = match_evaluator.group(1)
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            match = CAT_RE.match(line.strip())
            if not match:
                continue
            utterance, rest = match.groups()
            labels = []
            has_other = False
            for item in rest.split(";"):
                name = item.strip().lstrip(":").strip()
                has_other = has_other or name == "Other"
                if name in CAT_TO_ID:
                    labels.append(CAT_TO_ID[name])
            # Store every evaluator entry, including an Other-only/empty one,
            # so the strict filter below can see missing standard mass.
            by_utterance[utterance][evaluator] = (labels, has_other)

    targets: dict[str, np.ndarray] = {}
    counts = Counter()
    entropy = []
    for utterance, annotators in by_utterance.items():
        distributions = []
        if len(annotators) < 2:
            counts["fewer_than_two_annotators"] += 1
            continue
        if any(has_other or not labels for labels, has_other in annotators.values()):
            counts["other_or_missing_standard_annotation"] += 1
            continue
        for labels, _ in annotators.values():
            value = np.zeros(LABELS, dtype=np.float64)
            for label in labels:
                value[label] += 1.0 / len(labels)
            distributions.append(value)
        value = np.mean(np.stack(distributions), axis=0)
        total = float(value.sum())
        if total <= 0:
            counts["zero_standard_mass"] += 1
            continue
        value /= total
        targets[utterance] = value.astype(np.float32)
        entropy.append(float(-(value * np.log(np.clip(value, 1e-12, 1.0))).sum()))
        counts[f"annotators_{len(distributions)}"] += 1
    return targets, {
        "categorical_files": files,
        "target_utterances": len(targets),
        "annotator_count_distribution": dict(sorted(counts.items())),
        "mean_target_entropy_nats": float(np.mean(entropy)),
        "median_target_entropy_nats": float(np.median(entropy)),
    }


def load_feature_map() -> tuple[dict[str, np.ndarray], dict[str, np.ndarray]]:
    with COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    labels = payload[1]
    text = payload[2]
    return labels, text


def load_npz_map(path: Path, expected_dim: int) -> dict[str, np.ndarray]:
    with np.load(path, allow_pickle=True) as values:
        keys = [str(value) for value in values["keys"]]
        features = np.asarray(values["features"], dtype=np.float64)
    if len(keys) != len(features) or len(set(keys)) != len(keys):
        raise AssertionError(f"duplicate/misaligned feature keys in {path}")
    if features.ndim != 2 or features.shape[1] != expected_dim or not np.isfinite(features).all():
        raise AssertionError(f"bad feature matrix in {path}: {features.shape}")
    return dict(zip(keys, features))


def build_rows() -> tuple[dict[str, dict[str, np.ndarray]], dict[str, Any]]:
    # Load the split lists and feature dictionaries once.  Re-opening the
    # pickle inside each split loop was needlessly expensive and made it easy
    # for a later refactor to use inconsistent payload objects.
    with COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    labels = payload[1]
    text = payload[2]
    audio = load_npz_map(AUDIO, _MODALITY_DIMS["audio"])
    visual = load_npz_map(VISUAL, _MODALITY_DIMS["visual"])
    order = parse_dialogue_order(payload[6])
    soft, soft_support = parse_soft_targets()
    result: dict[str, dict[str, np.ndarray]] = {}
    key_sets: dict[str, set[str]] = {}
    skipped = Counter()
    consensus_match = []
    missing = {split: {name: 0 for name in ("audio", "visual") if name in ACTIVE_MODALITIES} for split in SPLIT_INDEX}
    for split, index in SPLIT_INDEX.items():
        blocks, hard, soft_rows, dialogues, positions, keys = [], [], [], [], [], []
        for dialogue in sorted(payload[index], key=str):
            if dialogue not in labels or dialogue not in text or dialogue not in order:
                skipped["missing_dialogue"] += 1
                continue
            y = np.asarray(labels[dialogue], dtype=np.int64)
            x = np.asarray(text[dialogue], dtype=np.float64)
            ids = order[dialogue]
            if len(y) != len(x) or len(y) != len(ids):
                raise AssertionError(f"sequence length mismatch: {dialogue}")
            if np.any((y < 0) | (y >= LABELS)):
                raise AssertionError(f"label outside six-way vocabulary: {dialogue}")
            for position in range(CONTEXT, len(y)):
                target = soft.get(ids[position])
                if target is None:
                    skipped["target_without_soft_distribution"] += 1
                    continue
                source = np.arange(position - CONTEXT, position)
                if int(source.max()) >= position:
                    raise AssertionError("non-causal source index")
                source_blocks = [x[source]] if "text" in ACTIVE_MODALITIES else []
                for name, lookup, dim in (("audio", audio, _MODALITY_DIMS["audio"]), ("visual", visual, _MODALITY_DIMS["visual"])):
                    if name not in ACTIVE_MODALITIES:
                        continue
                    values = []
                    for source_position in source:
                        value = lookup.get(f"{dialogue}::{source_position}")
                        if value is None:
                            missing[split][name] += 1
                            value = np.zeros(dim, dtype=np.float64)
                        values.append(value)
                    source_blocks.append(np.stack(values))
                # The target distribution is aligned by utterance ID, while
                # every feature below is explicitly drawn from positions
                # ``position-CONTEXT:position`` only.
                blocks.append(np.concatenate(source_blocks, axis=1))
                hard.append(y[position])
                soft_rows.append(target)
                dialogues.append(str(dialogue))
                positions.append(position)
                keys.append(f"{dialogue}::{position}")
                consensus_match.append(float(int(np.argmax(target)) == int(y[position])))
        if not blocks:
            raise RuntimeError(f"no rows for {split}")
        result[split] = {
            "x": np.stack(blocks).astype(np.float32),
            "hard_y": np.asarray(hard, dtype=np.int64),
            "soft_y": np.stack(soft_rows).astype(np.float32),
            "dialogue": np.asarray(dialogues),
            "position": np.asarray(positions, dtype=np.int64),
            "key": np.asarray(keys),
        }
        key_sets[split] = set(keys)
    for left, right in (("train", "validation"), ("train", "test"), ("validation", "test")):
        if key_sets[left] & key_sets[right]:
            raise AssertionError(f"prefix key overlap: {left}/{right}")
    support = {
        "rows": {split: int(len(value["hard_y"])) for split, value in result.items()},
        "dialogues": {split: int(len(set(value["dialogue"]))) for split, value in result.items()},
        "soft_target": soft_support,
        "soft_argmax_matches_majority_fraction": float(np.mean(consensus_match)),
        "missing_context_features": missing,
        "modalities": {name: _MODALITY_DIMS[name] for name in ACTIVE_MODALITIES},
        "active_modalities": list(ACTIVE_MODALITIES),
        "skipped": dict(skipped),
        "prefix_keys_disjoint": True,
    }
    return result, support


def scale(data: dict[str, dict[str, np.ndarray]]) -> dict[str, dict[str, np.ndarray]]:
    scaler = StandardScaler().fit(data["train"]["x"].reshape(-1, data["train"]["x"].shape[-1]))
    output = {}
    for split, rows in data.items():
        value = dict(rows)
        value["x"] = scaler.transform(rows["x"].reshape(-1, rows["x"].shape[-1])).reshape(rows["x"].shape).astype(np.float32)
        output[split] = value
    return output


class MeanMultimodalHead(nn.Module):
    """Capacity-controlled direct head for the target-distribution pilot."""

    def __init__(self, input_dim: int) -> None:
        super().__init__()
        self.encoder = nn.Sequential(nn.LayerNorm(input_dim), nn.Linear(input_dim, HIDDEN), nn.GELU())
        self.head = nn.Sequential(nn.Linear(HIDDEN, HIDDEN), nn.GELU(), nn.LayerNorm(HIDDEN), nn.Linear(HIDDEN, LABELS))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        pooled = x.mean(dim=1)
        return self.head(self.encoder(pooled))


def metrics_from_probability(hard: np.ndarray, soft: np.ndarray, probability: np.ndarray) -> dict[str, Any]:
    probability = np.asarray(probability, dtype=np.float64)
    if probability.ndim != 2 or probability.shape[0] != len(hard) or not np.isfinite(probability).all():
        raise AssertionError("invalid probability array")
    probability = np.clip(probability, 1e-12, 1.0)
    probability /= probability.sum(axis=1, keepdims=True)
    logp = np.log(probability)
    prob = probability
    hard_nll = -np.log(np.clip(prob[np.arange(len(hard)), hard], 1e-12, 1.0))
    soft_nll = -(soft * logp).sum(axis=1)
    brier = ((prob - soft) ** 2).sum(axis=1)
    return {
        "hard_nll": float(hard_nll.mean()),
        "soft_cross_entropy": float(soft_nll.mean()),
        "soft_brier": float(brier.mean()),
        "hard_accuracy": float(np.mean(prob.argmax(axis=1) == hard)),
        "mean_pred_entropy": float(-(prob * logp).sum(axis=1).mean()),
        "nll_by_row": hard_nll.tolist(),
        "soft_ce_by_row": soft_nll.tolist(),
    }


def metrics(hard: np.ndarray, soft: np.ndarray, logits: np.ndarray) -> dict[str, Any]:
    logp = torch.log_softmax(torch.as_tensor(logits), dim=-1).numpy()
    return metrics_from_probability(hard, soft, np.exp(logp))


def cluster_delta(left: np.ndarray, right: np.ndarray, groups: np.ndarray, seed: int) -> dict[str, Any]:
    difference = left - right
    unique = np.unique(groups)
    by_group = {group: np.flatnonzero(groups == group) for group in unique}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(2000):
        sampled = rng.choice(unique, len(unique), replace=True)
        index = np.concatenate([by_group[group] for group in sampled])
        draws.append(float(difference[index].mean()))
    return {
        "mean_left_minus_right": float(difference.mean()),
        "ci95": [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))],
        "clusters": int(len(unique)),
    }


def train_one(mode: str, seed: int, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], rate: float) -> tuple[nn.Module, float]:
    seed_everything(seed)
    model = MeanMultimodalHead(train["x"].shape[-1])
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    loader = DataLoader(
        TensorDataset(torch.as_tensor(train["x"]), torch.as_tensor(train["hard_y"]), torch.as_tensor(train["soft_y"])),
        batch_size=BATCH_SIZE, shuffle=True, generator=torch.Generator().manual_seed(seed), num_workers=0,
    )
    valid_x = torch.as_tensor(valid["x"])
    valid_hard = torch.as_tensor(valid["hard_y"])
    valid_soft = torch.as_tensor(valid["soft_y"])
    best_state = None
    best_score = float("inf")
    stale = 0
    for _ in range(MAX_EPOCHS):
        model.train()
        for x, hard, soft in loader:
            optimizer.zero_grad(set_to_none=True)
            logits = model(x)
            logp = F.log_softmax(logits, dim=-1)
            loss = F.cross_entropy(logits, hard) if mode == "hard" else -(soft * logp).sum(dim=-1).mean()
            if not torch.isfinite(loss):
                raise FloatingPointError("non-finite target-distribution loss")
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0)
            optimizer.step()
        model.eval()
        with torch.no_grad():
            logp = F.log_softmax(model(valid_x), dim=-1)
            # ``-logp`` is not a valid substitute for logits in
            # cross-entropy: CE applies another log-softmax and changes the
            # normalization.  NLL on the already-normalized log-probability
            # is the exact validation objective for the hard target.
            score = float(F.nll_loss(logp, valid_hard) if mode == "hard" else -(valid_soft * logp).sum(dim=-1).mean())
        if score < best_score - 1e-7:
            best_score = score
            best_state = {k: v.detach().clone() for k, v in model.state_dict().items()}
            stale = 0
        else:
            stale += 1
            if stale >= PATIENCE:
                break
    if best_state is None:
        raise RuntimeError("no target-distribution checkpoint")
    model.load_state_dict(best_state)
    return model.eval(), best_score


def predict(model: nn.Module, rows: dict[str, np.ndarray]) -> np.ndarray:
    with torch.no_grad():
        logits = model(torch.as_tensor(rows["x"])).cpu().numpy()
    if not np.isfinite(logits).all():
        raise AssertionError("non-finite logits")
    probability = np.exp(torch.log_softmax(torch.as_tensor(logits), dim=-1).numpy())
    if not np.allclose(probability.sum(axis=1), 1.0, atol=1e-6):
        raise AssertionError("invalid probability normalization")
    return logits


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(os.cpu_count() or 1))))
    data, support = build_rows()
    data = scale(data)
    report: dict[str, Any] = {
        "as_of": "2026-08-02",
        "dataset": "IEMOCAP",
        "claim_status": "feasibility gate only; soft-label emotion distribution has prior art",
        "algorithm": "future annotator-distribution target with capacity-controlled causal head",
        "active_modalities": list(ACTIVE_MODALITIES),
        "script_sha256": sha256(Path(__file__)),
        "feature_sha256": {"cosmic": sha256(COSMIC), "audio": sha256(AUDIO), "visual": sha256(VISUAL)},
        "git_commit": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(),
        "environment": {"python": platform.python_version(), "torch": torch.__version__, "device": "cpu", "platform": platform.platform()},
        "seeds": list(SEEDS),
        "support": support,
        "causal_assertions": {"target_utterance_never_input": True, "train_only_scaler": True, "prefix_keys_disjoint": True, "proper_normalization": True, "test_not_used_for_selection": True, "deterministic_torch": True, "finite": True},
        "models": {},
    }
    ensemble_probabilities: dict[str, np.ndarray] = {}
    for mode in ("hard", "soft"):
        runs = []
        predictions = []
        for seed in SEEDS:
            candidates = []
            for rate in LEARNING_RATES:
                model, validation_loss = train_one(mode, seed, data["train"], data["validation"], rate)
                candidates.append((validation_loss, rate, model))
            validation_loss, rate, model = min(candidates, key=lambda item: item[0])
            logits = predict(model, data["test"])
            probability = np.exp(torch.log_softmax(torch.as_tensor(logits), dim=-1).numpy())
            score = metrics(data["test"]["hard_y"], data["test"]["soft_y"], logits)
            score.update({"seed": seed, "validation_loss": validation_loss, "learning_rate": rate})
            runs.append(score)
            predictions.append(probability)
        # Average probabilities, not logits, for the seed ensemble.  Keeping
        # this explicit also lets us compute a paired dialogue-cluster interval
        # between hard-target and soft-target training.
        ensemble_probability = np.mean(np.stack(predictions), axis=0)
        ensemble_probabilities[mode] = ensemble_probability
        ensemble_score = metrics_from_probability(data["test"]["hard_y"], data["test"]["soft_y"], ensemble_probability)
        report["models"][mode] = {
            "seed_runs": runs,
            "seed_mean": {key: float(np.mean([r[key] for r in runs])) for key in ("hard_nll", "soft_cross_entropy", "soft_brier", "hard_accuracy", "mean_pred_entropy")},
            "seed_ensemble": {key: ensemble_score[key] for key in ("hard_nll", "soft_cross_entropy", "soft_brier", "hard_accuracy", "mean_pred_entropy")},
        }
    hard_ensemble = ensemble_probabilities["hard"]
    soft_ensemble = ensemble_probabilities["soft"]
    hard_soft_ce = metrics_from_probability(data["test"]["hard_y"], data["test"]["soft_y"], hard_ensemble)["soft_ce_by_row"]
    soft_soft_ce = metrics_from_probability(data["test"]["hard_y"], data["test"]["soft_y"], soft_ensemble)["soft_ce_by_row"]
    report["soft_target_minus_hard_target_cluster_delta"] = cluster_delta(
        np.asarray(soft_soft_ce), np.asarray(hard_soft_ce), data["test"]["dialogue"], seed=211
    )
    report["soft_target_minus_hard_target_cluster_delta"]["interpretation"] = "negative favors soft-target training on soft cross-entropy"
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"output": str(OUTPUT), "support": support, "models": {k: v["seed_mean"] for k, v in report["models"].items()}, "runtime_seconds": report["runtime_seconds"]}, ensure_ascii=False, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_future_panel_anchor_loso.py <==
#!/usr/bin/env python3
"""Current-state-conditioned Dirichlet anchor for future IEMOCAP panels.

The target is the genuine three-rater categorical count vector of a future
utterance.  The proposed predictor augments the causal multimodal panel head
with the observed previous emotion as a train-only response anchor: a smoothed
current-state-to-future-panel empirical distribution is converted to a
Dirichlet-multinomial probability and mixed with the neural panel forecast.
All blend/smoothing/concentration choices are selected on one inner session;
the held-out session is never used for selection.
"""

from __future__ import annotations

import hashlib
import json
import pickle
import platform
import subprocess
import time
from pathlib import Path
from typing import Any

import numpy as np
import torch
from sklearn.preprocessing import StandardScaler

try:
    import iemocap_future_panel_crossmodal_gate as proposed
    import iemocap_future_panel_crossmodal_loso as loso
except ModuleNotFoundError:
    from scripts import iemocap_future_panel_crossmodal_gate as proposed
    from scripts import iemocap_future_panel_crossmodal_loso as loso


ROOT = Path("/Users/gawain/Documents/epc")
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0, 50.0)
BLEND_GRID = tuple(float(x) for x in np.linspace(0.0, 1.0, 21))
CURRENT_TEMPERATURE_GRID = (0.1, 0.25, 0.5, 1.0, 2.0)
OUTPUT = ROOT / "output/iemocap_future_panel_anchor_loso.json"
DUMP_PROBS = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_DUMP_PROBS", "0") == "1"
PROB_DUMP_OUTPUT = ROOT / "output/iemocap_future_panel_anchor_calibration_probs.npz"
DEV_OFFSET = int(__import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_DEV_OFFSET", "0"))
SHUFFLE_CURRENT = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_SHUFFLE_CURRENT", "0") == "1"
SHUFFLE_SEED = int(__import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_SHUFFLE_SEED", "20260803"))
PREDICT_CURRENT = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_PREDICT_CURRENT", "0") == "1"
SOFT_STATE_ANCHOR = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_SOFT_STATE", "0") == "1"
ADAPTIVE_KAPPA = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_ADAPTIVE_KAPPA", "0") == "1"
RELATION_ANCHOR = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_RELATION", "0") == "1"
RELATION_SHUFFLE_SEED = int(__import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_RELATION_SHUFFLE_SEED", "0"))
PANEL_STATE_ANCHOR = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_PANEL_STATE", "0") == "1"
PANEL_LINEAR = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_PANEL_LINEAR", "0") == "1"
PANEL_FULL_STATE = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_PANEL_FULL_STATE", "0") == "1"
PANEL_SHUFFLE_SEED = int(__import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_PANEL_SHUFFLE_SEED", "0"))
FUSION_MODE = __import__("os").environ.get("IEMOCAP_PANEL_ANCHOR_FUSION", "mixture")
if FUSION_MODE not in {"mixture", "conjugate"}:
    raise ValueError("IEMOCAP_PANEL_ANCHOR_FUSION must be mixture or conjugate")
if DEV_OFFSET < 0:
    raise ValueError("IEMOCAP_PANEL_ANCHOR_DEV_OFFSET must be non-negative")
if DEV_OFFSET:
    OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_devoffset{DEV_OFFSET}.json"
if SHUFFLE_CURRENT:
    OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_shuffled_current_devoffset{DEV_OFFSET}.json"
    if SHUFFLE_SEED != 20260803:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_shuffled_current_seed{SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
if PREDICT_CURRENT:
    OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_predicted_current_devoffset{DEV_OFFSET}.json"
    if SOFT_STATE_ANCHOR:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_predicted_current_softanchor_devoffset{DEV_OFFSET}.json"
    if ADAPTIVE_KAPPA:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_predicted_current_softanchor_adaptive_devoffset{DEV_OFFSET}.json"
if FUSION_MODE == "conjugate":
    OUTPUT = ROOT / f"output/iemocap_future_panel_conjugate_loso{'_predicted_current' if PREDICT_CURRENT else ''}_devoffset{DEV_OFFSET}.json"
if SOFT_STATE_ANCHOR and not PREDICT_CURRENT:
    OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_softanchor_devoffset{DEV_OFFSET}.json"
if RELATION_ANCHOR:
    if PREDICT_CURRENT or SHUFFLE_CURRENT:
        raise ValueError("relation anchor is currently defined for observed, non-shuffled feedback only")
    OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_relation_devoffset{DEV_OFFSET}.json"
    if RELATION_SHUFFLE_SEED:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_relation_shuffled_seed{RELATION_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
if PANEL_STATE_ANCHOR:
    if PREDICT_CURRENT or SHUFFLE_CURRENT or SOFT_STATE_ANCHOR:
        raise ValueError("panel-state anchor is defined for observed, non-shuffled feedback only")
    OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_state_devoffset{DEV_OFFSET}.json"
    if RELATION_ANCHOR:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_state_relation_devoffset{DEV_OFFSET}.json"
    if RELATION_SHUFFLE_SEED:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_state_relation_shuffled_seed{RELATION_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
    if PANEL_LINEAR:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_linear_devoffset{DEV_OFFSET}.json"
        if RELATION_ANCHOR:
            OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_linear_relation_devoffset{DEV_OFFSET}.json"
        if RELATION_SHUFFLE_SEED:
            OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_linear_relation_shuffled_seed{RELATION_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
    if PANEL_FULL_STATE and PANEL_LINEAR:
        raise ValueError("PANEL_FULL_STATE and PANEL_LINEAR are mutually exclusive")
    if PANEL_FULL_STATE:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_full_devoffset{DEV_OFFSET}.json"
        if RELATION_ANCHOR:
            OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_devoffset{DEV_OFFSET}.json"
        if RELATION_SHUFFLE_SEED:
            OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_seed{RELATION_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
    if PANEL_SHUFFLE_SEED:
        OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_shuffled_seed{PANEL_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
        if RELATION_ANCHOR:
            OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_relation_shuffled_panel_seed{PANEL_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
        if PANEL_FULL_STATE:
            OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_full_shuffled_seed{PANEL_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
            if RELATION_ANCHOR:
                OUTPUT = ROOT / f"output/iemocap_future_panel_anchor_loso_observed_panel_full_relation_shuffled_panel_seed{PANEL_SHUFFLE_SEED}_devoffset{DEV_OFFSET}.json"
MODALITY_TAG = "_".join(proposed.count_gate.base.ACTIVE_MODALITIES)
if tuple(proposed.count_gate.base.ACTIVE_MODALITIES) != ("text", "audio", "visual"):
    OUTPUT = OUTPUT.with_name(f"{OUTPUT.stem}_{MODALITY_TAG}{OUTPUT.suffix}")


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def session_of(dialogue: str) -> int:
    return int(str(dialogue)[3:5])


def flatten(data: dict[str, dict[str, np.ndarray]]) -> dict[str, np.ndarray]:
    keys = set(data["train"]) & set(data["validation"]) & set(data["test"])
    output = {}
    for key in keys:
        if key in {"x", "counts", "hard_y", "soft_y", "dialogue", "position", "key"}:
            output[key] = np.concatenate([data[split][key] for split in ("train", "validation", "test")], axis=0)
    output["session"] = np.asarray([session_of(value) for value in output["dialogue"]], dtype=np.int64)
    return output


def attach_current_state(rows: dict[str, np.ndarray]) -> np.ndarray:
    with proposed.count_gate.base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    labels = payload[1]
    states = []
    for dialogue, position in zip(rows["dialogue"], rows["position"]):
        sequence = np.asarray(labels[str(dialogue)], dtype=np.int64)
        pos = int(position)
        if pos <= 0 or pos > len(sequence) - 1:
            raise AssertionError(f"future row has no observed current state: {dialogue}::{pos}")
        states.append(int(sequence[pos - 1]))
    value = np.asarray(states, dtype=np.int64)
    if np.any((value < 0) | (value >= proposed.count_gate.LABELS)):
        raise AssertionError("current state outside label vocabulary")
    return value


def attach_speaker_relation(rows: dict[str, np.ndarray]) -> np.ndarray:
    """Return whether the target and previous utterance have the same speaker.

    This is metadata from the chronological transcript only; it never reads
    the target emotion.  The relation-conditioned response anchor is kept as
    a separate ablation because it changes only the empirical response table,
    not the neural context head.
    """
    with proposed.count_gate.base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = proposed.count_gate.base.parse_dialogue_order(payload[6])
    relation = []
    for dialogue, position in zip(rows["dialogue"], rows["position"]):
        ids = order[str(dialogue)]
        pos = int(position)
        if pos <= 0 or pos >= len(ids):
            raise AssertionError(f"bad relation position: {dialogue}::{pos}")
        previous = str(ids[pos - 1]).rsplit("_", 1)[-1]
        target = str(ids[pos]).rsplit("_", 1)[-1]
        if not previous or not target:
            raise AssertionError(f"cannot parse speaker relation: {dialogue}::{pos}")
        relation.append(int(previous[0] == target[0]))
    value = np.asarray(relation, dtype=np.int64)
    if np.any((value < 0) | (value > 1)):
        raise AssertionError("invalid speaker relation")
    return value


def attach_previous_panel(rows: dict[str, np.ndarray]) -> tuple[np.ndarray, np.ndarray]:
    """Return the previous utterance's strict three-rater panel and coverage.

    The previous panel is available only when all three categorical annotators
    supplied one of the six standard labels.  Missing previous panels are
    excluded in the panel-state experiment rather than silently imputed.
    """
    with proposed.count_gate.base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = proposed.count_gate.base.parse_dialogue_order(payload[6])
    target_counts = proposed.count_gate.parse_counts()
    values = np.zeros((len(rows["dialogue"]), proposed.count_gate.LABELS), dtype=np.int64)
    valid = np.zeros(len(values), dtype=bool)
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        ids = order[str(dialogue)]
        previous = target_counts.get(ids[int(position) - 1])
        if previous is not None and int(np.asarray(previous).sum()) == 3:
            values[i] = np.asarray(previous, dtype=np.int64)
            valid[i] = True
    if not np.any(valid):
        raise AssertionError("no rows have a strict previous panel")
    return values, valid


def subset_rows(rows: dict[str, np.ndarray], mask: np.ndarray) -> dict[str, np.ndarray]:
    value = {}
    for key, array in rows.items():
        value[key] = array[mask] if isinstance(array, np.ndarray) and len(array) == len(mask) else array
    return value


def augment_state(x: np.ndarray, states_or_probability: np.ndarray, names: list[str], dims: list[int]) -> tuple[np.ndarray, list[str], list[int]]:
    if "text" not in names:
        raise AssertionError("the state-conditioned head requires text")
    if states_or_probability.ndim == 1:
        state_values = np.eye(proposed.count_gate.LABELS, dtype=np.float32)[states_or_probability]
    elif states_or_probability.ndim == 2 and states_or_probability.shape[1] == proposed.count_gate.LABELS:
        state_values = np.asarray(states_or_probability, dtype=np.float32)
        state_values = np.clip(state_values, 1e-8, None)
        state_values /= state_values.sum(axis=1, keepdims=True)
    else:
        raise AssertionError(f"bad state values: {states_or_probability.shape}")
    pieces = []
    cursor = 0
    for name, dim in zip(names, dims):
        block = x[:, :, cursor : cursor + dim]
        cursor += dim
        if name == "text":
            state_block = np.broadcast_to(state_values[:, None, :], (len(state_values), x.shape[1], state_values.shape[1]))
            pieces.extend([block, state_block])
        else:
            pieces.append(block)
    output = np.concatenate(pieces, axis=2).astype(np.float32)
    if not np.isfinite(output).all():
        raise AssertionError("non-finite state-augmented panel features")
    new_names = list(names)
    new_dims = list(dims)
    text_index = new_names.index("text")
    new_dims[text_index] += proposed.count_gate.LABELS
    return output, new_names, new_dims


def scale_fold(x: np.ndarray, fit: np.ndarray) -> np.ndarray:
    scaler = StandardScaler().fit(x[fit].reshape(-1, x.shape[-1]))
    scaled = scaler.transform(x.reshape(-1, x.shape[-1])).reshape(x.shape).astype(np.float32)
    if not np.isfinite(scaled).all():
        raise AssertionError("non-finite fold-scaled panel features")
    return scaled


def centroid_state_probability(fit_x: np.ndarray, fit_y: np.ndarray, query_x: np.ndarray, temperature: float) -> np.ndarray:
    """Train-only cosine centroid recognizer; avoids unstable high-D GLM GEMM."""
    fit_norm = fit_x / np.clip(np.linalg.norm(fit_x, axis=1, keepdims=True), 1e-12, None)
    query_norm = query_x / np.clip(np.linalg.norm(query_x, axis=1, keepdims=True), 1e-12, None)
    centroids = np.zeros((proposed.count_gate.LABELS, fit_x.shape[1]), dtype=np.float64)
    for state in range(proposed.count_gate.LABELS):
        if not np.any(fit_y == state):
            continue
        centroids[state] = fit_norm[fit_y == state].mean(axis=0)
    centroids /= np.clip(np.linalg.norm(centroids, axis=1, keepdims=True), 1e-12, None)
    logits = np.einsum("ij,kj->ik", query_norm.astype(np.float64), centroids.astype(np.float64)) / float(temperature)
    logits -= logits.max(axis=1, keepdims=True)
    probability = np.exp(np.clip(logits, -60.0, 0.0))
    probability /= probability.sum(axis=1, keepdims=True)
    if not np.isfinite(probability).all() or not np.allclose(probability.sum(axis=1), 1.0, atol=1e-8):
        raise AssertionError("invalid predicted current-state simplex")
    return probability


def anchor_table(states: np.ndarray, counts: np.ndarray, fit: np.ndarray, smooth: float) -> np.ndarray:
    n_groups = max(proposed.count_gate.LABELS, int(np.max(states)) + 1)
    value = np.full((n_groups, proposed.count_gate.LABELS), float(smooth), dtype=np.float64)
    for state, count in zip(states[fit], counts[fit]):
        value[int(state)] += count.astype(np.float64)
    value /= value.sum(axis=1, keepdims=True)
    if not np.isfinite(value).all() or not np.allclose(value.sum(axis=1), 1.0, atol=1e-10):
        raise AssertionError("invalid panel anchor simplex")
    return value


def soft_response_table(state_probability: np.ndarray, relation: np.ndarray | None, counts: np.ndarray, fit: np.ndarray, smooth: float) -> np.ndarray:
    """Fit a response table with fractional previous-panel state mass."""
    posterior = np.asarray(state_probability, dtype=np.float64)
    if posterior.ndim != 2 or posterior.shape[1] != proposed.count_gate.LABELS:
        raise AssertionError("bad panel state probability for soft response table")
    relation_values = np.zeros(len(posterior), dtype=np.int64) if relation is None else np.asarray(relation, dtype=np.int64)
    n_groups = proposed.count_gate.LABELS * (2 if relation is not None else 1)
    value = np.full((n_groups, proposed.count_gate.LABELS), float(smooth), dtype=np.float64)
    fit_indices = np.flatnonzero(fit) if np.asarray(fit).dtype == bool else np.asarray(fit, dtype=np.int64)
    for index in fit_indices:
        offset = int(relation_values[index]) if relation is not None else 0
        for state in range(proposed.count_gate.LABELS):
            value[state * (2 if relation is not None else 1) + offset] += posterior[index, state] * counts[index].astype(np.float64)
    value /= value.sum(axis=1, keepdims=True)
    if not np.isfinite(value).all() or not np.allclose(value.sum(axis=1), 1.0, atol=1e-10):
        raise AssertionError("invalid soft response table simplex")
    return value


def soft_response_probability(table: np.ndarray, state_probability: np.ndarray, relation: np.ndarray | None, counts: np.ndarray, kappa: float | np.ndarray) -> np.ndarray:
    posterior = np.asarray(state_probability, dtype=np.float64)
    if posterior.ndim != 2 or posterior.shape[1] != proposed.count_gate.LABELS:
        raise AssertionError("bad panel state probability")
    relation_values = np.zeros(len(posterior), dtype=np.int64) if relation is None else np.asarray(relation, dtype=np.int64)
    stride = 2 if relation is not None else 1
    components = []
    for state in range(proposed.count_gate.LABELS):
        groups = np.full(len(counts), state * stride, dtype=np.int64) + relation_values
        components.append(anchor_probability(table, groups, counts, kappa))
    probability = np.sum(posterior * np.stack(components, axis=1), axis=1)
    if not np.isfinite(probability).all() or np.any(probability <= 0):
        raise AssertionError("invalid soft response probability")
    return probability


def build_response_table(state_values: np.ndarray, relation: np.ndarray | None, counts: np.ndarray, fit: np.ndarray, smooth: float) -> np.ndarray:
    if PANEL_LINEAR:
        return soft_response_table(state_values, relation, counts, fit, smooth)
    return anchor_table(state_values, counts, fit, smooth)


def panel_composition_index(panel: np.ndarray) -> np.ndarray:
    """Encode a six-way three-rater count vector as a train-independent key."""
    rows = np.asarray(panel, dtype=np.int64)
    if rows.ndim != 2 or rows.shape[1] != proposed.count_gate.LABELS or np.any(rows < 0) or np.any(rows.sum(axis=1) != 3):
        raise AssertionError("invalid panel composition")
    # All compositions are assigned deterministically by lexicographic order;
    # this is an indexing convention, not a learned/test-derived mapping.
    compositions = [(a, b, c, d, e, 3 - a - b - c - d - e)
                    for a in range(4) for b in range(4 - a) for c in range(4 - a - b)
                    for d in range(4 - a - b - c) for e in range(4 - a - b - c - d)]
    lookup = {tuple(item): index for index, item in enumerate(compositions)}
    value = np.asarray([lookup.get(tuple(row.tolist()), -1) for row in rows], dtype=np.int64)
    if np.any(value < 0):
        raise AssertionError("panel composition not in fixed three-rater vocabulary")
    return value


def iemocap_compositions() -> np.ndarray:
    """The fixed 56-composition vocabulary, in the same lexicographic order as
    panel_composition_index's lookup."""
    return np.asarray(
        [(a, b, c, d, e, 3 - a - b - c - d - e)
         for a in range(4) for b in range(4 - a) for c in range(4 - a - b)
         for d in range(4 - a - b - c) for e in range(4 - a - b - c - d)],
        dtype=np.int64,
    )


def anchor_probability(table: np.ndarray, states: np.ndarray, counts: np.ndarray, kappa: float) -> np.ndarray:
    scale = np.asarray(kappa, dtype=np.float64)
    if scale.ndim == 0:
        scale = np.full(len(states), float(scale), dtype=np.float64)
    if scale.shape != (len(states),):
        raise AssertionError("bad concentration shape")
    alpha = np.clip(table[states] * scale[:, None], 1e-6, None)
    probability = proposed.count_gate.dm_probability(alpha, counts)
    if not np.isfinite(probability).all() or np.any(probability <= 0):
        raise AssertionError("invalid panel anchor probability")
    return probability


def soft_anchor_probability(table: np.ndarray, state_probability: np.ndarray, counts: np.ndarray, kappa: float) -> np.ndarray:
    """Marginalize the response anchor over a causal current-state posterior.

    This is not equivalent to plugging in argmax(state_probability): the
    proper count likelihood must sum the state-conditional DM probabilities
    before taking the log.  The table is fit-only; state_probability is
    computed from the last observed context clip.
    """
    posterior = np.asarray(state_probability, dtype=np.float64)
    if posterior.ndim != 2 or posterior.shape[1] != table.shape[0]:
        raise AssertionError("bad current-state posterior shape")
    posterior = np.clip(posterior, 1e-12, None)
    posterior /= posterior.sum(axis=1, keepdims=True)
    components = np.stack([anchor_probability(table, np.full(len(counts), state, dtype=np.int64), counts, kappa) for state in range(table.shape[0])], axis=1)
    probability = np.sum(posterior * components, axis=1)
    if not np.isfinite(probability).all() or np.any(probability <= 0):
        raise AssertionError("invalid marginalized anchor probability")
    return probability


def conjugate_probability(table: np.ndarray, states: np.ndarray, counts: np.ndarray, kappa: float, context_alpha: np.ndarray, evidence_scale: float) -> np.ndarray:
    """Dirichlet-prior + neural pseudo-count evidence predictive probability."""
    alpha = np.clip(table[states] * float(kappa) + np.asarray(context_alpha, dtype=np.float64) * float(evidence_scale), 1e-6, None)
    probability = proposed.count_gate.dm_probability(alpha, counts)
    if not np.isfinite(probability).all() or np.any(probability <= 0):
        raise AssertionError("invalid conjugate fusion probability")
    return probability


def cluster_bootstrap(delta: np.ndarray, groups: np.ndarray, seed: int = 211) -> dict[str, Any]:
    unique = np.unique(groups)
    by = {g: np.flatnonzero(groups == g) for g in unique}
    rng = np.random.default_rng(seed)
    draws = []
    for _ in range(10000):
        chosen = rng.choice(unique, len(unique), replace=True)
        draws.append(float(np.concatenate([delta[by[g]] for g in chosen]).mean()))
    return {"mean": float(delta.mean()), "ci95": [float(np.quantile(draws, .025)), float(np.quantile(draws, .975))], "clusters": int(len(unique))}


def score_context(alpha: np.ndarray, counts: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    probability = proposed.count_gate.dm_probability(alpha, counts)
    mean = alpha / alpha.sum(axis=1, keepdims=True)
    soft = counts / counts.sum(axis=1, keepdims=True)
    soft_ce = -(soft * np.log(np.clip(mean, 1e-12, 1.0))).sum(axis=1)
    return probability, soft_ce


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(__import__("os").cpu_count() or 1))))
    raw, feature_support = proposed.count_gate.base.build_rows()
    data, count_support = proposed.count_gate.attach_counts(raw)
    all_rows = flatten(data)
    previous_panel_all = None
    if PANEL_STATE_ANCHOR:
        previous_panel_full, previous_valid = attach_previous_panel(all_rows)
        all_rows = subset_rows(all_rows, previous_valid)
        previous_panel_all = previous_panel_full[previous_valid]
        if PANEL_SHUFFLE_SEED:
            previous_panel_all = previous_panel_all[np.random.default_rng(PANEL_SHUFFLE_SEED).permutation(len(previous_panel_all))]
        count_support = dict(count_support)
        count_support["previous_panel_rows"] = int(previous_valid.sum())
        count_support["previous_panel_coverage"] = float(previous_valid.mean())
    states_true = attach_current_state(all_rows)
    relation_all = attach_speaker_relation(all_rows) if RELATION_ANCHOR else None
    if RELATION_ANCHOR and RELATION_SHUFFLE_SEED:
        assert relation_all is not None
        relation_all = relation_all[np.random.default_rng(RELATION_SHUFFLE_SEED).permutation(len(relation_all))]
    if SHUFFLE_CURRENT and PREDICT_CURRENT:
        raise ValueError("shuffle and predicted current controls are mutually exclusive")
    states = states_true.copy()
    state_probability_all = None
    state_entropy_all = None
    if SHUFFLE_CURRENT:
        states = states[np.random.default_rng(SHUFFLE_SEED).permutation(len(states))]
    names = list(proposed.count_gate.base.ACTIVE_MODALITIES)
    dims = [proposed.count_gate.base._MODALITY_DIMS[name] for name in names]
    if PANEL_STATE_ANCHOR:
        assert previous_panel_all is not None
        state_probability_all = previous_panel_all.astype(np.float64) / 3.0
        state_entropy_all = -(state_probability_all * np.log(np.clip(state_probability_all, 1e-12, 1.0))).sum(axis=1) / np.log(float(proposed.count_gate.LABELS))
        x, state_names, state_dims = augment_state(all_rows["x"], state_probability_all, names, dims)
    else:
        x, state_names, state_dims = augment_state(all_rows["x"], states, names, dims)
    if SOFT_STATE_ANCHOR and not PREDICT_CURRENT:
        # Observed feedback is a degenerate posterior (one-hot), but it must
        # use the same marginalization path as predicted-state sensitivity.
        state_probability_all = np.eye(proposed.count_gate.LABELS, dtype=np.float64)[states]
        state_entropy_all = np.zeros(len(states), dtype=np.float64)
        x, state_names, state_dims = augment_state(all_rows["x"], state_probability_all, names, dims)
    if PANEL_STATE_ANCHOR:
        assert previous_panel_all is not None
        previous_majority = previous_panel_all.argmax(axis=1).astype(np.int64)
        previous_ambiguity = (np.sum(previous_panel_all > 0, axis=1) - 1).astype(np.int64)
        previous_composition = panel_composition_index(previous_panel_all) if PANEL_FULL_STATE else None
        if RELATION_ANCHOR:
            assert relation_all is not None
            if PANEL_LINEAR:
                anchor_groups = states * 2 + relation_all
            elif PANEL_FULL_STATE:
                assert previous_composition is not None
                anchor_groups = previous_composition * 2 + relation_all
            else:
                anchor_groups = (previous_majority * 3 + previous_ambiguity) * 2 + relation_all
        else:
            if PANEL_LINEAR:
                anchor_groups = states
            elif PANEL_FULL_STATE:
                assert previous_composition is not None
                anchor_groups = previous_composition
            else:
                anchor_groups = previous_majority * 3 + previous_ambiguity
    elif RELATION_ANCHOR:
        assert relation_all is not None
        # Two response rows per current state: target keeps or switches the
        # speaker.  The relation is deliberately not appended to the neural
        # context head, isolating the response-table ablation.
        anchor_groups = states * 2 + relation_all
    else:
        anchor_groups = states
    sessions = all_rows["session"]
    folds = []
    prob_dump_folds = []
    row_context, row_anchor, row_blend, row_gru = [], [], [], []
    row_context_soft, row_anchor_soft, row_blend_soft, row_gru_soft = [], [], [], []
    row_context_brier, row_anchor_brier, row_blend_brier, row_gru_brier = [], [], [], []
    for heldout in sorted(np.unique(sessions)):
        test = sessions == heldout
        inner = sorted(np.unique(sessions[~test]).tolist())
        dev_session = inner[DEV_OFFSET % len(inner)]
        fit_mask = (~test) & (sessions != dev_session)
        dev_mask = sessions == dev_session
        current_diagnostic: dict[str, Any] = {}
        if PREDICT_CURRENT:
            state_features = all_rows["x"][:, -1, :].astype(np.float64)
            current_scaler = StandardScaler().fit(state_features[fit_mask])
            fit_state_features = current_scaler.transform(state_features[fit_mask])
            dev_state_features = current_scaler.transform(state_features[dev_mask])
            best_current = None
            for temperature in CURRENT_TEMPERATURE_GRID:
                dev_probability = centroid_state_probability(fit_state_features, states_true[fit_mask], dev_state_features, temperature)
                dev_pred = dev_probability.argmax(axis=1)
                dev_accuracy = float(np.mean(dev_pred == states_true[dev_mask]))
                key = (-dev_accuracy, temperature)
                if best_current is None or key < best_current[0]:
                    best_current = (key, temperature)
            assert best_current is not None
            scaled_state_features = current_scaler.transform(state_features)
            state_probability = centroid_state_probability(fit_state_features, states_true[fit_mask], scaled_state_features, best_current[1])
            states = state_probability.argmax(axis=1).astype(np.int64)
            state_probability_all = state_probability
            state_entropy_all = -(state_probability * np.log(np.clip(state_probability, 1e-12, 1.0))).sum(axis=1) / np.log(float(proposed.count_gate.LABELS))
            x, state_names, state_dims = augment_state(all_rows["x"], state_probability, names, dims)
            current_diagnostic = {"current_centroid_temperature": float(best_current[1]), "current_dev_accuracy": float(np.mean(states[dev_mask] == states_true[dev_mask])), "current_test_accuracy": float(np.mean(states[test] == states_true[test]))}
        sx = scale_fold(x, fit_mask)
        train_rows = {"x": sx[fit_mask], "counts": all_rows["counts"][fit_mask]}
        dev_rows = {"x": sx[dev_mask], "counts": all_rows["counts"][dev_mask]}
        test_rows = {"x": sx[test], "counts": all_rows["counts"][test]}
        fit_states, dev_states, test_states = anchor_groups[fit_mask], anchor_groups[dev_mask], anchor_groups[test]
        # Select the state-conditioned neural panel head and the capacity-matched GRU.
        prop_options = []; gru_options = []
        for seed in SEEDS:
            for rate in LEARNING_RATES:
                prop_model, prop_val = proposed.fit(seed, rate, train_rows, dev_rows, state_names, state_dims)
                gru_model, gru_val = proposed.count_gate.fit_dm(seed, rate, train_rows, dev_rows, "gru")
                prop_options.append((prop_val, seed, rate, prop_model))
                gru_options.append((gru_val, seed, rate, gru_model))
        # Keep one model per seed at its own validation-selected learning rate.
        prop_models = []
        gru_models = []
        for seed in SEEDS:
            prop_candidates = [item for item in prop_options if item[1] == seed]
            gru_candidates = [item for item in gru_options if item[1] == seed]
            prop_models.append(min(prop_candidates, key=lambda item: item[0]))
            gru_models.append(min(gru_candidates, key=lambda item: item[0]))
        # Anchor/blend selection uses the same dev session, never held-out rows.
        dev_context_alphas = []
        dev_gru_alphas = []
        for _, _, _, model in prop_models:
            with torch.no_grad():
                dev_context_alphas.append(model(torch.as_tensor(dev_rows["x"]))[0].numpy())
        for _, _, _, model in gru_models:
            with torch.no_grad():
                dev_gru_alphas.append(model(torch.as_tensor(dev_rows["x"])).numpy())
        dev_context_probability = np.mean(np.stack([score_context(a, dev_rows["counts"])[0] for a in dev_context_alphas]), axis=0)
        dev_context_alpha = np.mean(np.stack(dev_context_alphas), axis=0)
        best = None
        for smooth in SMOOTH_GRID:
            table_states = states_true if PREDICT_CURRENT else anchor_groups
            table = build_response_table(state_probability_all if PANEL_LINEAR else table_states, relation_all if (PANEL_LINEAR and RELATION_ANCHOR) else None, all_rows["counts"], fit_mask, smooth)
            for kappa in KAPPA_GRID:
                if FUSION_MODE == "mixture":
                    entropy_scales = (0.0, 0.5, 1.0, 2.0, 4.0) if (ADAPTIVE_KAPPA and PREDICT_CURRENT and SOFT_STATE_ANCHOR) else (0.0,)
                    for entropy_scale in entropy_scales:
                        dev_kappa = float(kappa) * np.exp(-float(entropy_scale) * state_entropy_all[dev_mask]) if SOFT_STATE_ANCHOR else float(kappa)
                        if PANEL_LINEAR:
                            anchor_probability_value = soft_response_probability(table, state_probability_all[dev_mask], relation_all[dev_mask] if RELATION_ANCHOR else None, all_rows["counts"][dev_mask], dev_kappa)
                        elif SOFT_STATE_ANCHOR:
                            anchor_probability_value = soft_anchor_probability(table, state_probability_all[dev_mask], all_rows["counts"][dev_mask], dev_kappa)
                        else:
                            anchor_probability_value = anchor_probability(table, dev_states, all_rows["counts"][dev_mask], dev_kappa)
                        for weight in BLEND_GRID:
                            probability = np.clip((1.0 - weight) * anchor_probability_value + weight * dev_context_probability, 1e-300, 1.0)
                            score = float(-np.log(probability).mean())
                            key = (score, smooth, kappa, entropy_scale, weight)
                            if best is None or key < best[0]:
                                best = (key, {"smooth": float(smooth), "kappa": float(kappa), "entropy_scale": float(entropy_scale), "weight": float(weight)})
                else:
                    for evidence_scale in (0.05, 0.1, 0.25, 0.5, 1.0, 2.0, 5.0, 10.0):
                        probability = conjugate_probability(table, dev_states, all_rows["counts"][dev_mask], kappa, dev_context_alpha, evidence_scale)
                        score = float(-np.log(probability).mean())
                        key = (score, smooth, kappa, evidence_scale)
                        if best is None or key < best[0]:
                            best = (key, {"smooth": float(smooth), "kappa": float(kappa), "evidence_scale": float(evidence_scale)})
        if best is None:
            raise RuntimeError("no panel anchor gate")
        gate = best[1]
        table_states = states_true if PREDICT_CURRENT else anchor_groups
        table = build_response_table(state_probability_all if PANEL_LINEAR else table_states, relation_all if (PANEL_LINEAR and RELATION_ANCHOR) else None, all_rows["counts"], fit_mask, gate["smooth"])
        # Re-use the selected neural models on held-out rows; all weights were selected on dev.
        test_context_probs = []
        test_context_alpha = []
        test_gru_probs = []
        test_gru_alpha = []
        test_context_soft = []
        for _, _, _, model in prop_models:
            with torch.no_grad():
                alpha = model(torch.as_tensor(test_rows["x"]))[0].numpy()
            probability, soft_ce = score_context(alpha, test_rows["counts"])
            test_context_probs.append(probability); test_context_alpha.append(alpha); test_context_soft.append(soft_ce)
        for _, _, _, model in gru_models:
            with torch.no_grad():
                alpha = model(torch.as_tensor(test_rows["x"])).numpy()
            test_gru_probs.append(score_context(alpha, test_rows["counts"])[0]); test_gru_alpha.append(alpha)
        context_probability = np.mean(np.stack(test_context_probs), axis=0)
        context_alpha = np.mean(np.stack(test_context_alpha), axis=0)
        gru_probability = np.mean(np.stack(test_gru_probs), axis=0)
        gru_mean = np.mean(np.stack([alpha / alpha.sum(axis=1, keepdims=True) for alpha in test_gru_alpha]), axis=0)
        if PANEL_LINEAR:
            test_kappa = float(gate["kappa"])
            anchor_probability_value = soft_response_probability(table, state_probability_all[test], relation_all[test] if RELATION_ANCHOR else None, all_rows["counts"][test], test_kappa)
            stride = 2 if RELATION_ANCHOR else 1
            relation_values = relation_all[test] if RELATION_ANCHOR else np.zeros(int(test.sum()), dtype=np.int64)
            anchor_mean = np.einsum("ns,nsk->nk", state_probability_all[test].astype(np.float64), np.stack([table[np.arange(proposed.count_gate.LABELS) * stride + int(r)] for r in relation_values], axis=0).astype(np.float64))
            # The table rows are probability means; concentration does not
            # change the mean used by soft-CE/Brier.
        elif SOFT_STATE_ANCHOR:
            test_kappa = float(gate["kappa"]) * np.exp(-float(gate.get("entropy_scale", 0.0)) * state_entropy_all[test])
            anchor_probability_value = soft_anchor_probability(table, state_probability_all[test], all_rows["counts"][test], test_kappa)
            anchor_mean = np.einsum("ns,sk->nk", state_probability_all[test].astype(np.float64), table.astype(np.float64))
        else:
            anchor_probability_value = anchor_probability(table, test_states, all_rows["counts"][test], float(gate["kappa"]))
            anchor_mean = table[test_states]
        if FUSION_MODE == "mixture":
            blend_probability = np.clip((1.0 - gate["weight"]) * anchor_probability_value + gate["weight"] * context_probability, 1e-300, 1.0)
            blend_mean = (1.0 - gate["weight"]) * anchor_mean + gate["weight"] * (context_alpha / context_alpha.sum(axis=1, keepdims=True))
        else:
            blend_probability = conjugate_probability(table, test_states, all_rows["counts"][test], gate["kappa"], context_alpha, gate["evidence_scale"])
            fused_alpha = np.clip(table[test_states] * gate["kappa"] + context_alpha * gate["evidence_scale"], 1e-6, None)
            blend_mean = fused_alpha / fused_alpha.sum(axis=1, keepdims=True)
        if DUMP_PROBS:
            if not (FUSION_MODE == "mixture" and PANEL_STATE_ANCHOR and PANEL_FULL_STATE and RELATION_ANCHOR
                    and not SOFT_STATE_ANCHOR and not PANEL_LINEAR and not PREDICT_CURRENT and not SHUFFLE_CURRENT):
                raise NotImplementedError("probability dump supports the observed panel+relation mixture path only")
            compositions = iemocap_compositions()
            n_rows = int(test.sum())
            repeated_counts = np.tile(compositions, (n_rows, 1))
            context_all = proposed.count_gate.dm_probability(
                np.repeat(context_alpha, len(compositions), axis=0), repeated_counts
            ).reshape(n_rows, len(compositions))
            gru_all = np.mean(
                np.stack([
                    proposed.count_gate.dm_probability(
                        np.repeat(alpha, len(compositions), axis=0), repeated_counts
                    ).reshape(n_rows, len(compositions))
                    for alpha in test_gru_alpha
                ]),
                axis=0,
            )
            anchor_alpha = np.clip(table[test_states] * float(gate["kappa"]), 1e-6, None)
            anchor_all = proposed.count_gate.dm_probability(
                np.repeat(anchor_alpha, len(compositions), axis=0), repeated_counts
            ).reshape(n_rows, len(compositions))
            blend_all = (1.0 - gate["weight"]) * anchor_all + gate["weight"] * context_all
            if not np.isfinite(blend_all).all() or np.any(blend_all <= 0):
                raise AssertionError("non-finite full-distribution dump")
            prob_dump_folds.append({
                "dialogue": all_rows["dialogue"][test].astype(str),
                "position": all_rows["position"][test].astype(np.int64),
                "session": np.full(n_rows, int(heldout), dtype=np.int64),
                "counts": all_rows["counts"][test].astype(np.int64),
                "blend": blend_all, "anchor": anchor_all, "context": context_all, "gru": gru_all,
            })
        soft_target = all_rows["counts"][test] / all_rows["counts"][test].sum(axis=1, keepdims=True)
        context_mean = context_alpha / context_alpha.sum(axis=1, keepdims=True)
        def soft_metrics(mean: np.ndarray) -> tuple[float, float]:
            return float(-(soft_target * np.log(np.clip(mean, 1e-12, 1.0))).sum(axis=1).mean()), float(((mean - soft_target) ** 2).sum(axis=1).mean())
        context_soft_ce, context_brier = soft_metrics(context_mean)
        anchor_soft_ce, anchor_brier = soft_metrics(anchor_mean)
        blend_soft_ce, blend_brier = soft_metrics(blend_mean)
        gru_soft_ce, gru_brier = soft_metrics(gru_mean)
        folds.append({"held_out_session": int(heldout), "dev_session": int(dev_session), "n": int(test.sum()), "gate": gate, **current_diagnostic, "context_nll": float(-np.log(context_probability).mean()), "anchor_nll": float(-np.log(anchor_probability_value).mean()), "blend_nll": float(-np.log(blend_probability).mean()), "gru_nll": float(-np.log(gru_probability).mean()), "context_probability_by_row": context_probability.tolist(), "anchor_probability_by_row": anchor_probability_value.tolist(), "blend_probability_by_row": blend_probability.tolist(), "gru_probability_by_row": gru_probability.tolist(), "context_nll_by_row": (-np.log(context_probability)).tolist(), "anchor_nll_by_row": (-np.log(anchor_probability_value)).tolist(), "blend_nll_by_row": (-np.log(blend_probability)).tolist(), "gru_nll_by_row": (-np.log(gru_probability)).tolist(), "dialogue_by_row": all_rows["dialogue"][test].astype(str).tolist(), "position_by_row": all_rows["position"][test].astype(int).tolist(), "blend_minus_gru": float((-np.log(blend_probability) + np.log(gru_probability)).mean()), "context_minus_gru": float((-np.log(context_probability) + np.log(gru_probability)).mean()), "same_direction": bool((-np.log(blend_probability) + np.log(gru_probability)).mean() < 0), "context_soft_ce": context_soft_ce, "anchor_soft_ce": anchor_soft_ce, "blend_soft_ce": blend_soft_ce, "gru_soft_ce": gru_soft_ce, "context_brier": context_brier, "anchor_brier": anchor_brier, "blend_brier": blend_brier, "gru_brier": gru_brier})
        row_context.extend((-np.log(context_probability)).tolist()); row_anchor.extend((-np.log(anchor_probability_value)).tolist()); row_blend.extend((-np.log(blend_probability)).tolist()); row_gru.extend((-np.log(gru_probability)).tolist())
        row_context_soft.extend((-(soft_target * np.log(np.clip(context_mean, 1e-12, 1.0))).sum(axis=1)).tolist()); row_anchor_soft.extend((-(soft_target * np.log(np.clip(anchor_mean, 1e-12, 1.0))).sum(axis=1)).tolist()); row_blend_soft.extend((-(soft_target * np.log(np.clip(blend_mean, 1e-12, 1.0))).sum(axis=1)).tolist()); row_gru_soft.extend((-(soft_target * np.log(np.clip(gru_mean, 1e-12, 1.0))).sum(axis=1)).tolist())
        row_context_brier.extend((((context_mean - soft_target) ** 2).sum(axis=1)).tolist()); row_anchor_brier.extend((((anchor_mean - soft_target) ** 2).sum(axis=1)).tolist()); row_blend_brier.extend((((blend_mean - soft_target) ** 2).sum(axis=1)).tolist()); row_gru_brier.extend((((gru_mean - soft_target) ** 2).sum(axis=1)).tolist())
        print(json.dumps(folds[-1]), flush=True)
    if DUMP_PROBS:
        if len(prob_dump_folds) != len(folds):
            raise AssertionError("probability dump fold mismatch")
        np.savez(
            PROB_DUMP_OUTPUT,
            dialogue=np.concatenate([item["dialogue"] for item in prob_dump_folds]),
            position=np.concatenate([item["position"] for item in prob_dump_folds]),
            session=np.concatenate([item["session"] for item in prob_dump_folds]),
            counts=np.concatenate([item["counts"] for item in prob_dump_folds], axis=0),
            blend=np.concatenate([item["blend"] for item in prob_dump_folds], axis=0),
            anchor=np.concatenate([item["anchor"] for item in prob_dump_folds], axis=0),
            context=np.concatenate([item["context"] for item in prob_dump_folds], axis=0),
            gru=np.concatenate([item["gru"] for item in prob_dump_folds], axis=0),
        )
    deltas = np.asarray([fold["blend_minus_gru"] for fold in folds])
    context_deltas = np.asarray([fold["context_minus_gru"] for fold in folds])
    groups = np.asarray([str(x) for x in all_rows["dialogue"] if False])
    # Fold-level bootstrap is the confirmatory unit here: each held-out session
    # is a single independent deployment domain.
    rng = np.random.default_rng(211); draws = np.asarray([deltas[rng.choice(len(deltas), len(deltas), replace=True)].mean() for _ in range(10000)])
    report = {
        "as_of": "2026-08-03", "dataset": "IEMOCAP", "status": "GO_CANDIDATE" if float(deltas.mean()) < 0 and float(np.quantile(draws, .975)) < 0 and int(np.sum(deltas < 0)) >= 4 else "NO_GO_CANDIDATE", "dev_offset": DEV_OFFSET, "shuffled_current_control": SHUFFLE_CURRENT, "shuffle_seed": SHUFFLE_SEED if SHUFFLE_CURRENT else None, "predicted_current_state": PREDICT_CURRENT, "soft_state_anchor": SOFT_STATE_ANCHOR, "adaptive_kappa": ADAPTIVE_KAPPA, "relation_anchor": RELATION_ANCHOR, "relation_shuffle_seed": RELATION_SHUFFLE_SEED if RELATION_SHUFFLE_SEED else None, "panel_state_anchor": PANEL_STATE_ANCHOR, "panel_linear": PANEL_LINEAR, "panel_full_state": PANEL_FULL_STATE, "panel_shuffle_seed": PANEL_SHUFFLE_SEED if PANEL_SHUFFLE_SEED else None,
        "claim_status": "strict session-LOSO future-panel response-anchor gate; no SOTA or novelty claim",
        "algorithm": "current-state-conditioned Dirichlet-multinomial response anchor fused with a causal multimodal future-panel head",
        "protocol": "previous panel feedback is revealed before forecasting; speaker relation is a supplied target-speaker query condition, not an inferred future event",
        "fusion_mode": FUSION_MODE,
        "active_modalities": state_names, "support": {"feature": feature_support, "counts": count_support, "rows_total": int(len(sessions))}, "folds": folds,
        "blend_minus_gru_count_nll_by_session": {"values": deltas.tolist(), "mean": float(deltas.mean()), "ci95": [float(np.quantile(draws, .025)), float(np.quantile(draws, .975))], "sessions": int(len(deltas)), "same_direction_sessions": int(np.sum(deltas < 0))},
        "context_minus_gru_count_nll_by_session": {"values": context_deltas.tolist(), "mean": float(context_deltas.mean())},
        "overall_row_nll": {"blend": float(np.mean(row_blend)), "anchor": float(np.mean(row_anchor)), "context": float(np.mean(row_context)), "gru": float(np.mean(row_gru))},
        "overall_row_soft_ce": {"blend": float(np.mean(row_blend_soft)), "anchor": float(np.mean(row_anchor_soft)), "context": float(np.mean(row_context_soft)), "gru": float(np.mean(row_gru_soft))},
        "overall_row_brier": {"blend": float(np.mean(row_blend_brier)), "anchor": float(np.mean(row_anchor_brier)), "context": float(np.mean(row_context_brier)), "gru": float(np.mean(row_gru_brier))},
        "causal_assertions": {"future_panel_target_only": True, "past_context_only": True, "current_state_is_previous_observed_label": not PANEL_STATE_ANCHOR, "previous_panel_is_previous_observed_panel": PANEL_STATE_ANCHOR, "current_predictor_uses_last_context_only": True, "current_predictor_target_utterance_not_loaded": True, "speaker_relation_from_transcript_positions_only": True, "fold_train_only_scaler": True, "prefix_keys_disjoint": True, "anchor_train_only": True, "proper_dirichlet_multinomial": True, "finite": True},
        "source_sha256": {"script": sha256(Path(__file__)), "crossmodal": sha256(Path(proposed.__file__)), "loso": sha256(Path(loso.__file__))},
        "git_commit": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(), "environment": {"python": platform.python_version(), "torch": torch.__version__, "numpy": np.__version__, "device": "cpu"}, "runtime_seconds": time.time() - started,
    }
    OUTPUT.write_text(json.dumps(report, ensure_ascii=False, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"output": str(OUTPUT), "status": report["status"], "mean_delta": float(deltas.mean()), "ci95": report["blend_minus_gru_count_nll_by_session"]["ci95"], "same_direction_sessions": int(np.sum(deltas < 0)), "runtime_seconds": report["runtime_seconds"]}, ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_future_panel_crossmodal_gate.py <==
#!/usr/bin/env python3
"""Cross-modal reliability-only gate for future IEMOCAP annotation panels.

Text history predicts the future panel mean.  Audio/video are deliberately
blocked from the mean branch and can only change the predicted concentration
(confidence/disagreement).  This tests whether the earlier multimodal gain
was being lost because weak modalities corrupted the class mean.
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
import time
from pathlib import Path
from typing import Any

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

try:
    import iemocap_future_annotation_count_gate as count_gate
except ModuleNotFoundError:
    from scripts import iemocap_future_annotation_count_gate as count_gate


ROOT = Path("/Users/gawain/Documents/epc")
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
HIDDEN = 64
BRANCH = 24
MAX_EPOCHS = 80
PATIENCE = 12


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


class CrossModalReliability(nn.Module):
    def __init__(self, names: list[str], dims: list[int], classes: int = count_gate.LABELS) -> None:
        super().__init__()
        if "text" not in names:
            raise ValueError("text must be active: it is the protected mean branch")
        self.names = names
        self.dims = dims
        self.text_index = names.index("text")
        self.branches = nn.ModuleList([nn.Sequential(nn.LayerNorm(dim), nn.Linear(dim, BRANCH), nn.GELU()) for dim in dims])
        self.text_rnn = nn.GRU(BRANCH, HIDDEN, batch_first=True)
        self.mean_head = nn.Sequential(nn.LayerNorm(HIDDEN), nn.Linear(HIDDEN, HIDDEN), nn.GELU(), nn.Linear(HIDDEN, classes))
        self.aux_projection = nn.ModuleList([nn.Linear(BRANCH, BRANCH, bias=False) for _ in names])
        aux_count = max(1, len(names) - 1)
        self.kappa_head = nn.Sequential(nn.LayerNorm(HIDDEN + aux_count), nn.Linear(HIDDEN + aux_count, HIDDEN), nn.GELU(), nn.Linear(HIDDEN, 1))

    def forward(self, x: torch.Tensor) -> tuple[torch.Tensor, torch.Tensor]:
        if x.ndim != 3 or x.shape[-1] != sum(self.dims):
            raise ValueError("feature shape mismatch")
        pieces, cursor = [], 0
        for branch, dim in zip(self.branches, self.dims):
            pieces.append(branch(x[:, :, cursor : cursor + dim])); cursor += dim
        text_hidden, _ = self.text_rnn(pieces[self.text_index])
        hidden = text_hidden[:, -1]
        mean = torch.softmax(self.mean_head(hidden), dim=-1)
        disagreement = []
        text_branch = self.aux_projection[self.text_index](pieces[self.text_index])
        for i, piece in enumerate(pieces):
            if i == self.text_index:
                continue
            disagreement.append(torch.abs(text_branch - self.aux_projection[i](piece)).mean(dim=(1, 2), keepdim=False))
        if disagreement:
            reliability = torch.stack(disagreement, dim=1)
        else:
            reliability = torch.zeros((x.shape[0], 1), dtype=x.dtype, device=x.device)
        # Aux modalities cannot alter the class mean; they only alter kappa.
        kappa = F.softplus(self.kappa_head(torch.cat([hidden, reliability], dim=1))).squeeze(-1) + 1e-3
        return mean * kappa.unsqueeze(-1) + 1e-3, reliability


def fit(seed: int, rate: float, train: dict[str, np.ndarray], valid: dict[str, np.ndarray], names: list[str], dims: list[int]):
    np.random.seed(seed); torch.manual_seed(seed); torch.use_deterministic_algorithms(True)
    model = CrossModalReliability(names, dims)
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    tx, tc = map(torch.as_tensor, (train["x"], train["counts"]))
    vx, vc = map(torch.as_tensor, (valid["x"], valid["counts"]))
    best, state, stale = float("inf"), None, 0
    for _ in range(MAX_EPOCHS):
        model.train(); optimizer.zero_grad(set_to_none=True)
        loss = count_gate.dm_nll(model(tx)[0], tc).mean()
        if not torch.isfinite(loss): raise FloatingPointError("non-finite crossmodal loss")
        loss.backward(); torch.nn.utils.clip_grad_norm_(model.parameters(), 5.0); optimizer.step()
        model.eval()
        with torch.no_grad(): val = float(count_gate.dm_nll(model(vx)[0], vc).mean())
        if val < best - 1e-8:
            best, state, stale = val, {k: v.detach().clone() for k, v in model.state_dict().items()}, 0
        else:
            stale += 1
            if stale >= PATIENCE: break
    if state is None: raise RuntimeError("no crossmodal checkpoint")
    model.load_state_dict(state); return model.eval(), best


def cluster_delta(left: np.ndarray, right: np.ndarray, groups: np.ndarray, seed: int = 211) -> dict[str, Any]:
    diff = np.asarray(left) - np.asarray(right); unique = np.unique(groups); by_group = {g: np.flatnonzero(groups == g) for g in unique}; rng = np.random.default_rng(seed); draws = []
    for _ in range(3000):
        sampled = rng.choice(unique, len(unique), replace=True); idx = np.concatenate([by_group[g] for g in sampled]); draws.append(float(diff[idx].mean()))
    return {"mean_left_minus_right": float(diff.mean()), "ci95": [float(np.quantile(draws, .025)), float(np.quantile(draws, .975))], "clusters": int(len(unique))}


def score(alpha: np.ndarray, counts: np.ndarray) -> dict[str, Any]:
    return count_gate.evaluate_dm(alpha, counts)


def main() -> None:
    started = time.time(); torch.set_num_threads(min(8, max(1, int(os.cpu_count() or 1))))
    raw, feature_support = count_gate.base.build_rows(); data = count_gate.base.scale(raw); data, count_support = count_gate.attach_counts(data)
    names = list(count_gate.base.ACTIVE_MODALITIES); dims = [count_gate.base._MODALITY_DIMS[name] for name in names]
    runs = []; alphas = []
    for seed in SEEDS:
        options = []
        for rate in LEARNING_RATES:
            model, val = fit(seed, rate, data["train"], data["validation"], names, dims); options.append((val, rate, model))
        val, rate, model = min(options, key=lambda item: item[0])
        with torch.no_grad(): alpha, reliability = model(torch.as_tensor(data["test"]["x"]))
        alpha = alpha.numpy(); reliability = reliability.numpy(); alphas.append(alpha)
        run = score(alpha, data["test"]["counts"]); run.update({"seed": seed, "learning_rate": rate, "validation_nll": val, "reliability_mean": float(reliability.mean())}); runs.append(run)
    alpha = np.mean(np.stack(alphas), axis=0); ours = score(alpha, data["test"]["counts"])
    base_alphas = []
    for seed in SEEDS:
        options = []
        for rate in LEARNING_RATES:
            model, val = count_gate.fit_dm(seed, rate, data["train"], data["validation"], "gru"); options.append((val, model))
        model = min(options, key=lambda item: item[0])[1]
        with torch.no_grad(): base_alphas.append(model(torch.as_tensor(data["test"]["x"])).numpy())
    baseline = score(np.mean(np.stack(base_alphas), axis=0), data["test"]["counts"])
    output = ROOT / ("output/iemocap_future_panel_crossmodal_gate.json" if tuple(names) == ("text", "audio", "visual") else f"output/iemocap_future_panel_crossmodal_gate_{'_'.join(names)}.json")
    report = {"as_of": "2026-08-02", "dataset": "IEMOCAP", "status": "PASS_CANDIDATE" if ours["count_nll"] < baseline["count_nll"] else "NO_GO_CANDIDATE", "claim_status": "existing-annotation future panel gate; no SOTA or novelty claim", "algorithm": "text-protected mean plus audio/video-only reliability concentration", "active_modalities": names, "support": {"feature": feature_support, "counts": count_support}, "models": {"crossmodal_reliability": {"seed_runs": [{k: v for k, v in row.items() if k not in {"count_nll_by_row", "soft_ce_by_row"}} for row in runs], "seed_ensemble": {k: v for k, v in ours.items() if k not in {"count_nll_by_row", "soft_ce_by_row"}}}, "dirichlet_multinomial_gru": {k: v for k, v in baseline.items() if k not in {"count_nll_by_row", "soft_ce_by_row"}}}, "crossmodal_minus_gru_count_nll_cluster_delta": cluster_delta(np.asarray(ours["count_nll_by_row"]), np.asarray(baseline["count_nll_by_row"]), data["test"]["dialogue"]), "crossmodal_minus_gru_soft_ce_cluster_delta": cluster_delta(np.asarray(ours["soft_ce_by_row"]), np.asarray(baseline["soft_ce_by_row"]), data["test"]["dialogue"]), "causal_assertions": {"future_panel_target_only": True, "past_context_only": True, "train_only_scaler": True, "prefix_keys_disjoint": True, "mean_branch_text_only": True, "finite": True}, "source_sha256": {"script": sha256(Path(__file__)), "count_gate": sha256(Path(count_gate.__file__))}, "git_commit": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(), "environment": {"python": platform.python_version(), "torch": torch.__version__, "numpy": np.__version__, "device": "cpu"}, "runtime_seconds": time.time() - started}
    output.write_text(json.dumps(report, ensure_ascii=False, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"output": str(output), "status": report["status"], "crossmodal_count_nll": ours["count_nll"], "gru_count_nll": baseline["count_nll"], "delta": report["crossmodal_minus_gru_count_nll_cluster_delta"], "runtime_seconds": report["runtime_seconds"]}, ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/iemocap_future_panel_crossmodal_loso.py <==
#!/usr/bin/env python3
"""Session-LOSO confirmation for the cross-modal reliability-only model."""

from __future__ import annotations

import hashlib
import json
import platform
import subprocess
import time
from pathlib import Path

import numpy as np
import torch
from sklearn.preprocessing import StandardScaler

try:
    import iemocap_future_panel_crossmodal_gate as proposed
except ModuleNotFoundError:
    from scripts import iemocap_future_panel_crossmodal_gate as proposed


ROOT = Path("/Users/gawain/Documents/epc")
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def session_of(dialogue: str) -> int:
    return int(str(dialogue)[3:5])


def flatten(data: dict[str, dict[str, np.ndarray]]) -> dict[str, np.ndarray]:
    keys = set(data["train"]) & set(data["validation"]) & set(data["test"])
    output = {}
    for key in keys:
        if key in {"x", "counts", "hard_y", "soft_y", "dialogue", "position", "key"}:
            output[key] = np.concatenate([data[split][key] for split in ("train", "validation", "test")], axis=0)
    output["session"] = np.asarray([session_of(value) for value in output["dialogue"]], dtype=np.int64)
    return output


def scale_fold(x: np.ndarray, fit: np.ndarray) -> np.ndarray:
    scaler = StandardScaler().fit(x[fit].reshape(-1, x.shape[-1]))
    scaled = scaler.transform(x.reshape(-1, x.shape[-1])).reshape(x.shape).astype(np.float32)
    if not np.isfinite(scaled).all():
        raise AssertionError("non-finite fold-scaled features")
    return scaled


def bootstrap(values: np.ndarray, seed: int = 211) -> list[float]:
    rng = np.random.default_rng(seed)
    return [float(values[rng.choice(len(values), len(values), replace=True)].mean()) for _ in range(10000)]


def score_probability_ensemble(alphas: list[np.ndarray], counts: np.ndarray) -> dict[str, object]:
    """Score an equal-weight seed mixture in probability space.

    Averaging Dirichlet concentration parameters is not the same as averaging
    the predictive count distributions.  All compared model families must get
    the same probability-ensemble treatment before their NLLs are compared.
    """
    count_probabilities = np.stack(
        [proposed.count_gate.dm_probability(alpha, counts) for alpha in alphas], axis=0
    )
    probability = count_probabilities.mean(axis=0)
    count_nll = -np.log(np.clip(probability, 1e-300, 1.0))
    categorical = np.stack(
        [alpha / alpha.sum(axis=1, keepdims=True) for alpha in alphas], axis=0
    ).mean(axis=0)
    soft = counts / counts.sum(axis=1, keepdims=True)
    soft_ce = -(soft * np.log(np.clip(categorical, 1e-12, 1.0))).sum(axis=1)
    concentration = np.stack([alpha.sum(axis=1) for alpha in alphas], axis=0)
    return {
        "count_nll": float(count_nll.mean()),
        "soft_cross_entropy": float(soft_ce.mean()),
        "count_nll_by_row": count_nll.tolist(),
        "soft_ce_by_row": soft_ce.tolist(),
        "mean_concentration": float(concentration.mean()),
    }


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(__import__("os").cpu_count() or 1))))
    raw, feature_support = proposed.count_gate.base.build_rows()
    data, count_support = proposed.count_gate.attach_counts(raw)
    all_rows = flatten(data)
    names = list(proposed.count_gate.base.ACTIVE_MODALITIES)
    dims = [proposed.count_gate.base._MODALITY_DIMS[name] for name in names]
    sessions = all_rows["session"]
    folds = []
    all_prop_nll, all_base_nll = [], []
    for heldout in sorted(np.unique(sessions)):
        test = sessions == heldout
        train = ~test
        inner = sorted(np.unique(sessions[train]).tolist())
        dev_session = inner[0]
        fit_mask = train & (sessions != dev_session)
        dev_mask = sessions == dev_session
        sx = scale_fold(all_rows["x"], fit_mask)
        train_rows = {"x": sx[fit_mask], "counts": all_rows["counts"][fit_mask]}
        dev_rows = {"x": sx[dev_mask], "counts": all_rows["counts"][dev_mask]}
        test_rows = {"x": sx[test], "counts": all_rows["counts"][test]}
        prop_alphas, base_alphas = [], []
        for seed in SEEDS:
            proposed_options = []
            base_options = []
            for rate in LEARNING_RATES:
                prop_model, prop_val = proposed.fit(seed, rate, train_rows, dev_rows, names, dims)
                base_model, base_val = proposed.count_gate.fit_dm(seed, rate, train_rows, dev_rows, "gru")
                proposed_options.append((prop_val, prop_model)); base_options.append((base_val, base_model))
            prop_model = min(proposed_options, key=lambda item: item[0])[1]
            base_model = min(base_options, key=lambda item: item[0])[1]
            with torch.no_grad():
                prop_alphas.append(prop_model(torch.as_tensor(test_rows["x"]))[0].numpy())
                base_alphas.append(base_model(torch.as_tensor(test_rows["x"])).numpy())
        prop_score = score_probability_ensemble(prop_alphas, test_rows["counts"])
        base_score = score_probability_ensemble(base_alphas, test_rows["counts"])
        delta = np.asarray(prop_score["count_nll_by_row"]) - np.asarray(base_score["count_nll_by_row"])
        all_prop_nll.extend(prop_score["count_nll_by_row"]); all_base_nll.extend(base_score["count_nll_by_row"])
        folds.append({"held_out_session": int(heldout), "dev_session": int(dev_session), "n": int(test.sum()), "proposed_nll": float(prop_score["count_nll"]), "gru_nll": float(base_score["count_nll"]), "delta": float(delta.mean()), "same_direction": bool(delta.mean() < 0), "proposed_soft_ce": float(prop_score["soft_cross_entropy"]), "gru_soft_ce": float(base_score["soft_cross_entropy"])})
        print(json.dumps(folds[-1]), flush=True)
    deltas = np.asarray([fold["delta"] for fold in folds])
    draws = bootstrap(deltas)
    output = ROOT / ("output/iemocap_future_panel_crossmodal_loso.json" if tuple(names) == ("text", "audio", "visual") else f"output/iemocap_future_panel_crossmodal_loso_{'_'.join(names)}.json")
    report = {"as_of": "2026-08-02", "dataset": "IEMOCAP", "status": "GO_CANDIDATE" if float(np.mean(deltas)) < 0 and np.quantile(draws, .975) < 0 and int(np.sum(deltas < 0)) >= 4 else "NO_GO_CANDIDATE", "claim_status": "strict five-session confirmation gate; no SOTA or novelty claim", "algorithm": "text-protected mean plus audio/video-only reliability concentration", "active_modalities": names, "seed_ensemble": "equal-weight predictive-probability mixture", "support": {"feature": feature_support, "counts": count_support, "rows_total": int(len(sessions))}, "folds": folds, "proposed_minus_gru_nll_by_session": {"values": deltas.tolist(), "mean": float(deltas.mean()), "ci95": [float(np.quantile(draws, .025)), float(np.quantile(draws, .975))], "sessions": int(len(deltas)), "same_direction_sessions": int(np.sum(deltas < 0))}, "overall_row_nll": {"proposed": float(np.mean(all_prop_nll)), "gru": float(np.mean(all_base_nll)), "delta": float(np.mean(np.asarray(all_prop_nll) - np.asarray(all_base_nll)))}, "causal_assertions": {"future_panel_target_only": True, "past_context_only": True, "fold_train_only_scaler": True, "prefix_keys_disjoint": True, "session_strict": True, "finite": True}, "source_sha256": {"script": sha256(Path(__file__)), "proposed": sha256(Path(proposed.__file__))}, "git_commit": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(), "environment": {"python": platform.python_version(), "torch": torch.__version__, "numpy": np.__version__, "device": "cpu"}, "runtime_seconds": time.time() - started}
    output.write_text(json.dumps(report, ensure_ascii=False, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"output": str(output), "status": report["status"], "mean_delta": float(deltas.mean()), "ci95": report["proposed_minus_gru_nll_by_session"]["ci95"], "same_direction_sessions": int(np.sum(deltas < 0)), "runtime_seconds": report["runtime_seconds"]}, ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/m3ed_ccpr_cv.py <==
"""CCPR real-corpus experiment on M3ED (series-blocked CV).

Same protocol as scripts/iemocap_ccpr_loso.py but for M3ED (7 classes, 84
compositions, 5-fold series-blocked LOSO over the 45 train+val TV series;
official 11-series test is excluded from CV).  Per-rater votes are parsed
from the released annotation JSON with the same strict single-label
three-rater filter as m3ed_common.

Run: PYTHONWARNINGS=error python3 scripts/m3ed_ccpr_cv.py
"""

from __future__ import annotations

import json
import platform
import re
import subprocess
import time
from pathlib import Path

import numpy as np

try:
    import ccpr_common as cc
    import m3ed_common as mc
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import m3ed_common as mc


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "output/m3ed_ccpr_cv.json"
K = mc.LABELS
N_RATERS = mc.RATERS
N_FOLDS = 5
FOLD_SEED = 20260804
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
BETA_SCALE_GRID = (0.5, 1.0, 3.0, 10.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
H_GRID = (0.1, 0.3, 1.0, 3.0, 10.0, 30.0, 100.0, 300.0, 1000.0)
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500
ECE_SUBSAMPLE = 150
OFFICIAL = __import__("os").environ.get("M3ED_CCPR_OFFICIAL", "0") == "1"
if OFFICIAL:
    OUTPUT = ROOT / "output/m3ed_ccpr_official.json"
TRAIN_FRACTION = float(__import__("os").environ.get(
    "CCPR_TRAIN_FRACTION", "1.0"))
if TRAIN_FRACTION < 1.0:
    OUTPUT = OUTPUT.with_name(OUTPUT.stem
                              + f"_frac{int(round(TRAIN_FRACTION * 100)):03d}"
                              + OUTPUT.suffix)


def sha256(path: Path) -> str:
    import hashlib

    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def parse_previous_votes(annotation) -> dict:
    """Per (series, dialogue, position) 3-vote arrays, strict filter."""
    out = {}
    for series, dialogues in annotation.items():
        for dialogue, utterances in dialogues.items():
            for pos, utt in enumerate(utterances):
                if not utt["strict"]:
                    continue
                votes = []
                for one_hot in utt.get("_votes", []):
                    votes.append(int(np.flatnonzero(one_hot)[0]))
                out[(series, dialogue, pos)] = np.asarray(votes, dtype=np.int64)
    return out


def annotate_votes(annotation) -> None:
    """Add per-slot votes to each parsed utterance (mutates in place)."""
    raw = json.loads(mc.RAW.read_text(encoding="utf-8"))
    key_pattern = re.compile(r"^(.+)_(\d+)_(\d+)$")
    for series, dialogues in raw.items():
        for dialogue, body in dialogues.items():
            for key, record in body["Dialog"].items():
                m = key_pattern.match(key)
                if m is None:
                    raise AssertionError(f"bad M3ED key: {key}")
                emo = record.get("EmoAnnotation", {})
                votes = []
                strict = True
                for slot in (1, 2, 3):
                    token = str(emo.get(f"EmoAnnotator{slot}", "")).strip()
                    if token not in mc.LABEL_NAMES:
                        strict = False
                        break
                    one_hot = np.zeros(mc.LABELS, dtype=np.int64)
                    one_hot[mc.LABEL_NAMES.index(token)] = 1
                    votes.append(one_hot)
                if strict:
                    # find the matching parsed utterance by key
                    target = None
                    for utt in annotation[series][dialogue]:
                        if utt["key"] == f"{series}::{dialogue}::{key}":
                            target = utt
                            break
                    if target is not None:
                        target["_votes"] = votes


def build_previous_votes(annotation, rows) -> np.ndarray:
    votes = parse_previous_votes(annotation)
    out = np.zeros((len(rows["counts"]), N_RATERS), dtype=np.int64)
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        series, _, dialogue_name = str(dialogue).partition("::")
        value = votes.get((series, dialogue_name, int(position) - 1))
        if value is None:
            raise AssertionError(f"missing previous votes: {dialogue}::{position}")
        out[i] = value
    return out


def fit_lookup_tables(k, fit_mask, relation, counts, smooth, masks,
                      partial_idx, n_groups):
    out = {}
    for kk in range(0, N_RATERS + 1):
        g_partial = np.asarray([
            (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
            for i in range(len(counts))], dtype=np.int64)
        out[kk] = cc.fit_mean_table(g_partial[fit_mask], counts[fit_mask],
                                    n_groups[kk], K, N_RATERS, smooth)
    return out


def run_fold(heldout, k, fold_of_row, prev_panel, prev_votes, relation, counts,
             masks, full_idx, completions, partial_idx, n_groups):
    test = fold_of_row == heldout
    inner = sorted(set(range(N_FOLDS)) - {heldout})
    dev_fold = inner[0]
    fit_mask = (~test) & (fold_of_row != dev_fold)
    fit_mask = cc.subsample_fit_mask(
        fit_mask, TRAIN_FRACTION, 70000 + heldout * 7 + k)
    dev_idx = np.flatnonzero(fold_of_row == dev_fold)
    rng_dev = np.random.default_rng(1000 + heldout * 10 + k)
    dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)), replace=False)
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    best = None
    for smooth in SMOOTH_GRID:
        table_full = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                       84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for bscale in BETA_SCALE_GRID:
                beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows(masks[k][dev_idx], k, relation[dev_idx],
                                       counts[dev_idx], table_full, full_idx,
                                       completions, beta, kappa, K, N_RATERS)))
                if best is None or nll < best[0]:
                    best = (nll, smooth, kappa, bscale)
    _, smooth, kappa, bscale = best
    beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
    table_full = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                   84 * 2, K, N_RATERS, smooth)
    best2 = None
    for smooth in SMOOTH_GRID:
        table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w, comp_m_idx = cc.fit_completion_tables(
                    masks[k], prev_panel, relation, k, fit_mask,
                    completions, partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full2, full_idx, completions, comp_m_idx,
                        partial_idx, w, kappa, K, N_RATERS)))
                if best2 is None or nll < best2[0]:
                    best2 = (nll, smooth, kappa, scomp)
    _, smooth2, kappa2, scomp2 = best2
    w2, comp_m_idx2 = cc.fit_completion_tables(masks[k], prev_panel, relation, k,
                                               fit_mask, completions, partial_idx,
                                               N_RATERS, scomp2)
    table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    84 * 2, K, N_RATERS, smooth2)
    table_inc = cc.fit_perk_table(
        prev_panel, relation, counts, masks, fit_mask, k, full_idx,
        completions, partial_idx, w2, comp_m_idx2, kappa2, N_RATERS, K,
        smooth2)

    best4 = None
    for smooth in SMOOTH_GRID:
        table_full4 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w4, comp_m_idx4 = cc.fit_completion_marginal(
                    prev_panel, relation, k, fit_mask, full_idx, completions,
                    partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full4, full_idx, completions, comp_m_idx4,
                        partial_idx, w4, kappa, K, N_RATERS)))
                if best4 is None or nll < best4[0]:
                    best4 = (nll, smooth, kappa, scomp)
    _, smooth4, kappa4, scomp4 = best4
    w4, comp_m_idx4 = cc.fit_completion_marginal(
        prev_panel, relation, k, fit_mask, full_idx, completions,
        partial_idx, N_RATERS, scomp4)
    table_full4 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    84 * 2, K, N_RATERS, smooth4)

    # CCPR-J: EM joint estimation of the response table over all levels
    w_by_k = {}
    comp_m_by_k = {}
    for kk in range(N_RATERS + 1):
        w_kk, cm_kk = cc.fit_completion_tables(
            masks[kk], prev_panel, relation, kk, fit_mask, completions,
            partial_idx, N_RATERS, scomp2)
        w_by_k[kk] = w_kk
        comp_m_by_k[kk] = cm_kk
    table_j = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, comp_m_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
    table_jeq = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, comp_m_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 1.0))
    lookup_tables = fit_lookup_tables(k, fit_mask, relation, counts, smooth2,
                                      masks, partial_idx, n_groups)
    marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
    marginal /= marginal.sum()

    test_idx = np.flatnonzero(test)
    lp_c = cc.logp_ccpr_rows(masks[k][test_idx], k, relation[test_idx],
                             counts[test_idx], table_full, full_idx, completions,
                             beta, kappa, K, N_RATERS)
    lp_inc = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_inc,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    lp_c2 = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_full2,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_c4 = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_full4,
        full_idx, completions, comp_m_idx4, partial_idx, w4, kappa4, K, N_RATERS)
    lp_j = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_j,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_jeq = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_jeq,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    n_cells = (len(completions[k]) if k > 0 else 1) * 2
    cbar = float(fit_mask.sum()) / n_cells
    lp_jeq_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_jeq,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    lp_inc_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_inc,
        full_idx, completions, comp_m_idx2, partial_idx, w2, kappa2, K,
        N_RATERS)
    best_h = min(
        H_GRID,
        key=lambda h: float(np.mean(
            -np.logaddexp(np.log1p(-cbar / (cbar + h)) + lp_jeq_dev,
                          np.log(cbar / (cbar + h)) + lp_inc_dev))))
    lam = cbar / (cbar + best_h)
    lp_s = np.logaddexp(np.log1p(-lam) + lp_jeq, np.log(lam) + lp_inc)
    lp_l = np.asarray([
        cc.logp_lookup(masks[k][i], k, relation[i], counts[i],
                       lookup_tables[k], partial_idx, kappa2, K, N_RATERS)
        for i in test_idx])
    lp_f = np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                       for i in test_idx])
    lp_d = lp_j if k < N_RATERS else lp_l
    nll = {"ccpr": float(np.mean(-lp_c)), "ccpr2": float(np.mean(-lp_c2)),
           "ccpr4": float(np.mean(-lp_c4)), "ccprJ": float(np.mean(-lp_j)),
           "ccprD": float(np.mean(-lp_d)), "lookup": float(np.mean(-lp_l)),
           "flat": float(np.mean(-lp_f)),
           "inconsistent": float(np.mean(-lp_inc)),
           "ccprJ_eq": float(np.mean(-lp_jeq)),
           "ccprS": float(np.mean(-lp_s))}

    rng_ece = np.random.default_rng(2000 + heldout * 10 + k)
    ece_idx = rng_ece.choice(test_idx, min(ECE_SUBSAMPLE, len(test_idx)), replace=False)
    ece = {"ccpr": [], "ccpr2": [], "ccpr4": [], "ccprJ": [], "ccprD": [],
           "lookup": [], "inconsistent": []}
    for i in ece_idx:
        qc = cc.dist_ccpr_row(masks[k][i], k, relation[i], table_full, full_idx,
                              completions, beta, kappa, cc_full, K, N_RATERS)
        qinc = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_inc, full_idx, completions,
            comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        qc2 = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_full2, full_idx, completions,
            comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        qc4 = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_full4, full_idx, completions,
            comp_m_idx4, partial_idx, w4, kappa4, cc_full, K, N_RATERS)
        qj = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_j, full_idx, completions,
            comp_m_idx2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        ql = np.exp(np.asarray([
            cc.logp_lookup(masks[k][i], k, relation[i], t, lookup_tables[k],
                           partial_idx, kappa2, K, N_RATERS)
            for t in cc_full]))
        ql /= ql.sum()
        qd = qj if k < N_RATERS else ql
        ti = full_idx[tuple(counts[i])]
        ece["ccpr"].append(float(abs(qc.max() - (qc.argmax() == ti))))
        ece["ccpr2"].append(float(abs(qc2.max() - (qc2.argmax() == ti))))
        ece["ccpr4"].append(float(abs(qc4.max() - (qc4.argmax() == ti))))
        ece["ccprJ"].append(float(abs(qj.max() - (qj.argmax() == ti))))
        ece["ccprD"].append(float(abs(qd.max() - (qd.argmax() == ti))))
        ece["lookup"].append(float(abs(ql.max() - (ql.argmax() == ti))))
        ece["inconsistent"].append(float(abs(qinc.max() - (qinc.argmax() == ti))))
    return nll, {m: float(np.mean(v)) for m, v in ece.items()}


def main() -> None:
    started = time.time()
    annotation = mc.load_annotation()
    annotate_votes(annotation)
    rows = mc.build_rows(annotation)
    train_series, validation_series, test_series = mc.official_series_sets()
    cv_series = (set(train_series) | set(validation_series) | set(test_series)) if OFFICIAL else (set(train_series) | set(validation_series))
    keep = np.asarray([s in cv_series for s in rows["series"]])
    rows = {key: value[keep] for key, value in rows.items()
            if key in ("dialogue", "series", "position", "counts",
                       "previous_counts", "relation")}
    prev_panel = rows["previous_counts"]
    relation = rows["relation"]
    prev_votes = build_previous_votes(annotation, rows)
    fold_of_row = mc.series_fold_assignment(rows["series"], N_FOLDS, FOLD_SEED)

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}

    if OFFICIAL:
        # single split: fit = 38 train series, dev = 7 val series, test = 11 test series
        fold_of_row = np.zeros(len(rows["counts"]), dtype=np.int64)
        fold_of_row[np.isin(rows["series"], list(set(validation_series)))] = 1
        fold_of_row[np.isin(rows["series"], list(set(test_series)))] = 2
        report = {
            "as_of": "2026-08-04",
            "dataset": "M3ED",
            "protocol": "official held-out (38 train / 7 val / 11 test series), CCAR k=0..3",
            "n_rows": int(len(rows["counts"])),
            "k_classes": K,
            "n_raters": N_RATERS,
            "nll_by_k": {},
            "ece_by_k": {},
            "row_nll_by_k": {},
            "dialogue_by_row": rows["dialogue"].tolist(),
            "controls_k2": {},
        }
        for k in range(N_RATERS + 1):
            nll, ece, row_nll = run_fold_official(k, fold_of_row, prev_panel,
                                                  prev_votes, relation,
                                                  rows["counts"], masks, full_idx,
                                                  completions, partial_idx, n_groups)
            report["nll_by_k"][str(k)] = nll
            report["ece_by_k"][str(k)] = ece
            report["row_nll_by_k"][str(k)] = row_nll
            print("k=", k, {m: round(float(np.mean(v)), 4) for m, v in nll.items()},
                  flush=True)
        # negative controls at k=2 on the official held-out
        for name, seed, kind in (
            ("panel_shuffle", 888, "panel"),
            ("relation_shuffle", 777, "relation"),
        ):
            rng_c = np.random.default_rng(seed)
            perm = rng_c.permutation(len(rows["counts"]))
            if kind == "panel":
                prev_panel_c = prev_panel[perm]
                prev_votes_c = prev_votes[perm]
                relation_c = relation
            else:
                prev_panel_c = prev_panel
                prev_votes_c = prev_votes
                relation_c = relation[perm]
            masks_c = {kk: cc.mask_votes(prev_votes_c, kk,
                                         np.random.default_rng(MASK_SEED + 1), K)
                       for kk in range(N_RATERS + 1)}
            nll_c, _, _ = run_fold_official(
                2, fold_of_row, prev_panel_c, prev_votes_c, relation_c,
                rows["counts"], masks_c, full_idx, completions, partial_idx,
                n_groups)
            report["controls_k2"][name] = nll_c
            print("control", name,
                  {m: round(float(np.mean(v)), 4) for m, v in nll_c.items()},
                  flush=True)
        report["environment"] = {"python": platform.python_version(),
                                 "numpy": np.__version__}
        report["source_sha256"] = {"script": sha256(Path(__file__)),
                                   "common": sha256(Path(cc.__file__))}
        report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                       cwd=ROOT, text=True).strip()
        report["runtime_seconds"] = time.time() - started
        OUTPUT.write_text(json.dumps(report, indent=2))
        print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                          "runtime_seconds": time.time() - started}))
        return

    report = {
        "as_of": "2026-08-04",
        "dataset": "M3ED",
        "protocol": "5-fold series-blocked LOSO (45 train+val series), CCAR k=0..3",
        "n_rows": int(len(rows["counts"])),
        "k_classes": K,
        "n_raters": N_RATERS,
        "nll_by_k": {},
        "ece_by_k": {},
        "controls_k2": {},
    }
    for k in range(N_RATERS + 1):
        nll_sessions = {"ccpr": [], "ccpr2": [], "ccpr4": [], "ccprJ": [],
                        "ccprD": [], "lookup": [], "flat": [],
                        "inconsistent": [], "ccprJ_eq": [], "ccprS": []}
        ece_sessions = {"ccpr": [], "ccpr2": [], "ccpr4": [], "ccprJ": [],
                        "ccprD": [], "lookup": [], "inconsistent": []}
        for heldout in range(N_FOLDS):
            nll, ece = run_fold(heldout, k, fold_of_row, prev_panel, prev_votes,
                                relation, rows["counts"], masks, full_idx,
                                completions, partial_idx, n_groups)
            for m in nll_sessions:
                nll_sessions[m].append(nll[m])
            for m in ece_sessions:
                ece_sessions[m].append(ece[m])
        report["nll_by_k"][str(k)] = nll_sessions
        report["ece_by_k"][str(k)] = ece_sessions
        print("k=", k,
              {m: round(float(np.mean(v)), 4) for m, v in nll_sessions.items()},
              flush=True)

    report["increments"] = {
        str(k): {m: [report["nll_by_k"][str(k)][m][i] - report["nll_by_k"][str(k + 1)][m][i]
                     for i in range(N_FOLDS)]
                 for m in ("ccpr", "lookup", "flat")}
        for k in range(N_RATERS)
    }

    controls = {}
    for name, seed, kind in (
        ("panel_shuffle", 888, "panel"),
        ("relation_shuffle", 777, "relation"),
    ):
        rng_c = np.random.default_rng(seed)
        perm = rng_c.permutation(len(rows["counts"]))
        if kind == "panel":
            prev_panel_c = prev_panel[perm]
            prev_votes_c = prev_votes[perm]
            relation_c = relation
        else:
            prev_panel_c = prev_panel
            prev_votes_c = prev_votes
            relation_c = relation[perm]
        masks_c = {kk: cc.mask_votes(prev_votes_c, kk,
                                     np.random.default_rng(MASK_SEED + 1), K)
                   for kk in range(N_RATERS + 1)}
        nll_sessions = {"ccpr": [], "ccpr2": [], "ccpr4": [], "ccprJ": [],
                        "ccprD": [], "lookup": [], "flat": [],
                        "inconsistent": [], "ccprJ_eq": [], "ccprS": []}
        for heldout in range(N_FOLDS):
            nll, _ = run_fold(heldout, 2, fold_of_row, prev_panel_c, prev_votes_c,
                              relation_c, rows["counts"], masks_c, full_idx,
                              completions, partial_idx, n_groups)
            for m in nll_sessions:
                nll_sessions[m].append(nll[m])
        controls[name] = nll_sessions
        print("control", name,
              {m: round(float(np.mean(v)), 4) for m, v in nll_sessions.items()},
              flush=True)
    report["controls_k2"] = controls

    report["environment"] = {"python": platform.python_version(),
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


def run_fold_official(k, fold_of_row, prev_panel, prev_votes, relation, counts,
                      masks, full_idx, completions, partial_idx, n_groups):
    """Official split: fit=0, dev=1, test=2."""
    fit_mask = fold_of_row == 0
    fit_mask = cc.subsample_fit_mask(fit_mask, TRAIN_FRACTION, 70000 + k)
    dev_idx = np.flatnonzero(fold_of_row == 1)
    rng_dev = np.random.default_rng(9000 + k)
    dev_idx = rng_dev.choice(dev_idx, min(DEV_SUBSAMPLE, len(dev_idx)), replace=False)
    test_idx = np.flatnonzero(fold_of_row == 2)
    g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                         for i, v in enumerate(prev_panel)], dtype=np.int64)

    best = None
    for smooth in SMOOTH_GRID:
        table_full = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                       84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for bscale in BETA_SCALE_GRID:
                beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows(masks[k][dev_idx], k, relation[dev_idx],
                                       counts[dev_idx], table_full, full_idx,
                                       completions, beta, kappa, K, N_RATERS)))
                if best is None or nll < best[0]:
                    best = (nll, smooth, kappa, bscale)
    _, smooth, kappa, bscale = best
    beta = cc.fit_beta(prev_votes[fit_mask], K, bscale)
    table_full = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                   84 * 2, K, N_RATERS, smooth)

    best2 = None
    for smooth in SMOOTH_GRID:
        table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                        84 * 2, K, N_RATERS, smooth)
        for kappa in KAPPA_GRID:
            for scomp in SMOOTH_COMP_GRID:
                w, cm = cc.fit_completion_tables(
                    masks[k], prev_panel, relation, k, fit_mask, completions,
                    partial_idx, N_RATERS, scomp)
                nll = float(np.mean(
                    -cc.logp_ccpr_rows_empirical(
                        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx],
                        table_full2, full_idx, completions, cm, partial_idx,
                        w, kappa, K, N_RATERS)))
                if best2 is None or nll < best2[0]:
                    best2 = (nll, smooth, kappa, scomp)
    _, smooth2, kappa2, scomp2 = best2
    w2, cm2 = cc.fit_completion_tables(masks[k], prev_panel, relation, k,
                                       fit_mask, completions, partial_idx,
                                       N_RATERS, scomp2)
    table_full2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                    84 * 2, K, N_RATERS, smooth2)
    table_inc = cc.fit_perk_table(
        prev_panel, relation, counts, masks, fit_mask, k, full_idx,
        completions, partial_idx, w2, cm2, kappa2, N_RATERS, K, smooth2)

    w_by_k = {}
    cm_by_k = {}
    for kk in range(N_RATERS + 1):
        w_kk, cm_kk = cc.fit_completion_tables(
            masks[kk], prev_panel, relation, kk, fit_mask, completions,
            partial_idx, N_RATERS, scomp2)
        w_by_k[kk] = w_kk
        cm_by_k[kk] = cm_kk
    table_j = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
    table_jeq = cc.fit_em_table(
        prev_panel, relation, counts, masks, fit_mask, full_idx, completions,
        partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS, smooth2,
        84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 1.0))

    lookup_tables = fit_lookup_tables(k, fit_mask, relation, counts, smooth2,
                                      masks, partial_idx, n_groups)
    marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
    marginal /= marginal.sum()

    lp_c2 = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_full2,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_inc,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_j = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_j,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_jeq = cc.logp_ccpr_rows_empirical(
        masks[k][test_idx], k, relation[test_idx], counts[test_idx], table_jeq,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    n_cells = (len(completions[k]) if k > 0 else 1) * 2
    cbar = float(fit_mask.sum()) / n_cells
    lp_jeq_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_jeq,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    lp_inc_dev = cc.logp_ccpr_rows_empirical(
        masks[k][dev_idx], k, relation[dev_idx], counts[dev_idx], table_inc,
        full_idx, completions, cm2, partial_idx, w2, kappa2, K, N_RATERS)
    best_h = min(
        H_GRID,
        key=lambda h: float(np.mean(
            -np.logaddexp(np.log1p(-cbar / (cbar + h)) + lp_jeq_dev,
                          np.log(cbar / (cbar + h)) + lp_inc_dev))))
    lam = cbar / (cbar + best_h)
    lp_s = np.logaddexp(np.log1p(-lam) + lp_jeq, np.log(lam) + lp_inc)
    ent0 = []
    for i in test_idx:
        q0 = cc.dist_ccpr_row_empirical(
            masks[0][i], 0, relation[i], table_j, full_idx, completions,
            cm_by_k[0], partial_idx, w_by_k[0], kappa2, cc_full, K,
            N_RATERS)
        ent0.append(float(-np.sum(q0 * np.log(np.clip(q0, 1e-12, None)))))
    lp_l = np.asarray([
        cc.logp_lookup(masks[k][i], k, relation[i], counts[i],
                       lookup_tables[k], partial_idx, kappa2, K, N_RATERS)
        for i in test_idx])
    lp_f = np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                       for i in test_idx])
    lp_d = lp_j if k < N_RATERS else lp_l
    nll = {"ccpr2": float(np.mean(-lp_c2)), "ccprJ": float(np.mean(-lp_j)),
           "ccprD": float(np.mean(-lp_d)), "lookup": float(np.mean(-lp_l)),
           "flat": float(np.mean(-lp_f)),
           "inconsistent": float(np.mean(-lp_inc)),
           "ccprJ_eq": float(np.mean(-lp_jeq)),
           "ccprS": float(np.mean(-lp_s))}

    rng_ece = np.random.default_rng(9100 + k)
    ece_idx = rng_ece.choice(test_idx, min(ECE_SUBSAMPLE, len(test_idx)), replace=False)
    ece = {"ccpr2": [], "ccprJ": [], "ccprD": [], "lookup": [],
           "inconsistent": []}
    for i in ece_idx:
        qc2 = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_full2, full_idx, completions,
            cm2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        qj = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_j, full_idx, completions,
            cm2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        qinc = cc.dist_ccpr_row_empirical(
            masks[k][i], k, relation[i], table_inc, full_idx, completions,
            cm2, partial_idx, w2, kappa2, cc_full, K, N_RATERS)
        ql = np.exp(np.asarray([
            cc.logp_lookup(masks[k][i], k, relation[i], t, lookup_tables[k],
                           partial_idx, kappa2, K, N_RATERS)
            for t in cc_full]))
        ql /= ql.sum()
        qd = qj if k < N_RATERS else ql
        ti = full_idx[tuple(counts[i])]
        ece["ccpr2"].append(float(abs(qc2.max() - (qc2.argmax() == ti))))
        ece["ccprJ"].append(float(abs(qj.max() - (qj.argmax() == ti))))
        ece["ccprD"].append(float(abs(qd.max() - (qd.argmax() == ti))))
        ece["lookup"].append(float(abs(ql.max() - (ql.argmax() == ti))))
        ece["inconsistent"].append(float(abs(qinc.max() - (qinc.argmax() == ti))))
    row_nll = {
        "ccprJ": (-lp_j).tolist(),
        "ccprD": (-lp_d).tolist(),
        "lookup": (-lp_l).tolist(),
        "ccpr2": (-lp_c2).tolist(),
        "inconsistent": (-lp_inc).tolist(),
        "ccprJ_eq": (-lp_jeq).tolist(),
        "ccprS": (-lp_s).tolist(),
        "entropy_k0": ent0,
        "test_idx": test_idx.tolist(),
    }
    return nll, {m: float(np.mean(v)) for m, v in ece.items()}, row_nll


if __name__ == "__main__":
    main()


==> anc/scripts/m3ed_ccpr_neural.py <==
"""End-to-end CCPR on M3ED: masked-rater augmented GRU head + anchor mixture.

Same design as scripts/iemocap_ccpr_neural.py: the causal GRU DM head is
trained with random-k partial-panel augmentation, then mixed in probability
space with the CCPR-J / per-level lookup / flat anchors (per-k lambda on the
inner dev fold).  Protocol: 5-fold series-blocked LOSO over the 45 train+val
TV series (official test series excluded), text+visual, k=0..3.

Run: PYTHONWARNINGS=error python3 scripts/m3ed_ccpr_neural.py
"""

from __future__ import annotations

import hashlib
import json
import os
import platform
import re
import subprocess
import time
from pathlib import Path

import numpy as np
import torch
from sklearn.preprocessing import StandardScaler

try:
    import ccpr_common as cc
    import m3ed_common as mc
    from emotionlines_common import (FlatCompletionHead, GRUCEHead,
                                     GRUDMHead, fit_ce_head, fit_dm_head,
                                     fit_flat_head_n, multinomial_nll,
                                     score_dm, softmax_rows)
except ModuleNotFoundError:
    from scripts import ccpr_common as cc
    from scripts import m3ed_common as mc
    from scripts.emotionlines_common import (FlatCompletionHead,
                                             GRUCEHead, GRUDMHead,
                                             fit_ce_head, fit_dm_head,
                                             fit_flat_head_n,
                                             multinomial_nll, score_dm,
                                             softmax_rows)


ROOT = Path(__file__).resolve().parents[1]
OFFICIAL = os.environ.get("M3ED_CCPR_NEURAL_OFFICIAL", "0") == "1"
OUTPUT = (ROOT / "output/m3ed_ccpr_neural_official.json" if OFFICIAL
          else ROOT / "output/m3ed_ccpr_neural.json")
K = mc.LABELS
N_RATERS = mc.RATERS
N_FOLDS = 5
FOLD_SEED = 20260804
SEEDS = (13, 29, 47)
LEARNING_RATES = (3e-4, 1e-3)
SMOOTH_GRID = (0.05, 0.5, 2.0, 5.0)
KAPPA_GRID = (0.5, 1.0, 2.0, 5.0, 10.0, 20.0)
SMOOTH_COMP_GRID = (0.05, 0.5, 2.0)
BLEND_GRID = tuple(float(x) for x in np.linspace(0.0, 1.0, 21))
LAMBDA_GRID = (0.0, 0.25, 0.5, 0.75, 1.0)
DM_SCALE_GRID = (0.25, 0.5, 0.75, 1.0, 1.5, 2.0, 3.0, 5.0)
MASK_SEED = 20260804
DEV_SUBSAMPLE = 500
ACTIVE_MODALITIES = tuple(
    v.strip() for v in os.environ.get("M3ED_MODALITIES", "text,visual").split(",") if v.strip())


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def annotate_votes(annotation) -> None:
    raw = json.loads(mc.RAW.read_text(encoding="utf-8"))
    key_pattern = re.compile(r"^(.+)_(\d+)_(\d+)$")
    for series, dialogues in raw.items():
        for dialogue, body in dialogues.items():
            for key, record in body["Dialog"].items():
                m = key_pattern.match(key)
                if m is None:
                    raise AssertionError(f"bad M3ED key: {key}")
                emo = record.get("EmoAnnotation", {})
                votes = []
                strict = True
                for slot in (1, 2, 3):
                    token = str(emo.get(f"EmoAnnotator{slot}", "")).strip()
                    if token not in mc.LABEL_NAMES:
                        strict = False
                        break
                    one_hot = np.zeros(mc.LABELS, dtype=np.int64)
                    one_hot[mc.LABEL_NAMES.index(token)] = 1
                    votes.append(one_hot)
                if strict:
                    for utt in annotation[series][dialogue]:
                        if utt["key"] == f"{series}::{dialogue}::{key}":
                            utt["_votes"] = votes
                            break


def build_previous_votes(annotation, rows) -> np.ndarray:
    out = {}
    for series, dialogues in annotation.items():
        for dialogue, utterances in dialogues.items():
            for pos, utt in enumerate(utterances):
                if utt.get("_votes"):
                    votes = [int(np.flatnonzero(v)[0]) for v in utt["_votes"]]
                    out[(series, dialogue, pos)] = np.asarray(votes, dtype=np.int64)
    res = np.zeros((len(rows["counts"]), N_RATERS), dtype=np.int64)
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        series, _, dialogue_name = str(dialogue).partition("::")
        value = out.get((series, dialogue_name, int(position) - 1))
        if value is None:
            raise AssertionError(f"missing previous votes: {dialogue}::{position}")
        res[i] = value
    return res


def main() -> None:
    started = time.time()
    torch.set_num_threads(min(8, max(1, int(os.cpu_count() or 1))))
    annotation = mc.load_annotation()
    annotate_votes(annotation)
    rows_all = mc.build_rows(annotation)
    train_series, validation_series, _ = mc.official_series_sets()
    if OFFICIAL:
        keep = np.ones(len(rows_all["series"]), dtype=bool)
    else:
        cv_series = set(train_series) | set(validation_series)
        keep = np.asarray([s in cv_series for s in rows_all["series"]])
    keep_list = keep.tolist()
    rows = {key: value[keep] for key, value in rows_all.items()
            if key in ("dialogue", "series", "position", "counts",
                       "previous_counts", "relation")}
    rows["text_keys"] = [item for item, ok in zip(rows_all["text_keys"], keep_list) if ok]
    rows["texts"] = [item for item, ok in zip(rows_all["texts"], keep_list) if ok]
    prev_panel = rows["previous_counts"]
    relation = rows["relation"]
    prev_votes = build_previous_votes(annotation, rows)
    counts = rows["counts"]
    fold_of_row = mc.series_fold_assignment(rows["series"], N_FOLDS, FOLD_SEED)

    global cc_full
    cc_full = cc.compositions(N_RATERS, K)
    full_idx = {tuple(v): i for i, v in enumerate(cc_full)}
    completions = {k: cc.compositions(k, K) for k in range(N_RATERS + 1)}
    partial_idx = {k: {tuple(v): i for i, v in enumerate(completions[k])}
                   for k in range(N_RATERS + 1)}
    n_groups = {k: (len(completions[k]) if k > 0 else 1) * 2
                for k in range(N_RATERS + 1)}

    rng = np.random.default_rng(MASK_SEED)
    masks = {k: cc.mask_votes(prev_votes, k, rng, K) for k in range(N_RATERS + 1)}

    # ---- features ----
    text_features = mc.load_text_features() if "text" in ACTIVE_MODALITIES else None
    visual_features = mc.load_visual_features() if "visual" in ACTIVE_MODALITIES else None

    def build_x(rows_):
        pieces = []
        if text_features is not None:
            pieces.append(mc.context_window_encoding(rows_, text_features))
        if visual_features is not None:
            pieces.append(mc.visual_context_window_encoding(rows_, visual_features))
        return np.concatenate(pieces, axis=2) if len(pieces) > 1 else pieces[0]

    x_raw = build_x(rows)

    def panel_augment(x, distribution):
        n, t, d = x.shape
        block = np.broadcast_to(distribution[:, None, :].astype(np.float32), (n, t, K))
        out = np.concatenate([x, block], axis=2).astype(np.float32)
        if not np.isfinite(out).all():
            raise AssertionError("non-finite augmented features")
        return out

    report = {
        "as_of": "2026-08-04",
        "dataset": "M3ED",
        "protocol": (("official held-out (38 train / 7 val / 11 test series), "
                      "masked-rater augmented GRU head + CCPR mixture")
                     if OFFICIAL else
                     "5-fold series LOSO, masked-rater augmented GRU head "
                     "+ CCPR mixture"),
        "n_rows": int(len(counts)),
        "active_modalities": list(ACTIVE_MODALITIES),
        "nll_by_k": {},
        "ccprJ_vs_lookup_mixture": {},
        "row_nll_by_k": {},
        "completion_diag": {},
    }
    for k in range(N_RATERS + 1):
        report["nll_by_k"][str(k)] = {
            "head": [], "ccprJ": [], "ccprJ_head": [], "lookup_head": [],
            "flat_head": [], "lookup": [], "flat": [], "inconsistent": [],
            "ccprL": [], "ccprL_head": [], "ccprL_head_lambda": [],
            "ccprL_sameT": [], "ccprL_lambda": [],
            "ccprL_noctx": [], "ccprL_noctx_head": [],
            "ccprL_noctx_head_lambda": [], "ccprL_noctx_lambda": [],
            "ce_head": [], "ce_ccprJ": [], "ce_kappa": [],
            "ce_head_multinomial": [], "dmcal_head": [],
            "dmcal_ccprJ": [], "dmcal_scale": []}

    def run_split(fit_idx, dev_idx, test_idx, block_names, label):
        fit_mask = np.zeros(len(counts), dtype=bool)
        fit_mask[fit_idx] = True

        # training/selection augmentation: random k per row
        rng_aug = np.random.default_rng(
            6000 + (int(label) if isinstance(label, int) else 99))
        k_tr = rng_aug.integers(0, N_RATERS + 1, size=len(fit_idx))
        state_tr = np.zeros((len(fit_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_tr):
            state_tr[j] = masks[kk][fit_idx[j]].astype(np.float64)
        state_tr /= 3.0
        x_tr = panel_augment(x_raw[fit_idx], state_tr)
        scaler = StandardScaler().fit(x_tr.reshape(-1, x_tr.shape[-1]))
        x_tr = scaler.transform(x_tr.reshape(-1, x_tr.shape[-1])).reshape(x_tr.shape).astype(np.float32)
        k_dev = rng_aug.integers(0, N_RATERS + 1, size=len(dev_idx))
        state_dev = np.zeros((len(dev_idx), K), dtype=np.float64)
        for j, kk in enumerate(k_dev):
            state_dev[j] = masks[kk][dev_idx[j]].astype(np.float64)
        state_dev /= 3.0
        x_dev = scaler.transform(
            panel_augment(x_raw[dev_idx], state_dev).reshape(-1, x_tr.shape[-1])
        ).reshape(len(dev_idx), x_raw.shape[1], x_tr.shape[-1]).astype(np.float32)
        train = {"x": x_tr, "counts": counts[fit_idx]}
        valid = {"x": x_dev, "counts": counts[dev_idx]}

        models = []
        for seed in SEEDS:
            options = []
            for rate in LEARNING_RATES:
                model, val = fit_dm_head(GRUDMHead, seed, rate, train, valid)
                options.append((val, model))
            models.append(min(options, key=lambda item: item[0])[1])

        # External-style baseline: the soft-label / distributional-ERC
        # modelling choice (softmax head, cross-entropy against the mean
        # label distribution), capacity-matched to GRUDMHead and trained
        # on the identical inputs, seeds and learning-rate grid.
        ce_models = []
        for seed in SEEDS:
            options = []
            for rate in LEARNING_RATES:
                model, val = fit_ce_head(GRUCEHead, seed, rate, train, valid,
                                         N_RATERS)
                options.append((val, model))
            ce_models.append(min(options, key=lambda item: item[0])[1])

        def head_inputs(idx, kk):
            st = masks[kk][idx].astype(np.float64) / 3.0
            return scaler.transform(
                panel_augment(x_raw[idx], st).reshape(-1, x_tr.shape[-1])
            ).reshape(len(idx), x_raw.shape[1], x_tr.shape[-1]).astype(np.float32)

        def head_alpha(idx, kk):
            xa = head_inputs(idx, kk)
            with torch.no_grad():
                alphas = [model(torch.as_tensor(xa)).numpy() for model in models]
            return np.mean(np.stack(alphas), axis=0)

        def ce_mean(idx, kk):
            """Ensemble mean label distribution from the CE head."""
            xa = head_inputs(idx, kk)
            with torch.no_grad():
                outs = [softmax_rows(m(torch.as_tensor(xa)).numpy())
                        for m in ce_models]
            return np.mean(np.stack(outs), axis=0)

        # The "noctx" variant is the information-set control: identical
        # architecture, seeds, learning-rate grid, partial-state block,
        # relation and empirical-prior inputs, with the context window
        # zeroed.  Input dimensionality and parameter count are unchanged.
        VARIANTS = ("ctx", "noctx")

        def completion_inputs(idx, kk, variant, n_m):
            st = masks[kk][idx].astype(np.float64) / 3.0
            xs = x_raw[idx] if variant == "ctx" else np.zeros_like(x_raw[idx])
            xa0 = panel_augment(xs, st)
            p_row = np.asarray([
                (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                for i in idx], dtype=np.int64)
            logw = np.log(np.clip(
                w_by_k[kk][p_row, relation[idx], :], 1e-12, None))
            return np.concatenate([
                xa0, np.broadcast_to(
                    relation[idx][:, None, None].astype(np.float32),
                    (len(idx), xa0.shape[1], 1)),
                np.broadcast_to(
                    logw[:, None, :].astype(np.float32),
                    (len(idx), xa0.shape[1], n_m))], axis=2)

        def completion_weights(idx, kk, variant="ctx"):
            if kk == N_RATERS:
                return np.ones((1, len(idx)), dtype=np.float64)
            n_m = len(completions[N_RATERS - kk])
            xa = completion_inputs(idx, kk, variant, n_m)
            xa = scalers_c[variant][kk].transform(
                xa.reshape(-1, xa.shape[-1])
            ).reshape(xa.shape).astype(np.float32)
            with torch.no_grad():
                logits = [cmodel(torch.as_tensor(xa)).numpy()
                          for cmodel in cmodels_by_k[variant][kk]]
            logits = np.mean(np.stack(logits), axis=0)
            logits -= np.log(np.sum(np.exp(logits), axis=1, keepdims=True))
            return np.exp(logits).T  # (n_m, n_rows)

        # ---- anchors (same protocol as m3ed_ccpr_cv) ----
        g_full = np.asarray([full_idx[tuple(v)] * 2 + relation[i]
                             for i, v in enumerate(prev_panel)], dtype=np.int64)
        best2 = None
        for smooth in SMOOTH_GRID:
            table2 = cc.fit_mean_table(g_full[fit_mask], counts[fit_mask],
                                       84 * 2, K, N_RATERS, smooth)
            for kappa in KAPPA_GRID:
                for scomp in SMOOTH_COMP_GRID:
                    w, cm = cc.fit_completion_tables(
                        masks[2], prev_panel, relation, 2, fit_mask,
                        completions, partial_idx, N_RATERS, scomp)
                    nll = float(np.mean(
                        -cc.logp_ccpr_rows_empirical(
                            masks[2][dev_idx], 2, relation[dev_idx],
                            counts[dev_idx], table2, full_idx, completions,
                            cm, partial_idx, w, kappa, K, N_RATERS)))
                    if best2 is None or nll < best2[0]:
                        best2 = (nll, smooth, kappa, scomp)
        _, smooth2, kappa2, scomp2 = best2
        w_by_k = {}
        cm_by_k = {}
        for kk in range(N_RATERS + 1):
            w_kk, cm_kk = cc.fit_completion_tables(
                masks[kk], prev_panel, relation, kk, fit_mask, completions,
                partial_idx, N_RATERS, scomp2)
            w_by_k[kk] = w_kk
            cm_by_k[kk] = cm_kk
        # --- per-level completion heads (CCPR-L) ---
        # GRU over context + partial state + relation + the empirical
        # completion prior log-probabilities.
        cmodels_by_k = {v: {} for v in VARIANTS}
        scalers_c = {v: {} for v in VARIANTS}
        for variant in VARIANTS:
            for kk in range(N_RATERS):
                n_m = len(completions[N_RATERS - kk])
                cm_idx = {tuple(v): i for i, v in
                          enumerate(completions[N_RATERS - kk])}
                xa = completion_inputs(fit_idx, kk, variant, n_m)
                scalers_c[variant][kk] = StandardScaler().fit(
                    xa.reshape(-1, xa.shape[-1]))
                xa = scalers_c[variant][kk].transform(
                    xa.reshape(-1, xa.shape[-1])
                ).reshape(xa.shape).astype(np.float32)
                m_fit = prev_panel[fit_idx] - masks[kk][fit_idx]
                y_fit = np.asarray([cm_idx[tuple(m)] for m in m_fit],
                                   dtype=np.int64)
                xb = completion_inputs(dev_idx, kk, variant, n_m)
                xb = scalers_c[variant][kk].transform(
                    xb.reshape(-1, xb.shape[-1])
                ).reshape(xb.shape).astype(np.float32)
                m_dev_c = prev_panel[dev_idx] - masks[kk][dev_idx]
                y_dev_c = np.asarray([cm_idx[tuple(m)] for m in m_dev_c],
                                     dtype=np.int64)
                ctrain = {"x": xa, "y": y_fit}
                cvalid = {"x": xb, "y": y_dev_c}
                cmodels = []
                for seed in SEEDS:
                    options = []
                    for rate in LEARNING_RATES:
                        cmodel, cval = fit_flat_head_n(
                            FlatCompletionHead, seed, rate, ctrain, cvalid,
                            n_m)
                        options.append((cval, cmodel))
                    cmodels.append(min(options, key=lambda item: item[0])[1])
                cmodels_by_k[variant][kk] = cmodels
        table_j = cc.fit_em_table(
            prev_panel, relation, counts, masks, fit_mask, full_idx,
            completions, partial_idx, w_by_k, cm_by_k, kappa2, K, N_RATERS,
            smooth2, 84 * 2, n_iter=6, k_weights=(1.0, 1.0, 1.0, 4.0))
        lookup_tables = {}
        for kk in range(N_RATERS + 1):
            g_partial = np.asarray([
                (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0) * 2 + relation[i]
                for i in range(len(counts))], dtype=np.int64)
            lookup_tables[kk] = cc.fit_mean_table(
                g_partial[fit_mask], counts[fit_mask], n_groups[kk],
                K, N_RATERS, smooth2)
        marginal = cc.fit_beta(prev_votes[fit_mask], K, 1.0)
        marginal /= marginal.sum()

        def row_nll_anchor(idx, kk, model):
            if model == "ccprJ":
                return -cc.logp_ccpr_rows_empirical(
                    masks[kk][idx], kk, relation[idx], counts[idx], table_j,
                    full_idx, completions, cm_by_k[kk], partial_idx,
                    w_by_k[kk], kappa2, K, N_RATERS)
            if model == "lookup":
                return -np.asarray([
                    cc.logp_lookup(masks[kk][i], kk, relation[i], counts[i],
                                   lookup_tables[kk], partial_idx, kappa2,
                                   K, N_RATERS) for i in idx])
            return -np.asarray([cc.logp_flat(counts[i], marginal, kappa2, K, N_RATERS)
                                for i in idx])

        for kk in range(N_RATERS + 1):
            alpha_dev = head_alpha(dev_idx, kk)
            alpha_test = head_alpha(test_idx, kk)
            h_dev = -np.log(np.clip(score_dm(alpha_dev, counts[dev_idx])[0], 1e-300, None))
            h_test = -np.log(np.clip(score_dm(alpha_test, counts[test_idx])[0], 1e-300, None))
            a_dev = row_nll_anchor(dev_idx, kk, "ccprJ")
            a_test = row_nll_anchor(test_idx, kk, "ccprJ")
            l_dev = row_nll_anchor(dev_idx, kk, "lookup")
            l_test = row_nll_anchor(test_idx, kk, "lookup")
            f_dev = row_nll_anchor(dev_idx, kk, "flat")
            f_test = row_nll_anchor(test_idx, kk, "flat")

            def blend_nll(a, h, lam):
                return float(np.mean(-np.log(np.clip(
                    (1 - lam) * np.exp(-a) + lam * np.exp(-h), 1e-300, None))))

            # External-style soft-label CE head.  To isolate the training
            # loss rather than the likelihood family, we give it the same
            # Dirichlet-multinomial family as the proper head with its own
            # dev-selected concentration (the plain multinomial score is
            # also recorded, for reference).  Blending uses the same ccprJ
            # anchor, grid and dev rows as every other arm.
            ce_p_dev = ce_mean(dev_idx, kk)
            ce_p_test = ce_mean(test_idx, kk)
            kap_ce = min(KAPPA_GRID, key=lambda kp: float(np.mean(
                -cc.dm_logpmf_vec(counts[dev_idx], kp * ce_p_dev))))
            ce_dev = -cc.dm_logpmf_vec(counts[dev_idx], kap_ce * ce_p_dev)
            ce_test = -cc.dm_logpmf_vec(counts[test_idx], kap_ce * ce_p_test)
            # Symmetric control: the CE arm gets a dev-selected
            # concentration, so give the proper DM head a dev-selected
            # scaling of its own alpha.  Recorded as a separate arm so the
            # unscaled `head` used by every other comparison is untouched.
            s_dm = min(DM_SCALE_GRID, key=lambda sc: float(np.mean(
                -np.log(np.clip(score_dm(sc * alpha_dev,
                                         counts[dev_idx])[0], 1e-300, None)))))
            hc_dev = -np.log(np.clip(
                score_dm(s_dm * alpha_dev, counts[dev_idx])[0], 1e-300, None))
            hc_test = -np.log(np.clip(
                score_dm(s_dm * alpha_test, counts[test_idx])[0], 1e-300, None))
            lam_hc = min(BLEND_GRID,
                         key=lambda lam: blend_nll(a_dev, hc_dev, lam))
            report["nll_by_k"][str(kk)]["dmcal_scale"].append(float(s_dm))
            report["nll_by_k"][str(kk)]["dmcal_head"].append(
                float(np.mean(hc_test)))
            report["nll_by_k"][str(kk)]["dmcal_ccprJ"].append(
                blend_nll(a_test, hc_test, lam_hc))
            report["nll_by_k"][str(kk)]["ce_kappa"].append(float(kap_ce))
            report["nll_by_k"][str(kk)]["ce_head_multinomial"].append(
                float(np.mean(multinomial_nll(ce_p_test, counts[test_idx]))))
            lam_j = min(BLEND_GRID, key=lambda lam: blend_nll(a_dev, h_dev, lam))
            lam_l = min(BLEND_GRID, key=lambda lam: blend_nll(l_dev, h_dev, lam))
            lam_f = min(BLEND_GRID, key=lambda lam: blend_nll(f_dev, h_dev, lam))
            lam_ce = min(BLEND_GRID,
                         key=lambda lam: blend_nll(a_dev, ce_dev, lam))
            report["nll_by_k"][str(kk)]["ce_head"].append(
                float(np.mean(ce_test)))
            report["nll_by_k"][str(kk)]["ce_ccprJ"].append(
                blend_nll(a_test, ce_test, lam_ce))
            report["nll_by_k"][str(kk)]["head"].append(float(np.mean(h_test)))
            report["nll_by_k"][str(kk)]["ccprJ"].append(float(np.mean(a_test)))
            report["nll_by_k"][str(kk)]["ccprJ_head"].append(blend_nll(a_test, h_test, lam_j))
            report["nll_by_k"][str(kk)]["lookup_head"].append(blend_nll(l_test, h_test, lam_l))
            report["nll_by_k"][str(kk)]["flat_head"].append(blend_nll(f_test, h_test, lam_f))
            report["nll_by_k"][str(kk)]["lookup"].append(float(np.mean(l_test)))
            report["nll_by_k"][str(kk)]["flat"].append(float(np.mean(f_test)))
            # ---- CCPR-L vs per-level inconsistent ----
            table_inc = cc.fit_perk_table(
                prev_panel, relation, counts, masks, fit_mask, kk,
                full_idx, completions, partial_idx, w_by_k[kk],
                cm_by_k[kk], kappa2, N_RATERS, K, smooth2)
            lp_inc = cc.logp_ccpr_rows_empirical(
                masks[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_inc, full_idx, completions,
                cm_by_k[kk], partial_idx, w_by_k[kk], kappa2, K, N_RATERS)
            n_m = len(completions[N_RATERS - kk])

            def emp_w(idx):
                p_row = np.asarray([
                    (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                    for i in idx], dtype=np.int64)
                return np.clip(
                    w_by_k[kk][p_row, relation[idx], :],
                    1e-12, None).T  # (n_m, n_rows)

            e_fit = emp_w(fit_idx)
            e_dev = emp_w(dev_idx)
            e_test = emp_w(test_idx)

            def blend_logp(lp_a, logp_h, lam):
                return np.log(np.clip(
                    (1 - lam) * np.exp(lp_a) + lam * np.exp(logp_h),
                    1e-300, None))

            def run_learned(variant):
                """Shrinkage + head blend for one completion variant.

                Identical protocol for every variant: same LAMBDA_GRID on
                dev target NLL, same table refit, same BLEND_GRID on the
                same dev rows against the same neural target head.
                """
                w_fit_c = completion_weights(fit_idx, kk, variant)
                w_dev_c = completion_weights(dev_idx, kk, variant)
                w_test_c = completion_weights(test_idx, kk, variant)
                best_l = None
                for lam in LAMBDA_GRID:
                    t_b = cc.fit_perk_table_learned(
                        prev_panel, relation, counts, masks, fit_mask, kk,
                        full_idx, completions, partial_idx,
                        (1 - lam) * e_fit + lam * w_fit_c, kappa2,
                        N_RATERS, K, smooth2)
                    lp_dev = cc.logp_ccpr_rows_learned(
                        masks[kk][dev_idx], kk, relation[dev_idx],
                        counts[dev_idx], t_b, full_idx, completions,
                        (1 - lam) * e_dev + lam * w_dev_c,
                        kappa2, K, N_RATERS)
                    dv = float(np.mean(-lp_dev))
                    if best_l is None or dv < best_l[0]:
                        best_l = (dv, lam, t_b)
                lam_star, table_l = best_l[1], best_l[2]
                lp_l = cc.logp_ccpr_rows_learned(
                    masks[kk][test_idx], kk, relation[test_idx],
                    counts[test_idx], table_l, full_idx, completions,
                    (1 - lam_star) * e_test + lam_star * w_test_c,
                    kappa2, K, N_RATERS)
                lp_l_dev = cc.logp_ccpr_rows_learned(
                    masks[kk][dev_idx], kk, relation[dev_idx],
                    counts[dev_idx], table_l, full_idx, completions,
                    (1 - lam_star) * e_dev + lam_star * w_dev_c,
                    kappa2, K, N_RATERS)
                lam_b = min(
                    BLEND_GRID,
                    key=lambda lb: float(np.mean(
                        -blend_logp(lp_l_dev, -h_dev, lb))))
                return (lam_star, lp_l, lam_b,
                        blend_logp(lp_l, -h_test, lam_b),
                        w_test_c, w_dev_c)

            (lam_star, lp_l, lam_b, lp_lh,
             w_test_c, w_dev_c) = run_learned("ctx")
            (lam_star_n, lp_ln, lam_bn, lp_lnh, _, _) = run_learned("noctx")
            report["nll_by_k"][str(kk)]["inconsistent"].append(
                float(np.mean(-lp_inc)))
            report["nll_by_k"][str(kk)]["ccprL"].append(
                float(np.mean(-lp_l)))
            report["nll_by_k"][str(kk)]["ccprL_head"].append(
                float(np.mean(-lp_lh)))
            report["nll_by_k"][str(kk)]["ccprL_head_lambda"].append(lam_b)
            report["nll_by_k"][str(kk)]["ccprL_lambda"].append(lam_star)
            report["nll_by_k"][str(kk)]["ccprL_noctx"].append(
                float(np.mean(-lp_ln)))
            report["nll_by_k"][str(kk)]["ccprL_noctx_head"].append(
                float(np.mean(-lp_lnh)))
            report["nll_by_k"][str(kk)]["ccprL_noctx_head_lambda"].append(
                lam_bn)
            report["nll_by_k"][str(kk)]["ccprL_noctx_lambda"].append(
                lam_star_n)
            # diagnostics: completion NLL (dev) and same-response-table
            # variant that isolates the completion weights.
            lp_l_samet = cc.logp_ccpr_rows_learned(
                masks[kk][test_idx], kk, relation[test_idx],
                counts[test_idx], table_inc, full_idx, completions,
                w_test_c, kappa2, K, N_RATERS)
            report["nll_by_k"][str(kk)]["ccprL_sameT"].append(
                float(np.mean(-lp_l_samet)))
            m_true_dev = prev_panel[dev_idx] - masks[kk][dev_idx]
            comp_m = completions[N_RATERS - kk]
            cm_idx = {tuple(v): i for i, v in enumerate(comp_m)}
            emp_c = []
            for j, i in enumerate(dev_idx):
                p = (partial_idx[kk][tuple(masks[kk][i])] if kk > 0 else 0)
                emp_c.append(float(np.log(np.clip(
                    w_by_k[kk][p, relation[i],
                              cm_idx[tuple(m_true_dev[j])]],
                    1e-12, None))))
            logp_learned_c = np.asarray([
                -np.log(np.clip(
                    w_dev_c[cm_idx[tuple(m_true_dev[j])], j], 1e-12, None))
                for j in range(len(dev_idx))])
            report["completion_diag"][str(kk)] = {
                "empirical_dev_nll": float(-np.mean(emp_c)),
                "learned_dev_nll": float(np.mean(logp_learned_c)),
            }
            bj_test = -np.log(np.clip(
                (1 - lam_j) * np.exp(-a_test) + lam_j * np.exp(-h_test),
                1e-300, None))
            ent0 = []
            feat0 = []
            if kk == 0:
                for j, i in enumerate(test_idx):
                    qa = cc.dist_ccpr_row_empirical(
                        masks[0][i], 0, relation[i], table_j, full_idx,
                        completions, cm_by_k[0], partial_idx, w_by_k[0],
                        kappa2, cc_full, K, N_RATERS)
                    logqh = cc.dm_logpmf_vec(
                        cc_full, np.tile(alpha_test[j], (len(cc_full), 1)))
                    qh = np.exp(logqh - np.log(np.sum(np.exp(logqh))))
                    qb = (1 - lam_j) * qa + lam_j * qh
                    ent0.append(float(
                        -np.sum(qb * np.log(np.clip(qb, 1e-12, None)))))
                    # target-free per-row features for the amortized
                    # revelation-value predictor: none of these use the
                    # realized target, so they are legal inputs to a
                    # policy that must act before annotation happens.
                    mean_lab = (qb[:, None] * cc_full).sum(axis=0) / N_RATERS
                    feat0.append([float(v) for v in mean_lab]
                                 + [float(qb.max()),
                                    float(-np.sum(mean_lab * np.log(
                                        np.clip(mean_lab, 1e-12, None)))),
                                    float(relation[i])])
            entry = report["row_nll_by_k"].setdefault(str(kk), {
                "ccprJ_head": [], "ccprL": [], "ccprL_head": [],
                "ccprL_noctx": [], "ccprL_noctx_head": [],
                "inconsistent": [], "entropy_k0": [], "feat0": [], "test_idx": [],
                "series": []})
            entry["ccprJ_head"].extend(bj_test.tolist())
            entry["ccprL"].extend((-lp_l).tolist())
            entry["ccprL_head"].extend((-lp_lh).tolist())
            entry["ccprL_noctx"].extend((-lp_ln).tolist())
            entry["ccprL_noctx_head"].extend((-lp_lnh).tolist())
            entry["inconsistent"].extend((-lp_inc).tolist())
            entry["entropy_k0"].extend(ent0)
            entry["feat0"].extend(feat0)
            entry["test_idx"].extend(test_idx.tolist())
            entry["series"].extend([str(b) for b in block_names])
        print("split", label, "done", flush=True)

    if OFFICIAL:
        test_series = sorted(
            set(rows["series"].tolist()) - set(train_series)
            - set(validation_series))
        fit_idx = np.flatnonzero(np.isin(rows["series"], list(train_series)))
        dev_idx = np.flatnonzero(
            np.isin(rows["series"], list(validation_series)))
        test_idx = np.flatnonzero(np.isin(rows["series"], test_series))
        run_split(fit_idx, dev_idx, test_idx,
                  np.asarray(rows["series"])[test_idx], "official")
    else:
        for heldout in range(N_FOLDS):
            test_mask = fold_of_row == heldout
            inner = sorted(fold for fold in range(N_FOLDS) if fold != heldout)
            dev_fold = inner[0]
            fit_mask = (~test_mask) & (fold_of_row != dev_fold)
            fit_idx = np.flatnonzero(fit_mask)
            dev_idx = np.flatnonzero(fold_of_row == dev_fold)
            test_idx = np.flatnonzero(test_mask)
            run_split(fit_idx, dev_idx, test_idx,
                      np.asarray(rows["series"])[test_idx], int(heldout))

    for k in range(N_RATERS + 1):
        c = np.asarray(report["nll_by_k"][str(k)]["ccprJ_head"])
        l = np.asarray(report["nll_by_k"][str(k)]["lookup_head"])
        if OFFICIAL:
            report["ccprJ_vs_lookup_mixture"][str(k)] = {
                "mean": float(c[0] - l[0])}
        else:
            rng_b = np.random.default_rng(211)
            draws = []
            for _ in range(10000):
                idx_b = rng_b.choice(N_FOLDS, N_FOLDS, replace=True)
                draws.append(c[idx_b].mean() - l[idx_b].mean())
            report["ccprJ_vs_lookup_mixture"][str(k)] = {
                "mean": float((c - l).mean()),
                "ci95": [float(np.quantile(draws, 0.025)),
                         float(np.quantile(draws, 0.975))],
                "same_direction": int(np.sum(c < l)),
            }

    report["environment"] = {"python": platform.python_version(),
                             "torch": torch.__version__,
                             "numpy": np.__version__}
    report["source_sha256"] = {"script": sha256(Path(__file__)),
                               "common": sha256(Path(cc.__file__))}
    report["git_commit"] = subprocess.check_output(["git", "rev-parse", "HEAD"],
                                                   cwd=ROOT, text=True).strip()
    report["runtime_seconds"] = time.time() - started
    OUTPUT.write_text(json.dumps(report, indent=2))
    for k in range(N_RATERS + 1):
        print("k=", k, {m: round(float(np.mean(v)), 4)
                        for m, v in report["nll_by_k"][str(k)].items()}, flush=True)
    print(json.dumps({"output": str(OUTPUT), "status": "DONE",
                      "runtime_seconds": report["runtime_seconds"]}))


if __name__ == "__main__":
    main()


==> anc/scripts/m3ed_common.py <==
#!/usr/bin/env python3
"""M3ED (ACL 2022) cross-corpus replication of the IEMOCAP composition- and
speaker-relation-conditioned future-panel response operator.

M3ED ships per-utterance ``EmoAnnotator1/2/3`` raw votes over 7 classes for
24,449 utterances across 990 dyadic dialogues (56 TV series), together with
text, audio clips, and precomputed visual features released by the authors.
This module holds:

* annotation parsing: the panel is the raw three-rater vote count, never the
  ``final_mul_emo`` / ``final_main_emo`` fields;
* strict-panel filtering: only utterances where all three annotators selected
  exactly one of the seven standard labels (``Other`` excluded) enter the
  count-vector rows;
* the fixed 84-composition vocabulary for "3 draws over 7 classes" with a
  probability-mass-sums-to-one check (the IEMOCAP analogue is 56 compositions
  over 6 classes);
* frozen Chinese RoBERTa (``hfl/chinese-roberta-wwm-ext``) mean-pooled text
  features cached to ``output/m3ed_roberta_text_features.npz``, keyed by
  ``series::dialogue::utterance``;
* series-level official train/val/test splits (from the released movie lists)
  and a series-blocked K-fold assignment for LOSO-style evaluation;
* causal row construction: target at position ``p``, previous panel at
  ``p-1`` (already revealed, delayed feedback), speaker relation derived only
  from speaker identity, and a context window strictly before ``p``.

Task-protocol notes carried over from the IEMOCAP object (project house
style; PROJECT_STATE.md AQ.10/AQ.12/AQ.13/AQ.14):

* the previous utterance's full panel is already revealed before the current
  prediction;
* speaker relation is a supplied target-speaker query condition, never
  inferred from the target emotion;
* M3ED is Chinese TV drama (acted, dyadic), a genuinely different domain from
  IEMOCAP's acted laboratory dyads and from EmotionLines/Friends;
* text features are frozen pretrained features, the same style as IEMOCAP's
  frozen text pipeline.
"""

from __future__ import annotations

import hashlib
import json
import pickle
import re
from math import comb as _comb
from pathlib import Path
from typing import Any

import numpy as np
import torch

from emotionlines_common import (
    ContextDMHead,
    FlatCompositionHead,
    GRUDMHead,
    anchor_groups,
    anchor_probability,
    anchor_table,
    augment_features,
    cluster_bootstrap,
    dm_nll,
    dm_probability,
    fit_dm_head,
    fit_flat_head,
    scale_fold,
    score_dm,
    seed_everything,
    soft_metrics,
)

ROOT = Path(__file__).resolve().parent.parent
RAW = ROOT / "datasets/m3ed/raw/annotation.json"
SPLIT_DIR = ROOT / "datasets/m3ed/raw"
FEATURE_CACHE = ROOT / "output/m3ed_roberta_text_features.npz"
VISUAL_PKL = ROOT / "datasets/m3ed/raw/m3ed_visual_affectdenseface.pkl"
VISUAL_CACHE = ROOT / "output/m3ed_affectdenseface_visual_features.npz"

# M3ED official label order (label-info in the RUCM3ED repo).
LABEL_NAMES = ("Happy", "Neutral", "Sad", "Disgust", "Anger", "Fear", "Surprise")
LABELS = len(LABEL_NAMES)
RATERS = 3
CONTEXT = 6
TEXT_MODEL = "hfl/chinese-roberta-wwm-ext"
MAX_LENGTH = 256
FEATURE_DIM = 768
VISUAL_DIM = 342


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def enumerate_compositions(raters: int = RATERS, labels: int = LABELS) -> list[tuple[int, ...]]:
    """Deterministic lexicographic enumeration of all multisets of `raters`
    draws over `labels` classes (fixed indexing convention, not a learned or
    test-derived mapping)."""

    def recurse(remaining: int, slots: int):
        if slots == 1:
            yield (remaining,)
            return
        for value in range(remaining, -1, -1):
            for rest in recurse(remaining - value, slots - 1):
                yield (value,) + rest

    return sorted(recurse(raters, labels), reverse=True)


COMPOSITIONS = enumerate_compositions()
_expected_count = _comb(RATERS + LABELS - 1, LABELS - 1)
if len(COMPOSITIONS) != _expected_count:
    raise AssertionError(
        f"composition count {len(COMPOSITIONS)} != C({RATERS + LABELS - 1},{LABELS - 1})={_expected_count}"
    )
COMPOSITION_INDEX = {item: index for index, item in enumerate(COMPOSITIONS)}
N_COMPOSITIONS = len(COMPOSITIONS)


def composition_index(counts: np.ndarray) -> np.ndarray:
    rows = np.asarray(counts, dtype=np.int64)
    if rows.ndim != 2 or rows.shape[1] != LABELS or np.any(rows < 0) or np.any(rows.sum(axis=1) != RATERS):
        raise AssertionError("invalid three-rater panel composition for M3ED vocabulary")
    value = np.asarray([COMPOSITION_INDEX.get(tuple(row.tolist()), -1) for row in rows], dtype=np.int64)
    if np.any(value < 0):
        raise AssertionError("panel composition not in fixed M3ED vocabulary")
    return value


def dm_probability_mass_check() -> float:
    """Sum DM probability mass over all 84 compositions for a fixed alpha
    (IEMOCAP analogue: 56-composition mass check)."""
    alpha = np.asarray([[1.3, 0.4, 0.9, 2.1, 0.6, 1.7, 0.5]], dtype=np.float64)
    counts = np.asarray(COMPOSITIONS, dtype=np.int64)
    probability = dm_probability(np.repeat(alpha, len(counts), axis=0), counts)
    return float(probability.sum())


# ---------------------------------------------------------------------------
# Annotation parsing
# ---------------------------------------------------------------------------


def _parse_utterance(series: str, dialogue: str, key: str, record: dict[str, Any]) -> dict[str, Any]:
    annotation = record.get("EmoAnnotation", {})
    labels: list[np.ndarray] = []
    strict = True
    for slot in (1, 2, 3):
        raw = annotation.get(f"EmoAnnotator{slot}")
        if raw is None:
            strict = False
            labels.append(np.zeros(LABELS, dtype=np.int64))
            continue
        tokens = [token.strip() for token in str(raw).split(",")]
        if len(tokens) != 1 or tokens[0] not in LABEL_NAMES:
            strict = False
            labels.append(np.zeros(LABELS, dtype=np.int64))
            continue
        one_hot = np.zeros(LABELS, dtype=np.int64)
        one_hot[LABEL_NAMES.index(tokens[0])] = 1
        labels.append(one_hot)
    return {
        "key": f"{series}::{dialogue}::{key}",
        "text": str(record.get("Text", "")),
        "speaker": str(record.get("Speaker", "")),
        "counts": np.stack(labels).sum(axis=0).astype(np.int64),
        "strict": strict,
    }


def load_annotation() -> dict[str, dict[str, list[dict[str, Any]]]]:
    """Return {series: {dialogue: [utterance, ...]}} with utterances sorted by
    their numeric (dialogue, utterance) keys in chronological order."""
    raw = json.loads(RAW.read_text(encoding="utf-8"))
    if not isinstance(raw, dict):
        raise AssertionError("unexpected M3ED annotation structure")
    output: dict[str, dict[str, list[dict[str, Any]]]] = {}
    key_pattern = re.compile(r"^(.+)_(\d+)_(\d+)$")
    for series, dialogues in raw.items():
        output[series] = {}
        for dialogue, body in dialogues.items():
            if not isinstance(body, dict) or "Dialog" not in body:
                raise AssertionError(f"bad M3ED dialogue record: {series}::{dialogue}")
            parsed = []
            for key, record in body["Dialog"].items():
                match = key_pattern.match(key)
                if match is None:
                    raise AssertionError(f"unparseable M3ED utterance key: {key}")
                parsed.append((int(match.group(2)), int(match.group(3)), _parse_utterance(series, dialogue, key, record)))
            parsed.sort(key=lambda item: (item[0], item[1]))
            output[series][dialogue] = [item[2] for item in parsed]
    return output


# ---------------------------------------------------------------------------
# Causal rows
# ---------------------------------------------------------------------------


def build_rows(annotation: dict[str, dict[str, list[dict[str, Any]]]], series_filter: set[str] | None = None) -> dict[str, Any]:
    """One row per target utterance at position >= CONTEXT whose own panel and
    the previous utterance's panel are both strict three-rater single labels.
    Context windows are the CONTEXT utterances strictly before the target."""
    dialogue_ids: list[str] = []
    series_ids: list[str] = []
    positions: list[int] = []
    counts: list[np.ndarray] = []
    previous_counts: list[np.ndarray] = []
    relations: list[int] = []
    text_keys: list[list[str]] = []
    texts_by_row: list[list[str]] = []
    skipped_missing_previous = 0
    skipped_early = 0
    for series, dialogues in annotation.items():
        if series_filter is not None and series not in series_filter:
            continue
        for dialogue, utterances in dialogues.items():
            for position in range(CONTEXT, len(utterances)):
                target = utterances[position]
                previous = utterances[position - 1]
                if not target["strict"] or not previous["strict"]:
                    skipped_missing_previous += 1
                    continue
                if previous["counts"].sum() != RATERS or target["counts"].sum() != RATERS:
                    raise AssertionError("strict panel must sum to three votes")
                dialogue_ids.append(f"{series}::{dialogue}")
                series_ids.append(series)
                positions.append(position)
                counts.append(target["counts"])
                previous_counts.append(previous["counts"])
                relations.append(int(previous["speaker"] == target["speaker"]))
                window = [utterances[index]["key"] for index in range(position - CONTEXT, position)]
                text_keys.append(window)
                texts_by_row.append([utterances[index]["text"] for index in range(position - CONTEXT, position)])
    rows = {
        "dialogue": np.asarray(dialogue_ids, dtype=object),
        "series": np.asarray(series_ids, dtype=object),
        "position": np.asarray(positions, dtype=np.int64),
        "counts": np.stack(counts).astype(np.int64),
        "previous_counts": np.stack(previous_counts).astype(np.int64),
        "relation": np.asarray(relations, dtype=np.int64),
        "text_keys": text_keys,
        "texts": texts_by_row,
    }
    if np.any(rows["position"] < CONTEXT):
        raise AssertionError("target position must leave a full CONTEXT window before it")
    if rows["counts"].shape != rows["previous_counts"].shape:
        raise AssertionError("target/previous count shape mismatch")
    if np.any((rows["relation"] < 0) | (rows["relation"] > 1)):
        raise AssertionError("invalid speaker relation")
    return rows


# ---------------------------------------------------------------------------
# Frozen Chinese RoBERTa text features
# ---------------------------------------------------------------------------


def _mean_pool(hidden: torch.Tensor, mask: torch.Tensor) -> np.ndarray:
    mask_float = mask.to(hidden.device).unsqueeze(-1).to(hidden.dtype)
    summed = (hidden * mask_float).sum(dim=1)
    counts = mask_float.sum(dim=1).clamp(min=1.0)
    return (summed / counts).cpu().numpy().astype(np.float32)


def extract_text_features(annotation: dict[str, dict[str, list[dict[str, Any]]]]) -> dict[str, np.ndarray]:
    """Extract frozen mean-pooled Chinese RoBERTa features for every utterance
    (model.eval(), no dropout). Runs on MPS when available."""
    from transformers import AutoModel, AutoTokenizer

    device = torch.device("mps") if torch.backends.mps.is_available() else torch.device("cpu")
    tokenizer = AutoTokenizer.from_pretrained(TEXT_MODEL)
    model = AutoModel.from_pretrained(TEXT_MODEL).to(device).eval()
    seed_everything(20260804)
    features: dict[str, np.ndarray] = {}
    batch: list[tuple[str, str]] = []

    def flush() -> None:
        if not batch:
            return
        keys = [key for key, _ in batch]
        texts = [text for _, text in batch]
        encoded = tokenizer(texts, padding=True, truncation=True, max_length=MAX_LENGTH, return_tensors="pt")
        with torch.no_grad():
            hidden = model(**{name: tensor.to(device) for name, tensor in encoded.items()}).last_hidden_state
        values = _mean_pool(hidden, encoded["attention_mask"])
        for key, value in zip(keys, values):
            if not np.isfinite(value).all() or value.shape != (FEATURE_DIM,):
                raise AssertionError(f"non-finite or wrong-dim feature for {key}")
            features[key] = value
        batch.clear()

    for series, dialogues in annotation.items():
        for dialogue, utterances in dialogues.items():
            for utterance in utterances:
                batch.append((utterance["key"], utterance["text"]))
                if len(batch) >= 64:
                    flush()
    flush()
    if len(features) != sum(len(utterances) for dialogues in annotation.values() for utterances in dialogues.values()):
        raise AssertionError("feature extraction coverage mismatch")
    return features


def load_text_features(force_extract: bool = False) -> dict[str, np.ndarray]:
    if FEATURE_CACHE.exists() and not force_extract:
        archive = np.load(FEATURE_CACHE, allow_pickle=True)
        keys = list(archive["keys"])
        values = archive["values"]
        output = {str(key): value for key, value in zip(keys, values)}
        return output
    annotation = load_annotation()
    output = extract_text_features(annotation)
    FEATURE_CACHE.parent.mkdir(parents=True, exist_ok=True)
    np.savez(FEATURE_CACHE, keys=np.asarray(list(output.keys()), dtype=object), values=np.stack(list(output.values())))
    return output


def context_window_encoding(rows: dict[str, Any], features: dict[str, np.ndarray]) -> np.ndarray:
    """Return (N, CONTEXT, FEATURE_DIM) causal windows for every row."""
    output = np.zeros((len(rows["text_keys"]), CONTEXT, FEATURE_DIM), dtype=np.float32)
    for i, keys in enumerate(rows["text_keys"]):
        if len(keys) != CONTEXT:
            raise AssertionError("expected full CONTEXT window")
        for j, key in enumerate(keys):
            value = features.get(key)
            if value is None:
                raise KeyError(f"missing text feature for {key}")
            output[i, j, :] = value
    if not np.isfinite(output).all():
        raise AssertionError("non-finite context window encoding")
    return output


def load_visual_features() -> dict[str, np.ndarray]:
    """Load the authors' DialogueRNN-format visual features
    (``Vsent_avg_affectdenseface``, element 5 of the released pickle) and cache
    them keyed by ``series::dialogue::utterance``. The speaker prefix in the
    pickle utterance IDs is stripped and verified against the annotation."""
    if VISUAL_CACHE.exists():
        archive = np.load(VISUAL_CACHE, allow_pickle=True)
        return {str(key): value for key, value in zip(archive["keys"], archive["values"])}
    if not VISUAL_PKL.exists():
        raise FileNotFoundError(
            f"visual feature pickle not found at {VISUAL_PKL}; set a copy of the "
            "released M3ED Features pickle there (or edit m3ed_common.VISUAL_PKL)"
        )
    with VISUAL_PKL.open("rb") as handle:
        payload = pickle.load(handle)
    if not isinstance(payload, list) or len(payload) < 7:
        raise AssertionError("unexpected M3ED feature pickle layout")
    visual_by_dialogue = payload[5]
    ids_by_dialogue = payload[0]
    speakers_by_dialogue = payload[1]
    annotation = load_annotation()
    annotation_by_key = {
        series: {
            dialogue: {utterance["key"].rsplit("::", 1)[-1]: utterance for utterance in utterances}
            for dialogue, utterances in dialogues.items()
        }
        for series, dialogues in annotation.items()
    }
    output: dict[str, np.ndarray] = {}
    total = 0
    for dialogue_id, utterance_ids in ids_by_dialogue.items():
        series, _, _ = dialogue_id.partition("_")
        # dialogue_id is like "fendou_1"; the series is "fendou".
        if series not in annotation or dialogue_id not in annotation[series]:
            raise AssertionError(f"dialogue {dialogue_id} missing from annotation")
        visuals = visual_by_dialogue[dialogue_id]
        speakers = speakers_by_dialogue[dialogue_id]
        if len(visuals) != len(utterance_ids) or len(speakers) != len(utterance_ids):
            raise AssertionError(f"feature/ID length mismatch in {dialogue_id}")
        for index, utterance_id in enumerate(utterance_ids):
            parts = utterance_id.split("_")
            if len(parts) < 3:
                raise AssertionError(f"unparseable utterance id: {utterance_id}")
            speaker = parts[0]
            key = "_".join(parts[1:])
            if speaker != str(speakers[index]):
                raise AssertionError(f"speaker mismatch for {utterance_id}")
            annotation_utterance = annotation_by_key[series][dialogue_id].get(key)
            if annotation_utterance is None:
                raise AssertionError(f"annotation missing for {utterance_id}")
            if speakers[index] != annotation_utterance["speaker"]:
                raise AssertionError(f"annotation speaker mismatch for {utterance_id}")
            value = np.asarray(visuals[index], dtype=np.float32)
            if value.shape != (VISUAL_DIM,) or not np.isfinite(value).all():
                raise AssertionError(f"bad visual feature for {utterance_id}")
            output[f"{series}::{dialogue_id}::{key}"] = value
            total += 1
    if total != sum(len(utterances) for dialogues in annotation.values() for utterances in dialogues.values()):
        raise AssertionError("visual feature coverage mismatch")
    VISUAL_CACHE.parent.mkdir(parents=True, exist_ok=True)
    np.savez(VISUAL_CACHE, keys=np.asarray(list(output.keys()), dtype=object), values=np.stack(list(output.values())))
    return output


def visual_context_window_encoding(rows: dict[str, Any], visual_features: dict[str, np.ndarray]) -> np.ndarray:
    output = np.zeros((len(rows["text_keys"]), CONTEXT, VISUAL_DIM), dtype=np.float32)
    for i, keys in enumerate(rows["text_keys"]):
        for j, key in enumerate(keys):
            value = visual_features.get(key)
            if value is None:
                raise KeyError(f"missing visual feature for {key}")
            output[i, j, :] = value
    if not np.isfinite(output).all():
        raise AssertionError("non-finite visual context window encoding")
    return output


# ---------------------------------------------------------------------------
# Series-level splits
# ---------------------------------------------------------------------------


def official_series_sets() -> tuple[set[str], set[str], set[str]]:
    def read(name: str) -> set[str]:
        path = SPLIT_DIR / name
        return {line.strip() for line in path.read_text(encoding="utf-8").splitlines() if line.strip()}

    train = read("movie_list_train.txt")
    validation = read("movie_list_val.txt")
    test = read("movie_list_test.txt")
    if train & validation or train & test or validation & test:
        raise AssertionError("official M3ED series splits overlap")
    return train, validation, test


def series_fold_assignment(series: np.ndarray, n_folds: int, seed: int) -> np.ndarray:
    unique = sorted(set(series.tolist()))
    rng = np.random.default_rng(seed)
    order = rng.permutation(len(unique))
    fold_of_series = {}
    for rank, index in enumerate(order):
        fold_of_series[unique[index]] = int(rank % n_folds)
    return np.asarray([fold_of_series[value] for value in series], dtype=np.int64)


==> anc/scripts/reviewer_allocation_baselines.py <==
#!/usr/bin/env python3
"""Target-free mean-label uncertainty controls for the CCPR revision.

The original allocation audit compared water-filling, binning, a learned
curve predictor, and a clairvoyant oracle.  This companion run adds simple
target-free controls requested by the reviewers: entropy, least confidence,
and inverse margin of the predicted mean single-rater label distribution.
They are uncertainty proxies, not full panel-composition or universal active
learning algorithms.  Each uses only the k=0 prediction and applies a simple
1/(k+1) diminishing-return schedule when repeatedly allocating labels.

The held-out NLL curves and the calibration/evaluation block split are the
same artifacts used by ccpr_active_acquisition.py.  No target is used by
the heuristic policies; targets are read only for final evaluation.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np

from ccpr_active_acquisition import uniform_allocation


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output/reviewer_allocation_baselines.json"
BUDGETS = (0.5, 1.0, 1.5, 2.0, 2.5)
SPLIT_SEED = 20260805
N_BOOT = 10000


def waterfill(n_rows: int, max_k: int, marg: np.ndarray,
              budget: int) -> np.ndarray:
    allocation = np.zeros(n_rows, dtype=np.int64)
    gains = marg[:, 0].copy()
    for _ in range(budget):
        finite = np.isfinite(gains)
        if not finite.any():
            raise AssertionError("allocation budget exceeds capacity")
        best = int(np.argmax(np.where(finite, gains, -np.inf)
                             + np.arange(n_rows) * 1e-12))
        allocation[best] += 1
        if allocation[best] < max_k:
            gains[best] = marg[best, int(allocation[best])]
        else:
            gains[best] = -np.inf
    return allocation


def block_ci(delta: np.ndarray, blocks: np.ndarray, seed: int) -> list[float]:
    unique = np.asarray(sorted(set(blocks.tolist())))
    by = {g: np.flatnonzero(blocks == g) for g in unique}
    rng = np.random.default_rng(seed)
    draws = np.empty(N_BOOT, dtype=np.float64)
    for b in range(N_BOOT):
        sampled = rng.choice(unique, len(unique), replace=True)
        idx = np.concatenate([by[g] for g in sampled])
        draws[b] = float(delta[idx].mean())
    return [float(np.quantile(draws, 0.025)),
            float(np.quantile(draws, 0.975))]


def load(name: str, filename: str, block_key: str) -> dict:
    data = json.loads((ROOT / filename).read_text())
    row = data["row_nll_by_k"]
    max_k = max(int(k) for k in row)
    nll = np.stack([np.asarray(row[str(k)]["ccprJ_head"], dtype=np.float64)
                    for k in range(max_k + 1)], axis=1)
    features = np.asarray(row["0"]["feat0"], dtype=np.float64)
    if features.ndim != 2 or features.shape[0] != len(nll):
        raise AssertionError(f"missing feature matrix for {name}")
    # The first K coordinates are the model's target-free predictive mean.
    mean = features[:, :features.shape[1] - 3]
    mean = np.clip(mean, 1e-12, None)
    mean /= mean.sum(axis=1, keepdims=True)
    entropy = -(mean * np.log(mean)).sum(axis=1)
    top = np.sort(mean, axis=1)[:, ::-1]
    least_confident = 1.0 - top[:, 0]
    inverse_margin = 1.0 / np.maximum(top[:, 0] - top[:, 1], 1e-3)
    blocks = np.asarray(row["0"][block_key])
    if name == "m3ed":
        blocks = np.asarray([str(x).split("::")[0] for x in blocks])
    return {"nll": nll, "entropy": entropy,
            "least_confident": least_confident,
            "inverse_margin": inverse_margin, "blocks": blocks}


def run(name: str, data: dict) -> dict:
    nll = data["nll"]
    n, levels = nll.shape
    max_k = levels - 1
    unique = sorted(set(data["blocks"].tolist()))
    rng = np.random.default_rng(SPLIT_SEED)
    order = rng.permutation(len(unique))
    calibration_blocks = {unique[i] for i in order[:len(unique) // 2]}
    calibration = np.asarray([x in calibration_blocks for x in data["blocks"]])
    evaluation = ~calibration
    eval_idx = np.flatnonzero(evaluation)
    eval_blocks = data["blocks"][eval_idx]
    eval_nll = nll[eval_idx]
    # These are mean-label uncertainty proxies, not entropy of the full
    # panel-composition distribution.  They use the same score at every later
    # annotation level with a deterministic diminishing-return schedule.
    scores = {
        "predictive_entropy": data["entropy"],
        "least_confident": data["least_confident"],
        "inverse_margin": data["inverse_margin"],
    }
    out = {"n_calibration": int(calibration.sum()),
           "n_evaluation": int(evaluation.sum()),
           "policies": {}, "protocol": (
               "target-free k=0 mean-label uncertainty proxies with 1/(k+1) "
               "diminishing-return schedule; evaluation by held-out "
               "ccprJ+head count NLL"),
           "score_definition": (
               "entropy, least confidence, and inverse margin computed from "
               "the predicted mean single-rater label distribution; no "
               "evaluation target is used for scoring")}
    for budget_fraction in BUDGETS:
        budget = int(round(budget_fraction * len(eval_idx)))
        allocation_uniform = uniform_allocation(
            len(eval_idx), budget_fraction,
            SPLIT_SEED + 10000 + int(budget_fraction * 10))
        policy_values = {
            "uniform": float(eval_nll[np.arange(len(eval_idx)),
                                      allocation_uniform].mean())
        }
        for method, score in scores.items():
            marginal = np.stack([score[eval_idx] / (k + 1.0)
                                 for k in range(max_k)], axis=1)
            allocation = waterfill(len(eval_idx), max_k, marginal, budget)
            value = eval_nll[np.arange(len(eval_idx)), allocation]
            delta = value - eval_nll[np.arange(len(eval_idx)), allocation_uniform]
            policy_values[method] = {
                "mean_nll": float(value.mean()),
                "minus_uniform": float(delta.mean()),
                "ci95": block_ci(delta, eval_blocks,
                                  8800 + int(budget_fraction * 10)),
                "budget_conserved": bool(int(allocation.sum()) == budget),
            }
        out["policies"][str(budget_fraction)] = policy_values
    return out


def main() -> None:
    report = {
        "as_of": "2026-09-09",
        "iemocap": run("iemocap", load(
            "iemocap", "output/iemocap_ccpr_neural.json", "session")),
        "m3ed": run("m3ed", load(
            "m3ed", "output/m3ed_ccpr_neural_official.json", "series")),
        "emowoz": run("emowoz", load(
            "emowoz", "output/emowoz_ccpr_neural_official.json", "dialogue")),
    }
    OUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUT), "status": "DONE"}))


if __name__ == "__main__":
    main()


==> anc/scripts/reviewer_identity_resolved.py <==
#!/usr/bin/env python3
"""Identity audit and a stable-subset rater-identity sensitivity run.

The original routing artifact treated the three values returned by a parser as
fixed rater columns.  IEMOCAP actually uses several evaluator sets, so those
columns are not stable over all 4,883 rows.  This script restricts the analysis
to the common evaluator set e1/e2/e4, reconstructs the identities from the
raw categorical files, and compares a pooled partial-vote table with a table
that includes the actual evaluator identity.
"""

from __future__ import annotations

import json
import pickle
import re
from collections import defaultdict
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output/reviewer_identity_resolved.json"
COMMON = ("e1", "e2", "e4")
LABELS = 6
N_RATERS = 3
SMOOTH_GRID = (0.01, 0.1, 0.5, 1.0, 2.0, 5.0)
N_BOOT = 10000


def parse_actual_votes(base: Any) -> dict[str, dict[str, int]]:
    cat_re = re.compile(r"^(\S+)\s*:\s*(.*)$")
    annotations: dict[str, dict[str, int]] = defaultdict(dict)
    for path in sorted(base.RELEASE.glob(
            "Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        match = re.search(r"_(e\d+)_cat$", path.stem)
        if match is None:
            continue
        evaluator = match.group(1)
        for line in path.read_text(encoding="utf-8", errors="ignore").splitlines():
            match_line = cat_re.match(line.strip())
            if match_line is None:
                continue
            utterance, rest = match_line.groups()
            labels = []
            other = False
            for item in rest.split(";"):
                name = item.strip().lstrip(":").strip()
                other |= name == "Other"
                if name in base.CAT_TO_ID:
                    labels.append(base.CAT_TO_ID[name])
            if not other and len(labels) == 1:
                annotations[utterance][evaluator] = int(labels[0])
    return annotations


def load_common_rows() -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    import iemocap_future_annotation_count_gate as count_gate
    import iemocap_future_panel_anchor_loso as anchor

    base = anchor.proposed.count_gate.base
    raw, _ = base.build_rows()
    data, _ = count_gate.attach_counts(raw)
    all_rows = anchor.flatten(data)
    previous_panel, valid = anchor.attach_previous_panel(all_rows)
    rows = anchor.subset_rows(all_rows, valid)
    previous_panel = previous_panel[valid]
    with base.COSMIC.open("rb") as handle:
        payload = pickle.load(handle, encoding="latin1")
    order = base.parse_dialogue_order(payload[6])
    actual = parse_actual_votes(base)
    target_votes = []
    previous_votes = []
    keep = []
    for i, (dialogue, position) in enumerate(zip(rows["dialogue"], rows["position"])):
        ids = order[str(dialogue)]
        target_id = str(ids[int(position)])
        previous_id = str(ids[int(position) - 1])
        target = actual.get(target_id, {})
        previous = actual.get(previous_id, {})
        if (set(target) == set(COMMON) and set(previous) == set(COMMON)):
            keep.append(i)
            target_votes.append([target[r] for r in COMMON])
            previous_votes.append([previous[r] for r in COMMON])
    keep = np.asarray(keep, dtype=np.int64)
    target_votes = np.asarray(target_votes, dtype=np.int64)
    previous_votes = np.asarray(previous_votes, dtype=np.int64)
    if len(keep) == 0:
        raise AssertionError("common evaluator subset is empty")
    target_counts = np.zeros((len(keep), LABELS), dtype=np.int64)
    for i, value in enumerate(target_votes):
        target_counts[i] = np.bincount(value, minlength=LABELS)
    if not np.array_equal(target_counts, rows["counts"][keep]):
        raise AssertionError("raw actual IDs do not reconstruct target counts")
    relation = anchor.attach_speaker_relation(anchor.subset_rows(rows, np.isin(np.arange(len(rows)), keep)))
    return target_counts, previous_votes, relation, rows["session"][keep].astype(np.int64)


def fit_table(keys: list[Any], target: np.ndarray, fit: np.ndarray,
              alpha: float, n_targets: int) -> dict[Any, np.ndarray]:
    target_index = {tuple(value.tolist()): i
                    for i, value in enumerate(
                        __import__("ccpr_common").compositions(N_RATERS, LABELS))}
    counts: dict[Any, np.ndarray] = defaultdict(
        lambda: np.full(n_targets, alpha, dtype=np.float64))
    for key, value, keep in zip(keys, target, fit):
        if keep:
            counts[key][target_index[tuple(value.tolist())]] += 1.0
    return {key: value / value.sum() for key, value in counts.items()}


def score(table: dict[Any, np.ndarray], keys: list[Any], target: np.ndarray,
          all_targets: list[tuple[int, ...]], fallback: np.ndarray) -> np.ndarray:
    index = {key: i for i, key in enumerate(all_targets)}
    return -np.log(np.asarray([
        np.clip(table.get(key, fallback)[index[tuple(value.tolist())]],
                1e-300, 1.0)
        for key, value in zip(keys, target)]))


def block_ci(delta: np.ndarray, blocks: np.ndarray, seed: int) -> dict[str, Any]:
    unique = np.asarray(sorted(set(blocks.tolist())))
    by = {g: np.flatnonzero(blocks == g) for g in unique}
    rng = np.random.default_rng(seed)
    draws = np.empty(N_BOOT)
    for b in range(N_BOOT):
        sampled = rng.choice(unique, len(unique), replace=True)
        idx = np.concatenate([by[g] for g in sampled])
        draws[b] = delta[idx].mean()
    return {"mean": float(delta.mean()),
            "ci95": [float(np.quantile(draws, .025)),
                     float(np.quantile(draws, .975))],
            "clusters": int(len(unique))}


def main() -> None:
    import ccpr_common as cc

    target, prev, relation, sessions = load_common_rows()
    all_targets = [tuple(v.tolist()) for v in cc.compositions(N_RATERS, LABELS)]
    n = len(target)
    per_identity = np.full((n, N_RATERS), np.nan)
    pooled = np.full((n, N_RATERS), np.nan)
    for heldout in sorted(set(sessions.tolist())):
        test = sessions == heldout
        available = ~test
        dev_session = sorted(set(sessions[available].tolist()))[0]
        fit = available & (sessions != dev_session)
        dev = sessions == dev_session
        # Fit both models on all rater-row pairs.  If a separate table is
        # fit for each j, adding j to the key changes nothing; the correct
        # comparison pools the exchangeable model across raters and lets the
        # identity model split those observations by actual evaluator ID.
        flat_target = np.repeat(target, N_RATERS, axis=0)
        flat_prev = prev.reshape(-1)
        flat_relation = np.repeat(relation, N_RATERS)
        flat_rater = np.tile(np.asarray(COMMON, dtype=object), n)
        flat_fit = np.repeat(fit, N_RATERS)
        flat_dev = np.repeat(dev, N_RATERS)
        keys_id = [(str(flat_rater[i]), int(flat_prev[i]),
                    int(flat_relation[i])) for i in range(len(flat_prev))]
        keys_pool = [(int(flat_prev[i]), int(flat_relation[i]))
                     for i in range(len(flat_prev))]
        fallback = np.full(len(all_targets), 1.0 / len(all_targets))
        best_id = min(SMOOTH_GRID, key=lambda a: float(
            score(fit_table(keys_id, flat_target, flat_fit, a, len(all_targets)),
                  [keys_id[i] for i in np.flatnonzero(flat_dev)],
                  flat_target[flat_dev], all_targets, fallback).mean()))
        best_pool = min(SMOOTH_GRID, key=lambda a: float(
            score(fit_table(keys_pool, flat_target, flat_fit, a, len(all_targets)),
                  [keys_pool[i] for i in np.flatnonzero(flat_dev)],
                  flat_target[flat_dev], all_targets, fallback).mean()))
        table_id = fit_table(keys_id, flat_target, flat_fit, best_id, len(all_targets))
        table_pool = fit_table(keys_pool, flat_target, flat_fit, best_pool, len(all_targets))
        idx = np.flatnonzero(test)
        for j, rater in enumerate(COMMON):
            keys_id_test = [(rater, int(prev[i, j]), int(relation[i]))
                            for i in idx]
            keys_pool_test = [(int(prev[i, j]), int(relation[i]))
                              for i in idx]
            per_identity[idx, j] = score(
                table_id, keys_id_test, target[idx], all_targets, fallback)
            pooled[idx, j] = score(
                table_pool, keys_pool_test, target[idx], all_targets, fallback)
    if np.isnan(per_identity).any() or np.isnan(pooled).any():
        raise AssertionError("identity run left unscored rows")
    delta = per_identity.mean(axis=1) - pooled.mean(axis=1)
    report = {
        "as_of": "2026-09-09",
        "common_evaluator_set": list(COMMON),
        "n_rows": int(n),
        "n_sessions": int(len(set(sessions.tolist()))),
        "protocol": ("five-session LOSO; actual evaluator IDs reconstructed "
                     "from raw categorical files; pooled key is revealed "
                     "vote plus speaker relation; identity key adds evaluator ID"),
        "mean_nll_by_identity": {
            COMMON[j]: float(per_identity[:, j].mean())
            for j in range(N_RATERS)},
        "pooled_mean_nll_by_position": {
            COMMON[j]: float(pooled[:, j].mean())
            for j in range(N_RATERS)},
        "identity_minus_pooled": block_ci(delta, sessions, 7700),
        "interpretation": ("This is a stable-subset sensitivity check, not a "
                           "claim that all IEMOCAP rows share the same three evaluators."),
    }
    OUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUT), "status": "DONE",
                      "n_rows": int(n)}))


if __name__ == "__main__":
    main()


==> anc/scripts/reviewer_revision_experiments.py <==
#!/usr/bin/env python3
"""Experiments added for the CCPR major revision.

This script is deliberately separate from the original paper runs.  It
answers the reviewers' two central empirical questions without changing the
reported baseline artifacts:

1. same-item held-out-rater value: after k votes on an item are revealed,
   how well can the next/held-out vote on that *same* item be predicted?
2. emotional-inertia controls: how much of next-panel predictability is
   captured by the revealed partial majority and speaker relation alone?

All tables are fit on outer-training blocks only.  The outer blocks match the
paper's session/series/dialogue grouping.  The script also audits whether the
IEMOCAP columns used by the old rater-routing run correspond to stable
evaluator identities.

Run from the repository root:

    PYTHONWARNINGS=error python3 scripts/reviewer_revision_experiments.py
"""

from __future__ import annotations

import itertools
import json
import re
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any

import numpy as np
from scipy.stats import spearmanr


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output/reviewer_revision_experiments.json"
ROW_OUT = ROOT / "output/reviewer_revision_row_metrics.npz"
SEED = 20260909
SMOOTH_GRID = (0.01, 0.1, 0.5, 1.0, 2.0, 5.0)
N_BOOT = 5000


def compositions(n: int, k: int) -> list[tuple[int, ...]]:
    return [tuple(v) for v in itertools.product(range(n + 1), repeat=k)
            if sum(v) == n]


def block_bootstrap_delta(values: np.ndarray, blocks: np.ndarray,
                          seed: int) -> dict[str, Any]:
    values = np.asarray(values, dtype=np.float64)
    blocks = np.asarray(blocks)
    unique = np.asarray(sorted(set(blocks.tolist())))
    by = {g: np.flatnonzero(blocks == g) for g in unique}
    rng = np.random.default_rng(seed)
    draws = np.empty(N_BOOT, dtype=np.float64)
    for b in range(N_BOOT):
        sampled = rng.choice(unique, len(unique), replace=True)
        idx = np.concatenate([by[g] for g in sampled])
        draws[b] = values[idx].mean()
    p_two_sided = 2.0 * min(float(np.mean(draws <= 0.0)),
                            float(np.mean(draws >= 0.0)))
    return {
        "mean": float(values.mean()),
        "ci95": [float(np.quantile(draws, 0.025)),
                 float(np.quantile(draws, 0.975))],
        "p_value": float(min(1.0, p_two_sided)),
        "clusters": int(len(unique)),
        "p_value_note": ("uncentered block-bootstrap tail fraction; with a "
                         "finite number of clusters, p=0 means no bootstrap "
                         "draw crossed zero rather than an exact zero p-value"),
    }


def bh_qvalues(p_values: list[float]) -> list[float]:
    """Benjamini--Hochberg q-values in the original order."""
    p = np.asarray(p_values, dtype=np.float64)
    order = np.argsort(p, kind="stable")
    q_sorted = np.empty(len(p), dtype=np.float64)
    running = 1.0
    for rank in range(len(p) - 1, -1, -1):
        idx = int(order[rank])
        running = min(running, float(p[idx]) * len(p) / (rank + 1))
        q_sorted[rank] = running
    out = np.empty(len(p), dtype=np.float64)
    out[order] = q_sorted
    return [float(min(1.0, value)) for value in out]


def split_folds(groups: np.ndarray, n_folds: int, seed: int) -> np.ndarray:
    unique = sorted(set(groups.tolist()))
    rng = np.random.default_rng(seed)
    order = rng.permutation(len(unique))
    fold_of = {unique[index]: int(rank % n_folds)
               for rank, index in enumerate(order)}
    return np.asarray([fold_of[g] for g in groups], dtype=np.int64)


def _mask_examples(votes: np.ndarray, row_indices: np.ndarray, k: int,
                   labels: int) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Enumerate (row id, partial count, held-out label) examples.

    Every rater is held out in turn and every subset of k of the remaining
    raters is used.  Thus the construction is exchangeable and does not
    attach a false meaning to a column position.
    """
    n_raters = votes.shape[1]
    row_out: list[int] = []
    partial_out: list[np.ndarray] = []
    target_out: list[int] = []
    for row in row_indices.tolist():
        all_slots = tuple(range(n_raters))
        for heldout in all_slots:
            remaining = tuple(j for j in all_slots if j != heldout)
            for subset in itertools.combinations(remaining, k):
                partial = np.zeros(labels, dtype=np.int64)
                for j in subset:
                    partial[int(votes[row, j])] += 1
                row_out.append(int(row))
                partial_out.append(partial)
                target_out.append(int(votes[row, heldout]))
    return (np.asarray(row_out, dtype=np.int64),
            np.stack(partial_out).astype(np.int64),
            np.asarray(target_out, dtype=np.int64))


def _fit_label_table(row_ids: np.ndarray, partial: np.ndarray,
                     target: np.ndarray, fit_rows: np.ndarray,
                     labels: int, alpha: float) -> tuple[dict[tuple[int, ...], np.ndarray],
                                                           np.ndarray]:
    """Fit P(held-out label | revealed partial composition) on fit rows."""
    train = np.isin(row_ids, fit_rows)
    counts: dict[tuple[int, ...], np.ndarray] = defaultdict(
        lambda: np.zeros(labels, dtype=np.float64))
    for x, y in zip(partial[train], target[train]):
        counts[tuple(x.tolist())][int(y)] += 1.0
    total = np.zeros(labels, dtype=np.float64)
    for y in target[train]:
        total[int(y)] += 1.0
    fallback = (total + alpha) / (total.sum() + alpha * labels)
    table = {}
    for key, value in counts.items():
        table[key] = (value + alpha) / (value.sum() + alpha * labels)
    return table, fallback


def _score_label_table(row_ids: np.ndarray, partial: np.ndarray,
                       target: np.ndarray, table: dict[tuple[int, ...], np.ndarray],
                       fallback: np.ndarray, n_rows: int) -> tuple[np.ndarray, np.ndarray]:
    nll = -np.log(np.asarray([
        np.clip(table.get(tuple(x.tolist()), fallback)[int(y)], 1e-300, 1.0)
        for x, y in zip(partial, target)], dtype=np.float64))
    by_row = np.zeros(n_rows, dtype=np.float64)
    counts = np.zeros(n_rows, dtype=np.int64)
    for row, value in zip(row_ids, nll):
        by_row[int(row)] += value
        counts[int(row)] += 1
    observed_rows = np.unique(row_ids)
    if np.any(counts[observed_rows] == 0):
        raise AssertionError("same-item row has no held-out example")
    by_row[observed_rows] /= counts[observed_rows]
    return nll, by_row


def _inner_fit_rows(groups: np.ndarray, outer_train: np.ndarray,
                    seed: int) -> tuple[np.ndarray, np.ndarray]:
    unique = np.asarray(sorted(set(groups[outer_train].tolist())))
    rng = np.random.default_rng(seed)
    order = rng.permutation(len(unique))
    n_fit = max(1, len(unique) // 2)
    fit_groups = set(unique[order[:n_fit]].tolist())
    fit = outer_train & np.isin(groups, list(fit_groups))
    dev = outer_train & ~np.isin(groups, list(fit_groups))
    return fit, dev


def run_same_item(name: str, votes: np.ndarray, groups: np.ndarray,
                  folds: np.ndarray, labels: int) -> dict[str, Any]:
    n_rows, n_raters = votes.shape
    row_nll = np.full((n_raters, n_rows), np.nan, dtype=np.float64)
    chosen_alpha: dict[str, list[float]] = {str(k): []
                                            for k in range(n_raters)}
    for fold in sorted(set(folds.tolist())):
        test = folds == fold
        train = ~test
        fit, dev = _inner_fit_rows(groups, train, SEED + fold * 13)
        for k in range(n_raters):
            ex_fit = _mask_examples(votes, np.flatnonzero(fit), k, labels)
            ex_dev = _mask_examples(votes, np.flatnonzero(dev), k, labels)
            best = None
            for alpha in SMOOTH_GRID:
                table, fallback = _fit_label_table(
                    ex_fit[0], ex_fit[1], ex_fit[2], np.flatnonzero(fit),
                    labels, alpha)
                score, _ = _score_label_table(
                    ex_dev[0], ex_dev[1], ex_dev[2], table, fallback,
                    n_rows)
                value = float(score.mean())
                key = (value, alpha)
                if best is None or key < best[0]:
                    best = (key, alpha)
            assert best is not None
            alpha = float(best[1])
            chosen_alpha[str(k)].append(alpha)
            ex_train = _mask_examples(votes, np.flatnonzero(train), k, labels)
            ex_test = _mask_examples(votes, np.flatnonzero(test), k, labels)
            table, fallback = _fit_label_table(
                ex_train[0], ex_train[1], ex_train[2], np.flatnonzero(train),
                labels, alpha)
            _, test_by_row = _score_label_table(
                ex_test[0], ex_test[1], ex_test[2], table, fallback, n_rows)
            row_nll[k, test] = test_by_row[test]

    if np.isnan(row_nll).any():
        raise AssertionError(f"missing same-item scores for {name}")
    increment_ci95 = [block_bootstrap_delta(
        row_nll[k] - row_nll[k + 1], groups,
        SEED + 100 + k) for k in range(n_raters - 1)]
    for item, q_value in zip(
            increment_ci95,
            bh_qvalues([item["p_value"] for item in increment_ci95])):
        item["q_value"] = q_value
    summary: dict[str, Any] = {
        "n_rows": int(n_rows),
        "n_raters": int(n_raters),
        "labels": int(labels),
        "folds": int(len(set(folds.tolist()))),
        "chosen_alpha_by_k": chosen_alpha,
        "nll_by_k": [float(row_nll[k].mean()) for k in range(n_raters)],
        "increments": [float(row_nll[k].mean() - row_nll[k + 1].mean())
                       for k in range(n_raters - 1)],
        "increment_ci95": increment_ci95,
        "multiplicity": {
            "method": "Benjamini-Hochberg",
            "family": "six same-item adjacent increments across three corpora",
        },
    }
    return {"summary": summary, "row_nll": row_nll}


def _partial_masks(votes: np.ndarray, k: int, labels: int,
                   seed: int) -> np.ndarray:
    """Return a deterministic nested partial-panel mask for one k.

    The random order is generated once per row and shared across all k in
    ``run_inertia``.  This makes adjacent increments a genuine conditional
    revelation comparison rather than a difference between two unrelated
    random subsets.
    """
    return _nested_partial_masks(votes, labels, seed)[k]


def _nested_partial_masks(votes: np.ndarray, labels: int,
                          seed: int) -> dict[int, np.ndarray]:
    """Generate cumulative masks for k=0,...,number of raters."""
    rng = np.random.default_rng(seed)
    n_rows, n_raters = votes.shape
    out = {k: np.zeros((n_rows, labels), dtype=np.int64)
           for k in range(n_raters + 1)}
    for i, row in enumerate(votes):
        order = rng.permutation(n_raters)
        for k, j in enumerate(order, start=1):
            out[k][i] = out[k - 1][i]
            out[k][i, int(row[j])] += 1
    return out


def _target_comp_index(target: np.ndarray) -> tuple[int, ...]:
    return tuple(np.asarray(target, dtype=np.int64).tolist())


def _fit_panel_table(keys: list[Any], targets: np.ndarray,
                     fit_rows: np.ndarray, alpha: float,
                     target_keys: list[tuple[int, ...]]) -> tuple[dict[Any, np.ndarray], np.ndarray]:
    train = np.isin(np.arange(len(keys)), fit_rows)
    index = {key: i for i, key in enumerate(target_keys)}
    counts: dict[Any, np.ndarray] = defaultdict(
        lambda: np.zeros(len(target_keys), dtype=np.float64))
    for key, target, keep in zip(keys, targets, train):
        if keep:
            counts[key][index[_target_comp_index(target)]] += 1.0
    global_counts = np.zeros(len(target_keys), dtype=np.float64)
    for target, keep in zip(targets, train):
        if keep:
            global_counts[index[_target_comp_index(target)]] += 1.0
    fallback = (global_counts + alpha) / (
        global_counts.sum() + alpha * len(target_keys))
    table = {}
    for key, value in counts.items():
        table[key] = (value + alpha) / (value.sum() + alpha * len(target_keys))
    return table, fallback


def _panel_keys(partial: np.ndarray, relation: int, kind: str) -> Any:
    if kind == "flat":
        return ("flat",)
    if kind == "relation":
        return ("relation", int(relation))
    if kind == "partial_majority_relation":
        if int(partial.sum()) == 0:
            majority = ()
        else:
            # Preserve ties instead of silently selecting the smallest label.
            # Tie-breaking by label would manufacture a spurious majority
            # signal at small k.
            majority = tuple(np.flatnonzero(
                partial == partial.max()).astype(int).tolist())
        return ("majority", majority, int(relation))
    if kind == "partial_composition_relation":
        return ("composition", tuple(partial.tolist()), int(relation))
    raise ValueError(kind)


def run_inertia(name: str, votes: np.ndarray, target: np.ndarray,
                relation: np.ndarray, groups: np.ndarray, folds: np.ndarray,
                labels: int) -> dict[str, Any]:
    n_rows, n_raters = votes.shape
    target_keys = compositions(n_raters, labels)
    kinds = ("flat", "relation", "partial_majority_relation",
             "partial_composition_relation")
    row_nll = {kind: np.full((n_raters + 1, n_rows), np.nan)
               for kind in kinds}
    chosen: dict[str, list[float]] = {kind: [] for kind in kinds}
    for fold in sorted(set(folds.tolist())):
        test = folds == fold
        train = ~test
        fit, dev = _inner_fit_rows(groups, train, SEED + 700 + fold * 17)
        partial_by_k = _nested_partial_masks(
            votes, labels, SEED + 3000 + fold)
        for k in range(n_raters + 1):
            for kind in kinds:
                all_keys = [_panel_keys(partial_by_k[k][i], int(relation[i]), kind)
                            for i in range(n_rows)]
                best = None
                for alpha in SMOOTH_GRID:
                    table, fallback = _fit_panel_table(
                        all_keys, target, np.flatnonzero(fit), alpha,
                        target_keys)
                    dev_values = []
                    for i in np.flatnonzero(dev):
                        p = table.get(all_keys[i], fallback)
                        dev_values.append(-np.log(
                            np.clip(p[target_keys.index(_target_comp_index(target[i]))],
                                    1e-300, 1.0)))
                    key = (float(np.mean(dev_values)), alpha)
                    if best is None or key < best[0]:
                        best = (key, alpha)
                assert best is not None
                alpha = float(best[1])
                chosen[kind].append(alpha)
                table, fallback = _fit_panel_table(
                    all_keys, target, np.flatnonzero(train), alpha, target_keys)
                for i in np.flatnonzero(test):
                    p = table.get(all_keys[i], fallback)
                    row_nll[kind][k, i] = -np.log(
                        np.clip(p[target_keys.index(_target_comp_index(target[i]))],
                                1e-300, 1.0))
    for kind in kinds:
        if np.isnan(row_nll[kind]).any():
            raise AssertionError(f"missing inertia scores {name} {kind}")
    increment_ci95 = {
        kind: [block_bootstrap_delta(
            row_nll[kind][k] - row_nll[kind][k + 1], groups,
            SEED + 5000 + k) for k in range(n_raters)]
        for kind in kinds
    }
    nontrivial = [item for kind in ("partial_majority_relation",
                                    "partial_composition_relation")
                  for item in increment_ci95[kind]]
    for item, q_value in zip(
            nontrivial,
            bh_qvalues([item["p_value"] for item in nontrivial])):
        item["q_value"] = q_value
    summary: dict[str, Any] = {
        "n_rows": int(n_rows),
        "n_raters": int(n_raters),
        "labels": int(labels),
        "folds": int(len(set(folds.tolist()))),
        "chosen_alpha": chosen,
        "nll_by_k": {kind: [float(row_nll[kind][k].mean())
                             for k in range(n_raters + 1)]
                     for kind in kinds},
        "increments": {kind: [float(row_nll[kind][k].mean()
                                     - row_nll[kind][k + 1].mean())
                              for k in range(n_raters)]
                        for kind in kinds},
        "increment_ci95": increment_ci95,
        "multiplicity": {
            "method": "Benjamini-Hochberg",
            "family": "18 nontrivial inertia-control increments",
            "q_values_order": [
                "partial_majority_relation k=0..n-1",
                "partial_composition_relation k=0..n-1",
            ],
        },
    }
    return {"summary": summary, "row_nll": row_nll}


def load_iemocap() -> dict[str, Any]:
    import iemocap_ccpr_loso as core
    import iemocap_future_annotation_count_gate as count_gate
    import iemocap_future_panel_anchor_loso as anchor

    base = anchor.proposed.count_gate.base
    raw, _ = base.build_rows()
    data, _ = count_gate.attach_counts(raw)
    all_rows = anchor.flatten(data)
    previous_panel, valid = anchor.attach_previous_panel(all_rows)
    rows = anchor.subset_rows(all_rows, valid)
    previous_panel = previous_panel[valid]
    relation = anchor.attach_speaker_relation(rows)
    vote_map = core.parse_votes()
    with base.COSMIC.open("rb") as handle:
        payload = __import__("pickle").load(handle, encoding="latin1")
    order = base.parse_dialogue_order(payload[6])
    target_votes = []
    previous_votes = []
    for dialogue, position in zip(rows["dialogue"], rows["position"]):
        ids = order[str(dialogue)]
        target_id = ids[int(position)]
        previous_id = ids[int(position) - 1]
        target_votes.append(vote_map[target_id])
        previous_votes.append(vote_map[previous_id])
    target_votes = np.stack(target_votes).astype(np.int64)
    previous_votes = np.stack(previous_votes).astype(np.int64)
    reconstructed = np.zeros_like(rows["counts"], dtype=np.int64)
    for i, value in enumerate(target_votes):
        reconstructed[i] = np.bincount(value, minlength=6)
    if not np.array_equal(reconstructed, rows["counts"].astype(np.int64)):
        raise AssertionError("IEMOCAP target votes do not match strict row counts")
    return {
        "votes": target_votes,
        "previous_votes": previous_votes,
        "target": rows["counts"].astype(np.int64),
        "relation": relation,
        "groups": rows["session"].astype(np.int64),
        "folds": rows["session"].astype(np.int64),
        "labels": 6,
        "n_raters": 3,
        "row_keys": np.asarray([
            f"{d}::{int(p)}" for d, p in zip(rows["dialogue"], rows["position"])
        ], dtype=object),
    }


def load_m3ed() -> dict[str, Any]:
    import m3ed_common as mc
    import m3ed_ccpr_neural as neural

    annotation = mc.load_annotation()
    neural.annotate_votes(annotation)
    train_series, validation_series, _ = mc.official_series_sets()
    keep_series = train_series | validation_series
    rows_all = mc.build_rows(annotation, keep_series)
    prev_votes = neural.build_previous_votes(annotation, rows_all)
    target_votes = []
    for series_dialogue, position in zip(rows_all["dialogue"], rows_all["position"]):
        series, dialogue = str(series_dialogue).split("::", 1)
        value = annotation[series][dialogue][int(position)]["_votes"]
        target_votes.append(np.asarray([int(np.flatnonzero(v)[0]) for v in value]))
    return {
        "votes": np.stack(target_votes).astype(np.int64),
        "previous_votes": prev_votes.astype(np.int64),
        "target": rows_all["counts"].astype(np.int64),
        "relation": rows_all["relation"].astype(np.int64),
        "groups": rows_all["series"].astype(object),
        "folds": mc.series_fold_assignment(rows_all["series"], 5, 20260804),
        "labels": 7,
        "n_raters": 3,
        "row_keys": np.asarray([
            f"{d}::{int(p)}" for d, p in zip(rows_all["dialogue"], rows_all["position"])
        ], dtype=object),
    }


def load_emowoz() -> dict[str, Any]:
    import emowoz_ccpr as ew

    rows, _ = ew.load_rows()
    raw = json.loads((ROOT / "datasets/emowoz_dialmage/emowoz-dialmage.json").read_text())
    target_votes = []
    row_keys = []
    for name, log in raw.items():
        turns = []
        for idx, item in enumerate(log["log"]):
            emo = item.get("emotion", [])
            vals = [a.get("annotation") for a in emo[:3]]
            if len(vals) == 3 and all(v is not None for v in vals):
                turns.append((idx, np.asarray(vals, dtype=np.int64)))
        for i, (idx, votes) in enumerate(turns):
            if i == 0:
                continue
            target_votes.append(votes)
            row_keys.append(f"{name}::{i}")
    target_votes = np.stack(target_votes).astype(np.int64)
    if len(target_votes) != len(rows["counts"]):
        raise AssertionError("EmoWOZ row reconstruction mismatch")
    return {
        "votes": target_votes,
        "previous_votes": rows["prev_votes"].astype(np.int64),
        "target": rows["counts"].astype(np.int64),
        "relation": rows["relation"].astype(np.int64),
        "groups": rows["dialogue"].astype(object),
        "folds": ew.fold_assignment(rows["dialogue"], 5, 20260804),
        "labels": 7,
        "n_raters": 3,
        "row_keys": np.asarray(row_keys, dtype=object),
    }


def iemocap_identity_audit() -> dict[str, Any]:
    release = Path("/Users/gawain/Downloads/IEMOCAP_full_release")
    cat_to_id = {
        "Happiness": 0, "Sadness": 1, "Neutral state": 2,
        "Anger": 3, "Excited": 4, "Frustration": 5,
    }
    annotations: dict[str, dict[str, tuple[list[int], bool]]] = defaultdict(dict)
    for path in sorted(release.glob(
            "Session*/dialog/EmoEvaluation/Categorical/*_e*_cat.txt")):
        match = re.search(r"_(e\d+)_cat$", path.stem)
        if match is None:
            raise AssertionError(f"bad evaluator filename {path}")
        evaluator = match.group(1)
        for line in path.read_text(errors="ignore").splitlines():
            item = re.match(r"^(\S+)\s*:\s*(.*)$", line.strip())
            if item is None:
                continue
            utterance, rest = item.groups()
            labels = []
            other = False
            for piece in rest.split(";"):
                label = piece.strip().lstrip(":").strip()
                other = other or label == "Other"
                if label in cat_to_id:
                    labels.append(cat_to_id[label])
            annotations[utterance][evaluator] = (labels, other)
    sets = Counter()
    strict = 0
    for raters in annotations.values():
        if len(raters) != 3:
            continue
        if any(other or len(labels) != 1
               for labels, other in raters.values()):
            continue
        strict += 1
        sets["/".join(sorted(raters))] += 1
    return {
        "parsed_utterances": int(len(annotations)),
        "strict_exact_three": int(strict),
        "rater_set_counts": dict(sets),
        "stable_column_identity": bool(len(sets) == 1),
        "interpretation": (
            "The existing j=0/1/2 columns are row-wise evaluator ranks, not "
            "fixed evaluator IDs, because multiple evaluator sets occur."
        ),
    }


def attach_cross_turn_correlation(summary: dict[str, Any], row_nll: np.ndarray,
                                  dataset: str, row_keys: np.ndarray) -> None:
    if dataset != "iemocap":
        return
    path = ROOT / "output/iemocap_ccpr_loso.json"
    if not path.exists():
        summary["cross_turn_proxy_correlation"] = {"status": "missing_output"}
        return
    report = json.loads(path.read_text())
    n = len(row_keys)
    cross = np.full((4, n), np.nan, dtype=np.float64)
    for k in range(4):
        block = report["row_nll_by_k"][str(k)]
        for value, idx in zip(block["ccprJ"], block["test_idx"]):
            if int(idx) < n:
                cross[k, int(idx)] = float(value)
    if np.isnan(cross).any():
        summary["cross_turn_proxy_correlation"] = {"status": "row_index_mismatch"}
        return
    values = {}
    for k in range(2):
        same_gain = row_nll[k] - row_nll[k + 1]
        cross_gain = cross[k] - cross[k + 1]
        rho, p = spearmanr(same_gain, cross_gain)
        values[str(k)] = {"spearman_rho": float(rho), "p_value": float(p),
                          "n_rows": int(n)}
    summary["cross_turn_proxy_correlation"] = {
        "status": "computed",
        "model": "existing iemocap_ccpr_loso.json ccprJ row NLL",
        "values": values,
        "note": "This is a proxy diagnostic, not a causal equivalence test.",
    }


def main() -> None:
    loaders = {"iemocap": load_iemocap, "m3ed": load_m3ed,
               "emowoz": load_emowoz}
    report: dict[str, Any] = {
        "as_of": "2026-09-09",
        "protocol": (
            "outer block holdout; same-item uses every held-out rater and "
            "every k-subset of the remaining raters; inertia baselines use "
            "train-only smoothed target-panel tables"),
        "identity_audit": iemocap_identity_audit(),
        "datasets": {},
        "row_output": str(ROW_OUT),
    }
    row_arrays: dict[str, np.ndarray] = {}
    for name, loader in loaders.items():
        data = loader()
        same = run_same_item(name, data["votes"], data["groups"],
                             data["folds"], data["labels"])
        inertia = run_inertia(
            name, data["previous_votes"], data["target"], data["relation"],
            data["groups"], data["folds"], data["labels"])
        same_summary = same["summary"]
        attach_cross_turn_correlation(
            same_summary, same["row_nll"], name, data["row_keys"])
        report["datasets"][name] = {
            "n_rows": int(len(data["target"])),
            "n_raters": int(data["n_raters"]),
            "labels": int(data["labels"]),
            "n_groups": int(len(set(data["groups"].tolist()))),
            "same_item": same_summary,
            "inertia_controls": inertia["summary"],
        }
        row_arrays[f"{name}_same_item"] = same["row_nll"]
        for kind, values in inertia["row_nll"].items():
            row_arrays[f"{name}_inertia_{kind}"] = values
        print(name, json.dumps(report["datasets"][name], indent=2), flush=True)
    np.savez_compressed(ROW_OUT, **row_arrays)
    OUT.write_text(json.dumps(report, indent=2, ensure_ascii=False))
    print(json.dumps({"output": str(OUT), "row_output": str(ROW_OUT),
                      "status": "DONE"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/reviewer_synthetic_sensitivity.py <==
#!/usr/bin/env python3
"""Synthetic sensitivity study for the revised CCPR estimand.

The generator has an observed previous panel C and a target panel Y.  A
latent state makes C predictive of Y; rho controls the strength of that
temporal dependence.  For CCAR, the exact conditional distribution
P(Y | partial(C)) is computed by enumerating all previous compositions.  For
identity- and label-dependent masking, a large independent Monte Carlo table
is computed exactly by enumerating the induced partial-composition
probabilities.  Each simulated revelation path is nested (the level-k panel
is a prefix of the level-(k+1) panel), which is required before an entropy
curve can be interpreted as a revelation curve.

For each setting we fit a finite-sample empirical conditional table q_k and
report the bias/RMSE of its revelation decrement, the rate of monotonicity
violations, and the fitted-risk decomposition

  [V_q(k)-V_q(k+1)] = [V_*(k)-V_*(k+1)] + eps_k-eps_{k+1}.

The run covers n in {3,5,10}, weak/medium/strong temporal dependence, three
training sizes, CCAR, and two non-CCAR mechanisms.  It is intentionally a
small audited calibration study, not a replacement for the real-corpus
experiments.
"""

from __future__ import annotations

import itertools
import json
from functools import lru_cache
from math import comb, factorial
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "output/reviewer_synthetic_sensitivity.json"
SEED = 20260909
K = 4
RHOS = (0.1, 0.5, 0.9)
TRAIN_SIZES = (300, 1000, 3000)
N_TEST = 4000
N_REPLICATES = 5


def compositions(n: int) -> np.ndarray:
    return np.asarray([v for v in itertools.product(range(n + 1), repeat=K)
                       if sum(v) == n], dtype=np.int64)


def multinomial_logpmf(counts: np.ndarray, probs: np.ndarray) -> np.ndarray:
    counts = np.asarray(counts, dtype=np.int64)
    probs = np.clip(np.asarray(probs, dtype=np.float64), 1e-12, 1.0)
    logcoef = np.asarray([
        np.log(factorial(int(row.sum())))
        - sum(np.log(factorial(int(x))) for x in row)
        for row in counts
    ])
    return logcoef + (counts * np.log(probs)).sum(axis=1)


def target_probs(prev: np.ndarray, rho: float) -> np.ndarray:
    base = np.asarray([0.4, 0.3, 0.2, 0.1], dtype=np.float64)
    return (1.0 - rho) * base[None, :] + rho * prev / prev.sum(axis=1, keepdims=True)


def sample_panels(n_rows: int, n: int, rho: float,
                  rng: np.random.Generator) -> tuple[np.ndarray, np.ndarray]:
    base = np.asarray([0.4, 0.3, 0.2, 0.1], dtype=np.float64)
    latent = rng.choice(K, size=n_rows, p=base)
    prev_prob = np.repeat(base[None, :], n_rows, axis=0)
    prev_prob *= (1.0 - rho)
    prev_prob[np.arange(n_rows), latent] += rho
    prev = np.asarray([rng.multinomial(n, p) for p in prev_prob], dtype=np.int64)
    next_prob = target_probs(prev, rho)
    target = np.asarray([rng.multinomial(n, p) for p in next_prob], dtype=np.int64)
    return prev, target


def _weighted_order(votes: np.ndarray, mechanism: str,
                    rng: np.random.Generator) -> np.ndarray:
    """Return one nested slot order for a row.

    Identity weights belong to slots, not to the canonical label-sorted
    positions.  Randomizing the labels across slots is therefore essential;
    otherwise the nominal identity mechanism accidentally becomes
    label-dependent.
    """
    label_weight = np.asarray([1.6, 1.2, 0.8, 0.5], dtype=np.float64)
    n = len(votes)
    if mechanism == "ccar":
        return rng.permutation(n)
    if mechanism == "identity":
        slot_weight = np.linspace(1.6, 0.6, n, dtype=np.float64)
        remaining = list(range(n))
        selected: list[int] = []
        for _ in range(n):
            weights = np.asarray([slot_weight[j] for j in remaining])
            pick = int(rng.choice(len(remaining), p=weights / weights.sum()))
            selected.append(remaining.pop(pick))
        return np.asarray(selected, dtype=np.int64)
    if mechanism == "label":
        remaining = list(range(n))
        selected = []
        for _ in range(n):
            weights = np.asarray([label_weight[int(votes[j])] for j in remaining])
            pick = int(rng.choice(len(remaining), p=weights / weights.sum()))
            selected.append(remaining.pop(pick))
        return np.asarray(selected, dtype=np.int64)
    raise ValueError(mechanism)


def reveal_sequence(prev: np.ndarray, mechanism: str,
                    rng: np.random.Generator) -> list[np.ndarray]:
    """Generate nested partial panels for all k=0,...,n."""
    n = int(prev[0].sum())
    out = [np.zeros_like(prev) for _ in range(n + 1)]
    for i, row in enumerate(prev):
        # Slots are exchangeably assigned to labels before identity masking.
        votes = rng.permutation(np.repeat(np.arange(K), row))
        order = _weighted_order(votes, mechanism, rng)
        for k, j in enumerate(order, start=1):
            out[k][i] = out[k - 1][i]
            out[k][i, int(votes[j])] += 1
    return out


def previous_prior(n: int, rho: float) -> tuple[np.ndarray, np.ndarray]:
    """Return all previous compositions and their exact prior probabilities."""
    full = compositions(n)
    base = np.asarray([0.4, 0.3, 0.2, 0.1], dtype=np.float64)
    prior = np.zeros(len(full), dtype=np.float64)
    for z in range(K):
        p = (1.0 - rho) * base
        p = p.copy()
        p[z] += rho
        prior += base[z] * np.exp(multinomial_logpmf(full, np.repeat(p[None, :], len(full), axis=0)))
    prior /= prior.sum()
    return full, prior


def exact_ccar_truth(n: int, rho: float, k: int,
                     target_full: np.ndarray) -> np.ndarray:
    """Exact P(Y | partial counts) under CCAR."""
    previous, prior = previous_prior(n, rho)
    partial_full = compositions(k)
    target_prob = np.zeros((len(previous), len(target_full)), dtype=np.float64)
    for i, prev in enumerate(previous):
        p = target_probs(prev[None, :], rho)[0]
        target_prob[i] = np.exp(multinomial_logpmf(
            target_full, np.repeat(p[None, :], len(target_full), axis=0)))
    table = np.zeros((len(partial_full), len(target_full)), dtype=np.float64)
    choose_den = comb(n, k)
    for j, partial in enumerate(partial_full):
        weights = np.zeros(len(previous), dtype=np.float64)
        for i, prev in enumerate(previous):
            if np.any(partial > prev):
                continue
            hyper = np.prod([comb(int(prev[c]), int(partial[c]))
                             for c in range(K)]) / choose_den
            weights[i] = prior[i] * hyper
        if weights.sum() <= 0:
            raise AssertionError("unreachable exact CCAR partial state")
        # Some BLAS builds emit a spurious floating-point warning for this
        # finite matrix product under PYTHONWARNINGS=error; verify the result
        # after suppressing only that local diagnostic.
        with np.errstate(divide="ignore", invalid="ignore", over="ignore"):
            mixed = weights @ target_prob
            table[j] = mixed / weights.sum()
        if not np.isfinite(table[j]).all():
            raise AssertionError("non-finite exact CCAR conditional")
    table /= table.sum(axis=1, keepdims=True)
    return table


def exact_ccar_partial_mass(n: int, rho: float, k: int) -> np.ndarray:
    """Return the exact prior mass of every k-vote composition under CCAR."""
    previous, prior = previous_prior(n, rho)
    partial_full = compositions(k)
    mass = np.zeros(len(partial_full), dtype=np.float64)
    choose_den = comb(n, k)
    for j, partial in enumerate(partial_full):
        for prev, prev_prob in zip(previous, prior):
            if np.any(partial > prev):
                continue
            hyper = np.prod([comb(int(prev[c]), int(partial[c]))
                             for c in range(K)]) / choose_den
            mass[j] += prev_prob * hyper
    if not np.isclose(mass.sum(), 1.0, atol=1e-12):
        raise AssertionError("exact CCAR partial mass does not sum to one")
    return mass


def conditional_entropy(table: np.ndarray, mass: np.ndarray) -> float:
    with np.errstate(divide="ignore", invalid="ignore"):
        terms = np.where(table > 0.0, table * np.log(table), 0.0)
    return float(-(mass[:, None] * terms).sum())


@lru_cache(maxsize=None)
def _label_selected_distribution(
        counts: tuple[int, ...], k: int
        ) -> tuple[tuple[tuple[int, ...], float], ...]:
    """Exact distribution of k selected label counts under label masking."""
    if k == 0:
        return ((tuple(0 for _ in counts), 1.0),)
    if k > sum(counts):
        return tuple()
    label_weight = np.asarray([1.6, 1.2, 0.8, 0.5], dtype=np.float64)
    total_weight = float(sum(count * label_weight[label]
                             for label, count in enumerate(counts)))
    if total_weight <= 0.0:
        raise AssertionError("label selection has no positive remaining weight")
    accumulated: dict[tuple[int, ...], float] = {}
    for label, count in enumerate(counts):
        if count == 0:
            continue
        remaining = list(counts)
        remaining[label] -= 1
        prefix_prob = count * float(label_weight[label]) / total_weight
        for selected, probability in _label_selected_distribution(
                tuple(remaining), k - 1):
            value = list(selected)
            value[label] += 1
            key = tuple(value)
            accumulated[key] = accumulated.get(key, 0.0) + prefix_prob * probability
    result = tuple(accumulated.items())
    if not np.isclose(sum(probability for _, probability in result), 1.0,
                      atol=1e-12):
        raise AssertionError("label selected-count distribution is not normalized")
    return result


def exact_label_truth(n: int, rho: float, k: int,
                      target_full: np.ndarray) -> tuple[np.ndarray, np.ndarray, float]:
    """Exact conditional target table and entropy under label masking."""
    previous, prior = previous_prior(n, rho)
    partial_full = compositions(k)
    partial_index = {tuple(row): i for i, row in enumerate(partial_full)}
    target_prob = np.zeros((len(previous), len(target_full)), dtype=np.float64)
    for i, prev in enumerate(previous):
        p = target_probs(prev[None, :], rho)[0]
        target_prob[i] = np.exp(multinomial_logpmf(
            target_full, np.repeat(p[None, :], len(target_full), axis=0)))
    joint = np.zeros((len(partial_full), len(target_full)), dtype=np.float64)
    for i, prev in enumerate(previous):
        for partial, select_prob in _label_selected_distribution(
                tuple(int(x) for x in prev), k):
            row = partial_index[partial]
            joint[row] += prior[i] * select_prob * target_prob[i]
    mass = joint.sum(axis=1)
    table = joint / mass[:, None]
    return table, mass, conditional_entropy(table, mass)


def exact_population_truth(n: int, rho: float, mechanism: str, k: int,
                           target_full: np.ndarray
                           ) -> tuple[np.ndarray, np.ndarray, float]:
    """Exact reference conditional and H(Y|X_k) for a nested mechanism."""
    if mechanism in ("ccar", "identity"):
        table = exact_ccar_truth(n, rho, k, target_full)
        mass = exact_ccar_partial_mass(n, rho, k)
        return table, mass, conditional_entropy(table, mass)
    if mechanism == "label":
        return exact_label_truth(n, rho, k, target_full)
    raise ValueError(mechanism)


def fit_table(partial: np.ndarray, target: np.ndarray, n: int, k: int,
              target_full: np.ndarray, alpha: float = 0.1) -> np.ndarray:
    partial_full = compositions(k)
    pidx = {tuple(row): i for i, row in enumerate(partial_full)}
    tidx = {tuple(row): i for i, row in enumerate(target_full)}
    counts = np.full((len(partial_full), len(target_full)), alpha,
                     dtype=np.float64)
    for p, t in zip(partial, target):
        counts[pidx[tuple(p)] , tidx[tuple(t)]] += 1.0
    return counts / counts.sum(axis=1, keepdims=True)


def score(table: np.ndarray, partial: np.ndarray, target: np.ndarray,
          k: int, target_full: np.ndarray) -> float:
    pidx = {tuple(row): i for i, row in enumerate(compositions(k))}
    tidx = {tuple(row): i for i, row in enumerate(target_full)}
    values = [-np.log(np.clip(table[pidx[tuple(p)], tidx[tuple(t)]],
                              1e-300, 1.0))
              for p, t in zip(partial, target)]
    return float(np.mean(values))


def one_replicate(n: int, rho: float, mechanism: str, train_size: int,
                  seed: int) -> dict[str, Any]:
    rng = np.random.default_rng(seed)
    target_full = compositions(n)
    prev_train, target_train = sample_panels(train_size, n, rho, rng)
    prev_test, target_test = sample_panels(N_TEST, n, rho, rng)
    train_partial = reveal_sequence(prev_train, mechanism, rng)
    test_partial = reveal_sequence(prev_test, mechanism, rng)
    curves_q = []
    curves_star = []
    for k in range(n + 1):
        q = fit_table(train_partial[k], target_train, n, k, target_full)
        _, _, entropy = exact_population_truth(
            n, rho, mechanism, k, target_full)
        curves_q.append(score(q, test_partial[k], target_test, k, target_full))
        curves_star.append(entropy)
    curves_q = np.asarray(curves_q)
    curves_star = np.asarray(curves_star)
    eps = curves_q - curves_star
    observed = np.diff(curves_q) * -1.0
    truth_gain = np.diff(curves_star) * -1.0
    decomposition_residual = observed - truth_gain - (eps[:-1] - eps[1:])
    return {
        "q_curve": curves_q.tolist(), "truth_curve": curves_star.tolist(),
        "q_increments": observed.tolist(), "truth_increments": truth_gain.tolist(),
        "epsilon": eps.tolist(),
        "decomposition_max_abs": float(np.max(np.abs(decomposition_residual))),
        "decomposition_check": "algebraic_identity_from_reported_curves",
        "q_monotone": bool(np.all(observed >= 0.0)),
        "truth_monotone": bool(np.all(truth_gain >= 0.0)),
    }


def summarize(records: list[dict[str, Any]], n: int, rho: float,
              mechanism: str, train_size: int) -> dict[str, Any]:
    q_incr = np.asarray([r["q_increments"] for r in records])
    true_incr = np.asarray([r["truth_increments"] for r in records])
    bias = q_incr.mean(axis=0) - true_incr.mean(axis=0)
    rmse = np.sqrt(np.mean((q_incr - true_incr) ** 2, axis=0))
    return {
        "n": n, "rho": rho, "mechanism": mechanism,
        "train_size": train_size, "replicates": len(records),
        "increment_bias": bias.tolist(), "increment_rmse": rmse.tolist(),
        "q_monotonicity_violation_rate": float(
            1.0 - np.mean([r["q_monotone"] for r in records])),
        "truth_monotonicity_violation_rate": float(
            1.0 - np.mean([r["truth_monotone"] for r in records])),
        "decomposition_max_abs": float(max(
            r["decomposition_max_abs"] for r in records)),
        "decomposition_check": "algebraic_identity_from_reported_curves",
    }


def main() -> None:
    settings = []
    # Full CCAR grid tests sample size, temporal dependence, and panel size.
    for n in (3, 5, 10):
        for rho in RHOS:
            for train_size in TRAIN_SIZES:
                settings.append((n, rho, "ccar", train_size))
    # Non-CCAR mechanisms are deliberately smaller but include all panel sizes
    # and two dependence regimes, so the sensitivity conclusion is not tied
    # to n=3.
    for mechanism in ("identity", "label"):
        for n in (3, 5, 10):
            for rho in (0.5, 0.9):
                settings.append((n, rho, mechanism, 1000))
    summaries = []
    for index, (n, rho, mechanism, train_size) in enumerate(settings):
        records = [one_replicate(
            n, rho, mechanism, train_size,
            SEED + index * 1000 + rep) for rep in range(N_REPLICATES)]
        summaries.append(summarize(records, n, rho, mechanism, train_size))
        print(f"done n={n} rho={rho} mechanism={mechanism} train={train_size}",
              flush=True)
    report = {
        "as_of": "2026-09-09",
        "protocol": ("nested revelation paths; exact population reference by "
                     "composition enumeration for CCAR, label-dependent "
                     "masking, and identity-slot masking (the latter has the "
                     "same count law as CCAR after exchangeable slot-label "
                     "assignment); empirical train-only tables with "
                     "alpha=0.1; five independent replicates"),
        "settings": summaries,
        "interpretation": {
            "rho": "mixture weight on the previous panel composition in the target distribution",
            "non_ccar": "label masking is content-dependent; identity masking is slot-dependent but label-independent after exchangeable slot assignment",
            "truth_reference": "exact conditional entropy under the stated data-generating process, not a finite Monte Carlo oracle",
            "decomposition": "fitted decrement equals exact population decrement plus adjacent excess-risk difference; the reported zero residual is an algebraic check",
        },
    }
    OUT.write_text(json.dumps(report, indent=2))
    print(json.dumps({"output": str(OUT), "status": "DONE",
                      "settings": len(summaries)}))


if __name__ == "__main__":
    main()

